Dynamic Language Models for Continuously Evolving Content

The content on the web is in a constant state of flux. New entities, issues, and ideas continuously emerge, while the semantics of the existing conversation topics gradually shift. In recent years, pre-trained language models like BERT greatly improved the state-of-the-art for a large spectrum of content understanding tasks. Therefore, in this paper, we aim to study how these language models can be adapted to better handle continuously evolving web content. In our study, we first analyze the evolution of 2013 - 2019 Twitter data, and unequivocally confirm that a BERT model trained on past tweets would heavily deteriorate when directly applied to data from later years. Then, we investigate two possible sources of the deterioration: the semantic shift of existing tokens and the sub-optimal or failed understanding of new tokens. To this end, we both explore two different vocabulary composition methods, as well as propose three sampling methods which help in efficient incremental training for BERT-like models. Compared to a new model trained from scratch offline, our incremental training (a) reduces the training costs, (b) achieves better performance on evolving content, and (c) is suitable for online deployment. The superiority of our methods is validated using two downstream tasks. We demonstrate significant improvements when incrementally evolving the model from a particular base year, on the task of Country Hashtag Prediction, as well as on the OffensEval 2019 task.

==> Dynamic Language Models for Continuously Evolving Content/MathJax.js <==
/*
 *  /MathJax.js
 *
 *  Copyright (c) 2009-2014 The MathJax Consortium
 *
 *  Licensed under the Apache License, Version 2.0 (the "License");
 *  you may not use this file except in compliance with the License.
 *  You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 *  Unless required by applicable law or agreed to in writing, software
 *  distributed under the License is distributed on an "AS IS" BASIS,
 *  WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 *  See the License for the specific language governing permissions and
 *  limitations under the License.
 */

if(document.getElementById&&document.childNodes&&document.createElement){if(!(window.MathJax&&MathJax.Hub)){if(window.MathJax){window.MathJax={AuthorConfig:window.MathJax}}else{window.MathJax={}}MathJax.isPacked=true;MathJax.version="2.4.0";MathJax.fileversion="2.4.0";MathJax.cdnVersion="2.4-beta-2";MathJax.cdnFileVersions={};(function(d){var b=window[d];if(!b){b=window[d]={}}var e=[];var c=function(f){var g=f.constructor;if(!g){g=function(){}}for(var h in f){if(h!=="constructor"&&f.hasOwnProperty(h)){g[h]=f[h]}}return g};var a=function(){return function(){return arguments.callee.Init.call(this,arguments)}};b.Object=c({constructor:a(),Subclass:function(f,h){var g=a();g.SUPER=this;g.Init=this.Init;g.Subclass=this.Subclass;g.Augment=this.Augment;g.protoFunction=this.protoFunction;g.can=this.can;g.has=this.has;g.isa=this.isa;g.prototype=new this(e);g.prototype.constructor=g;g.Augment(f,h);return g},Init:function(f){var g=this;if(f.length===1&&f[0]===e){return g}if(!(g instanceof f.callee)){g=new f.callee(e)}return g.Init.apply(g,f)||g},Augment:function(f,g){var h;if(f!=null){for(h in f){if(f.hasOwnProperty(h)){this.protoFunction(h,f[h])}}if(f.toString!==this.prototype.toString&&f.toString!=={}.toString){this.protoFunction("toString",f.toString)}}if(g!=null){for(h in g){if(g.hasOwnProperty(h)){this[h]=g[h]}}}return this},protoFunction:function(g,f){this.prototype[g]=f;if(typeof f==="function"){f.SUPER=this.SUPER.prototype}},prototype:{Init:function(){},SUPER:function(f){return f.callee.SUPER},can:function(f){return typeof(this[f])==="function"},has:function(f){return typeof(this[f])!=="undefined"},isa:function(f){return(f instanceof Object)&&(this instanceof f)}},can:function(f){return this.prototype.can.call(this,f)},has:function(f){return this.prototype.has.call(this,f)},isa:function(g){var f=this;while(f){if(f===g){return true}else{f=f.SUPER}}return false},SimpleSUPER:c({constructor:function(f){return this.SimpleSUPER.define(f)},define:function(f){var h={};if(f!=null){for(var g in f){if(f.hasOwnProperty(g)){h[g]=this.wrap(g,f[g])}}if(f.toString!==this.prototype.toString&&f.toString!=={}.toString){h.toString=this.wrap("toString",f.toString)}}return h},wrap:function(i,h){if(typeof(h)!=="function"||!h.toString().match(/\.\s*SUPER\s*\(/)){return h}var g=function(){this.SUPER=g.SUPER[i];try{var f=h.apply(this,arguments)}catch(j){delete this.SUPER;throw j}delete this.SUPER;return f};g.toString=function(){return h.toString.apply(h,arguments)};return g}})})})("MathJax");(function(BASENAME){var BASE=window[BASENAME];if(!BASE){BASE=window[BASENAME]={}}var CALLBACK=function(data){var cb=function(){return arguments.callee.execute.apply(arguments.callee,arguments)};for(var id in CALLBACK.prototype){if(CALLBACK.prototype.hasOwnProperty(id)){if(typeof(data[id])!=="undefined"){cb[id]=data[id]}else{cb[id]=CALLBACK.prototype[id]}}}cb.toString=CALLBACK.prototype.toString;return cb};CALLBACK.prototype={isCallback:true,hook:function(){},data:[],object:window,execute:function(){if(!this.called||this.autoReset){this.called=!this.autoReset;return this.hook.apply(this.object,this.data.concat([].slice.call(arguments,0)))}},reset:function(){delete this.called},toString:function(){return this.hook.toString.apply(this.hook,arguments)}};var ISCALLBACK=function(f){return(typeof(f)==="function"&&f.isCallback)};var EVAL=function(code){return eval.call(window,code)};var TESTEVAL=function(){EVAL("var __TeSt_VaR__ = 1");if(window.__TeSt_VaR__){try{delete window.__TeSt_VaR__}catch(error){window.__TeSt_VaR__=null}}else{if(window.execScript){EVAL=function(code){BASE.__code=code;code="try {"+BASENAME+".__result = eval("+BASENAME+".__code)} catch(err) {"+BASENAME+".__result = err}";window.execScript(code);var result=BASE.__result;delete BASE.__result;delete BASE.__code;if(result instanceof Error){throw result}return result}}else{EVAL=function(code){BASE.__code=code;code="try {"+BASENAME+".__result = eval("+BASENAME+".__code)} catch(err) {"+BASENAME+".__result = err}";var head=(document.getElementsByTagName("head"))[0];if(!head){head=document.body}var script=document.createElement("script");script.appendChild(document.createTextNode(code));head.appendChild(script);head.removeChild(script);var result=BASE.__result;delete BASE.__result;delete BASE.__code;if(result instanceof Error){throw result}return result}}}TESTEVAL=null};var USING=function(args,i){if(arguments.length>1){if(arguments.length===2&&!(typeof arguments[0]==="function")&&arguments[0] instanceof Object&&typeof arguments[1]==="number"){args=[].slice.call(args,i)}else{args=[].slice.call(arguments,0)}}if(args instanceof Array&&args.length===1){args=args[0]}if(typeof args==="function"){if(args.execute===CALLBACK.prototype.execute){return args}return CALLBACK({hook:args})}else{if(args instanceof Array){if(typeof(args[0])==="string"&&args[1] instanceof Object&&typeof args[1][args[0]]==="function"){return CALLBACK({hook:args[1][args[0]],object:args[1],data:args.slice(2)})}else{if(typeof args[0]==="function"){return CALLBACK({hook:args[0],data:args.slice(1)})}else{if(typeof args[1]==="function"){return CALLBACK({hook:args[1],object:args[0],data:args.slice(2)})}}}}else{if(typeof(args)==="string"){if(TESTEVAL){TESTEVAL()}return CALLBACK({hook:EVAL,data:[args]})}else{if(args instanceof Object){return CALLBACK(args)}else{if(typeof(args)==="undefined"){return CALLBACK({})}}}}}throw Error("Can't make callback from given data")};var DELAY=function(time,callback){callback=USING(callback);callback.timeout=setTimeout(callback,time);return callback};var WAITFOR=function(callback,signal){callback=USING(callback);if(!callback.called){WAITSIGNAL(callback,signal);signal.pending++}};var WAITEXECUTE=function(){var signals=this.signal;delete this.signal;this.execute=this.oldExecute;delete this.oldExecute;var result=this.execute.apply(this,arguments);if(ISCALLBACK(result)&&!result.called){WAITSIGNAL(result,signals)}else{for(var i=0,m=signals.length;i<m;i++){signals[i].pending--;if(signals[i].pending<=0){signals[i].call()}}}};var WAITSIGNAL=function(callback,signals){if(!(signals instanceof Array)){signals=[signals]}if(!callback.signal){callback.oldExecute=callback.execute;callback.execute=WAITEXECUTE;callback.signal=signals}else{if(signals.length===1){callback.signal.push(signals[0])}else{callback.signal=callback.signal.concat(signals)}}};var AFTER=function(callback){callback=USING(callback);callback.pending=0;for(var i=1,m=arguments.length;i<m;i++){if(arguments[i]){WAITFOR(arguments[i],callback)}}if(callback.pending===0){var result=callback();if(ISCALLBACK(result)){callback=result}}return callback};var HOOKS=MathJax.Object.Subclass({Init:function(reset){this.hooks=[];this.reset=reset},Add:function(hook,priority){if(priority==null){priority=10}if(!ISCALLBACK(hook)){hook=USING(hook)}hook.priority=priority;var i=this.hooks.length;while(i>0&&priority<this.hooks[i-1].priority){i--}this.hooks.splice(i,0,hook);return hook},Remove:function(hook){for(var i=0,m=this.hooks.length;i<m;i++){if(this.hooks[i]===hook){this.hooks.splice(i,1);return}}},Execute:function(){var callbacks=[{}];for(var i=0,m=this.hooks.length;i<m;i++){if(this.reset){this.hooks[i].reset()}var result=this.hooks[i].apply(window,arguments);if(ISCALLBACK(result)&&!result.called){callbacks.push(result)}}if(callbacks.length===1){return null}if(callbacks.length===2){return callbacks[1]}return AFTER.apply({},callbacks)}});var EXECUTEHOOKS=function(hooks,data,reset){if(!hooks){return null}if(!(hooks instanceof Array)){hooks=[hooks]}if(!(data instanceof Array)){data=(data==null?[]:[data])}var handler=HOOKS(reset);for(var i=0,m=hooks.length;i<m;i++){handler.Add(hooks[i])}return handler.Execute.apply(handler,data)};var QUEUE=BASE.Object.Subclass({Init:function(){this.pending=0;this.running=0;this.queue=[];this.Push.apply(this,arguments)},Push:function(){var callback;for(var i=0,m=arguments.length;i<m;i++){callback=USING(arguments[i]);if(callback===arguments[i]&&!callback.called){callback=USING(["wait",this,callback])}this.queue.push(callback)}if(!this.running&&!this.pending){this.Process()}return callback},Process:function(queue){while(!this.running&&!this.pending&&this.queue.length){var callback=this.queue[0];queue=this.queue.slice(1);this.queue=[];this.Suspend();var result=callback();this.Resume();if(queue.length){this.queue=queue.concat(this.queue)}if(ISCALLBACK(result)&&!result.called){WAITFOR(result,this)}}},Suspend:function(){this.running++},Resume:function(){if(this.running){this.running--}},call:function(){this.Process.apply(this,arguments)},wait:function(callback){return callback}});var SIGNAL=QUEUE.Subclass({Init:function(name){QUEUE.prototype.Init.call(this);this.name=name;this.posted=[];this.listeners=HOOKS(true)},Post:function(message,callback,forget){callback=USING(callback);if(this.posting||this.pending){this.Push(["Post",this,message,callback,forget])}else{this.callback=callback;callback.reset();if(!forget){this.posted.push(message)}this.Suspend();this.posting=true;var result=this.listeners.Execute(message);if(ISCALLBACK(result)&&!result.called){WAITFOR(result,this)}this.Resume();delete this.posting;if(!this.pending){this.call()}}return callback},Clear:function(callback){callback=USING(callback);if(this.posting||this.pending){callback=this.Push(["Clear",this,callback])}else{this.posted=[];callback()}return callback},call:function(){this.callback(this);this.Process()},Interest:function(callback,ignorePast,priority){callback=USING(callback);this.listeners.Add(callback,priority);if(!ignorePast){for(var i=0,m=this.posted.length;i<m;i++){callback.reset();var result=callback(this.posted[i]);if(ISCALLBACK(result)&&i===this.posted.length-1){WAITFOR(result,this)}}}return callback},NoInterest:function(callback){this.listeners.Remove(callback)},MessageHook:function(msg,callback,priority){callback=USING(callback);if(!this.hooks){this.hooks={};this.Interest(["ExecuteHooks",this])}if(!this.hooks[msg]){this.hooks[msg]=HOOKS(true)}this.hooks[msg].Add(callback,priority);for(var i=0,m=this.posted.length;i<m;i++){if(this.posted[i]==msg){callback.reset();callback(this.posted[i])}}return callback},ExecuteHooks:function(msg){var type=((msg instanceof Array)?msg[0]:msg);if(!this.hooks[type]){return null}return this.hooks[type].Execute(msg)}},{signals:{},find:function(name){if(!SIGNAL.signals[name]){SIGNAL.signals[name]=new SIGNAL(name)}return SIGNAL.signals[name]}});BASE.Callback=BASE.CallBack=USING;BASE.Callback.Delay=DELAY;BASE.Callback.After=AFTER;BASE.Callback.Queue=QUEUE;BASE.Callback.Signal=SIGNAL.find;BASE.Callback.Hooks=HOOKS;BASE.Callback.ExecuteHooks=EXECUTEHOOKS})("MathJax");(function(e){var a=window[e];if(!a){a=window[e]={}}var d=(navigator.vendor==="Apple Computer, Inc."&&typeof navigator.vendorSub==="undefined");var g=0;var h=function(i){if(document.styleSheets&&document.styleSheets.length>g){g=document.styleSheets.length}if(!i){i=(document.getElementsByTagName("head"))[0];if(!i){i=document.body}}return i};var f=[];var c=function(){for(var k=0,j=f.length;k<j;k++){a.Ajax.head.removeChild(f[k])}f=[]};var b={};b[e]="";a.Ajax={loaded:{},loading:{},loadHooks:{},timeout:15*1000,styleDelay:1,config:{root:"",path:b},STATUS:{OK:1,ERROR:-1},fileURL:function(j){var i=j.match(/^\[([-._a-z0-9]+)\]/i);if(i&&i[1] in b){j=(b[i[1]]||this.config.root)+j.substr(i[1].length+2)}return j},fileName:function(j){var i=this.config.root;if(j.substr(0,i.length)===i){j="["+e+"]"+j.substr(i.length)}else{for(var k in b){if(b.hasOwnProperty(k)&&b[k]){if(j.substr(0,b[k].length)===b[k]){j="["+k+"]"+j.substr(b[k].length);break}}}}return j},fileRev:function(j){var i=a.cdnFileVersions[name]||a.cdnVersion;if(i){i="?rev="+i}return i},urlRev:function(i){return this.fileURL(i)+this.fileRev(i)},Require:function(k,n){n=a.Callback(n);var l;if(k instanceof Object){for(var j in k){if(k.hasOwnProperty(j)){l=j.toUpperCase();k=k[j]}}}else{l=k.split(/\./).pop().toUpperCase()}k=this.fileURL(k);if(this.loaded[k]){n(this.loaded[k])}else{var m={};m[l]=k;this.Load(m,n)}return n},Load:function(k,m){m=a.Callback(m);var l;if(k instanceof Object){for(var j in k){if(k.hasOwnProperty(j)){l=j.toUpperCase();k=k[j]}}}else{l=k.split(/\./).pop().toUpperCase()}k=this.fileURL(k);if(this.loading[k]){this.addHook(k,m)}else{this.head=h(this.head);if(this.loader[l]){this.loader[l].call(this,k,m)}else{throw Error("Can't load files of type "+l)}}return m},LoadHook:function(l,m,k){m=a.Callback(m);if(l instanceof Object){for(var j in l){if(l.hasOwnProperty(j)){l=l[j]}}}l=this.fileURL(l);if(this.loaded[l]){m(this.loaded[l])}else{this.addHook(l,m,k)}return m},addHook:function(j,k,i){if(!this.loadHooks[j]){this.loadHooks[j]=MathJax.Callback.Hooks()}this.loadHooks[j].Add(k,i)},Preloading:function(){for(var l=0,j=arguments.length;l<j;l++){var k=this.fileURL(arguments[l]);if(!this.loading[k]){this.loading[k]={preloaded:true}}}},loader:{JS:function(k,m){var j=this.fileName(k);var i=document.createElement("script");var l=a.Callback(["loadTimeout",this,k]);this.loading[k]={callback:m,timeout:setTimeout(l,this.timeout),status:this.STATUS.OK,script:i};this.loading[k].message=a.Message.File(j);i.onerror=l;i.type="text/javascript";i.src=k+this.fileRev(j);this.head.appendChild(i)},CSS:function(j,l){var i=this.fileName(j);var k=document.createElement("link");k.rel="stylesheet";k.type="text/css";k.href=j+this.fileRev(i);this.loading[j]={callback:l,message:a.Message.File(i),status:this.STATUS.OK};this.head.appendChild(k);this.timer.create.call(this,[this.timer.file,j],k)}},timer:{create:function(j,i){j=a.Callback(j);if(i.nodeName==="STYLE"&&i.styleSheet&&typeof(i.styleSheet.cssText)!=="undefined"){j(this.STATUS.OK)}else{if(window.chrome&&i.nodeName==="LINK"){j(this.STATUS.OK)}else{if(d){this.timer.start(this,[this.timer.checkSafari2,g++,j],this.styleDelay)}else{this.timer.start(this,[this.timer.checkLength,i,j],this.styleDelay)}}}return j},start:function(j,i,k,l){i=a.Callback(i);i.execute=this.execute;i.time=this.time;i.STATUS=j.STATUS;i.timeout=l||j.timeout;i.delay=i.total=k||0;if(k){setTimeout(i,k)}else{i()}},time:function(i){this.total+=this.delay;this.delay=Math.floor(this.delay*1.05+5);if(this.total>=this.timeout){i(this.STATUS.ERROR);return 1}return 0},file:function(j,i){if(i<0){a.Ajax.loadTimeout(j)}else{a.Ajax.loadComplete(j)}},execute:function(){this.hook.call(this.object,this,this.data[0],this.data[1])},checkSafari2:function(i,j,k){if(i.time(k)){return}if(document.styleSheets.length>j&&document.styleSheets[j].cssRules&&document.styleSheets[j].cssRules.length){k(i.STATUS.OK)}else{setTimeout(i,i.delay)}},checkLength:function(i,l,n){if(i.time(n)){return}var m=0;var j=(l.sheet||l.styleSheet);try{if((j.cssRules||j.rules||[]).length>0){m=1}}catch(k){if(k.message.match(/protected variable|restricted URI/)){m=1}else{if(k.message.match(/Security error/)){m=1}}}if(m){setTimeout(a.Callback([n,i.STATUS.OK]),0)}else{setTimeout(i,i.delay)}}},loadComplete:function(i){i=this.fileURL(i);var j=this.loading[i];if(j&&!j.preloaded){a.Message.Clear(j.message);clearTimeout(j.timeout);if(j.script){if(f.length===0){setTimeout(c,0)}f.push(j.script)}this.loaded[i]=j.status;delete this.loading[i];this.addHook(i,j.callback)}else{if(j){delete this.loading[i]}this.loaded[i]=this.STATUS.OK;j={status:this.STATUS.OK}}if(!this.loadHooks[i]){return null}return this.loadHooks[i].Execute(j.status)},loadTimeout:function(i){if(this.loading[i].timeout){clearTimeout(this.loading[i].timeout)}this.loading[i].status=this.STATUS.ERROR;this.loadError(i);this.loadComplete(i)},loadError:function(i){a.Message.Set(["LoadFailed","File failed to load: %1",i],null,2000);a.Hub.signal.Post(["file load error",i])},Styles:function(k,l){var i=this.StyleString(k);if(i===""){l=a.Callback(l);l()}else{var j=document.createElement("style");j.type="text/css";this.head=h(this.head);this.head.appendChild(j);if(j.styleSheet&&typeof(j.styleSheet.cssText)!=="undefined"){j.styleSheet.cssText=i}else{j.appendChild(document.createTextNode(i))}l=this.timer.create.call(this,l,j)}return l},StyleString:function(n){if(typeof(n)==="string"){return n}var k="",o,m;for(o in n){if(n.hasOwnProperty(o)){if(typeof n[o]==="string"){k+=o+" {"+n[o]+"}\n"}else{if(n[o] instanceof Array){for(var l=0;l<n[o].length;l++){m={};m[o]=n[o][l];k+=this.StyleString(m)}}else{if(o.substr(0,6)==="@media"){k+=o+" {"+this.StyleString(n[o])+"}\n"}else{if(n[o]!=null){m=[];for(var j in n[o]){if(n[o].hasOwnProperty(j)){if(n[o][j]!=null){m[m.length]=j+": "+n[o][j]}}}k+=o+" {"+m.join("; ")+"}\n"}}}}}}return k}}})("MathJax");MathJax.HTML={Element:function(c,e,d){var f=document.createElement(c);if(e){if(e.style){var b=e.style;e.style={};for(var g in b){if(b.hasOwnProperty(g)){e.style[g.replace(/-([a-z])/g,this.ucMatch)]=b[g]}}}MathJax.Hub.Insert(f,e)}if(d){if(!(d instanceof Array)){d=[d]}for(var a=0;a<d.length;a++){if(d[a] instanceof Array){f.appendChild(this.Element(d[a][0],d[a][1],d[a][2]))}else{if(c==="script"){this.setScript(f,d[a])}else{f.appendChild(document.createTextNode(d[a]))}}}}return f},ucMatch:function(a,b){return b.toUpperCase()},addElement:function(b,a,d,c){return b.appendChild(this.Element(a,d,c))},TextNode:function(a){return document.createTextNode(a)},addText:function(a,b){return a.appendChild(this.TextNode(b))},setScript:function(a,b){if(this.setScriptBug){a.text=b}else{while(a.firstChild){a.removeChild(a.firstChild)}this.addText(a,b)}},getScript:function(a){var b=(a.text===""?a.innerHTML:a.text);return b.replace(/^\s+/,"").replace(/\s+$/,"")},Cookie:{prefix:"mjx",expires:365,Set:function(a,e){var d=[];if(e){for(var g in e){if(e.hasOwnProperty(g)){d.push(g+":"+e[g].toString().replace(/&/g,"&&"))}}}var b=this.prefix+"."+a+"="+escape(d.join("&;"));if(this.expires){var f=new Date();f.setDate(f.getDate()+this.expires);b+="; expires="+f.toGMTString()}try{document.cookie=b+"; path=/"}catch(c){}},Get:function(a,d){if(!d){d={}}var g=new RegExp("(?:^|;\\s*)"+this.prefix+"\\."+a+"=([^;]*)(?:;|$)");var f;try{f=g.exec(document.cookie)}catch(c){}if(f&&f[1]!==""){var j=unescape(f[1]).split("&;");for(var e=0,b=j.length;e<b;e++){f=j[e].match(/([^:]+):(.*)/);var h=f[2].replace(/&&/g,"&");if(h==="true"){h=true}else{if(h==="false"){h=false}else{if(h.match(/^-?(\d+(\.\d+)?|\.\d+)$/)){h=parseFloat(h)}}}d[f[1]]=h}}return d}}};MathJax.Localization={locale:"en",directory:"[MathJax]/localization",strings:{ast:{menuTitle:"asturianu"},br:{menuTitle:"brezhoneg"},ca:{menuTitle:"catal\u00E0"},cdo:{menuTitle:"M\u00ECng-d\u0115\u0324ng-ng\u1E73\u0304"},cs:{menuTitle:"\u010De\u0161tina"},da:{menuTitle:"dansk"},de:{menuTitle:"Deutsch"},en:{menuTitle:"English",isLoaded:true},eo:{menuTitle:"Esperanto"},es:{menuTitle:"espa\u00F1ol"},fa:{menuTitle:"\u0641\u0627\u0631\u0633\u06CC"},fi:{menuTitle:"suomi"},fr:{menuTitle:"fran\u00E7ais"},gl:{menuTitle:"galego"},he:{menuTitle:"\u05E2\u05D1\u05E8\u05D9\u05EA"},ia:{menuTitle:"interlingua"},it:{menuTitle:"italiano"},ja:{menuTitle:"\u65E5\u672C\u8A9E"},kn:{menuTitle:"\u0C95\u0CA8\u0CCD\u0CA8\u0CA1"},ko:{menuTitle:"\uD55C\uAD6D\uC5B4"},lb:{menuTitle:"L\u00EBtzebuergesch"},mk:{menuTitle:"\u043C\u0430\u043A\u0435\u0434\u043E\u043D\u0441\u043A\u0438"},nl:{menuTitle:"Nederlands"},oc:{menuTitle:"occitan"},pl:{menuTitle:"polski"},pt:{menuTitle:"portugus\u00EA"},"pt-br":{menuTitle:"portugu\u00EAs do Brasil"},ru:{menuTitle:"\u0440\u0443\u0441\u0441\u043A\u0438\u0439"},sl:{menuTitle:"sloven\u0161\u010Dina"},sv:{menuTitle:"svenska"},tr:{menuTitle:"T\u00FCrk\u00E7e"},uk:{menuTitle:"\u0443\u043A\u0440\u0430\u0457\u043D\u0441\u044C\u043A\u0430"},vi:{menuTitle:"Ti\u1EBFng Vi\u1EC7t"},"zh-hans":{menuTitle:"\u4E2D\u6587\uFF08\u7B80\u4F53\uFF09"}},pattern:/%(\d+|\{\d+\}|\{[a-z]+:\%\d+(?:\|(?:%\{\d+\}|%.|[^\}])*)+\}|.)/g,SPLIT:("axb".split(/(x)/).length===3?function(a,b){return a.split(b)}:function(c,e){var a=[],b,d=0;e.lastIndex=0;while(b=e.exec(c)){a.push(c.substr(d,b.index-d));a.push.apply(a,b.slice(1));d=b.index+b[0].length}a.push(c.substr(d));return a}),_:function(b,a){if(a instanceof Array){return this.processSnippet(b,a)}return this.processString(this.lookupPhrase(b,a),[].slice.call(arguments,2))},processString:function(l,o,g){var j,e;for(j=0,e=o.length;j<e;j++){if(g&&o[j] instanceof Array){o[j]=this.processSnippet(g,o[j])}}var f=this.SPLIT(l,this.pattern);for(j=1,e=f.length;j<e;j+=2){var p=f[j].charAt(0);if(p>="0"&&p<="9"){f[j]=o[f[j]-1];if(typeof f[j]==="number"){f[j]=this.number(f[j])}}else{if(p==="{"){p=f[j].substr(1);if(p>="0"&&p<="9"){f[j]=o[f[j].substr(1,f[j].length-2)-1];if(typeof f[j]==="number"){f[j]=this.number(f[j])}}else{var k=f[j].match(/^\{([a-z]+):%(\d+)\|(.*)\}$/);if(k){if(k[1]==="plural"){var d=o[k[2]-1];if(typeof d==="undefined"){f[j]="???"}else{d=this.plural(d)-1;var h=k[3].replace(/(^|[^%])(%%)*%\|/g,"$1$2%\uEFEF").split(/\|/);if(d>=0&&d<h.length){f[j]=this.processString(h[d].replace(/\uEFEF/g,"|"),o,g)}else{f[j]="???"}}}else{f[j]="%"+f[j]}}}}}if(f[j]==null){f[j]="???"}}if(!g){return f.join("")}var a=[],b="";for(j=0;j<e;j++){b+=f[j];j++;if(j<e){if(f[j] instanceof Array){a.push(b);a=a.concat(f[j]);b=""}else{b+=f[j]}}}if(b!==""){a.push(b)}return a},processSnippet:function(g,e){var c=[];for(var d=0,b=e.length;d<b;d++){if(e[d] instanceof Array){var f=e[d];if(typeof f[1]==="string"){var h=f[0];if(!(h instanceof Array)){h=[g,h]}var a=this.lookupPhrase(h,f[1]);c=c.concat(this.processMarkdown(a,f.slice(2),g))}else{if(f[1] instanceof Array){c=c.concat(this.processSnippet.apply(this,f))}else{if(f.length>=3){c.push([f[0],f[1],this.processSnippet(g,f[2])])}else{c.push(e[d])}}}}else{c.push(e[d])}}return c},markdownPattern:/(%.)|(\*{1,3})((?:%.|.)+?)\2|(`+)((?:%.|.)+?)\4|\[((?:%.|.)+?)\]\(([^\s\)]+)\)/,processMarkdown:function(b,h,d){var j=[],e;var c=b.split(this.markdownPattern);var g=c[0];for(var f=1,a=c.length;f<a;f+=8){if(c[f+1]){e=this.processString(c[f+2],h,d);if(!(e instanceof Array)){e=[e]}e=[["b","i","i"][c[f+1].length-1],{},e];if(c[f+1].length===3){e=["b",{},e]}}else{if(c[f+3]){e=this.processString(c[f+4].replace(/^\s/,"").replace(/\s$/,""),h,d);if(!(e instanceof Array)){e=[e]}e=["code",{},e]}else{if(c[f+5]){e=this.processString(c[f+5],h,d);if(!(e instanceof Array)){e=[e]}e=["a",{href:this.processString(c[f+6],h),target:"_blank"},e]}else{g+=c[f];e=null}}}if(e){j=this.concatString(j,g,h,d);j.push(e);g=""}if(c[f+7]!==""){g+=c[f+7]}}j=this.concatString(j,g,h,d);return j},concatString:function(a,c,b,d){if(c!=""){c=this.processString(c,b,d);if(!(c instanceof Array)){c=[c]}a=a.concat(c)}return a},lookupPhrase:function(f,a,d){if(!d){d="_"}if(f instanceof Array){d=(f[0]||"_");f=(f[1]||"")}var c=this.loadDomain(d);if(c){MathJax.Hub.RestartAfter(c)}var b=this.strings[this.locale];if(b){if(b.domains&&d in b.domains){var e=b.domains[d];if(e.strings&&f in e.strings){a=e.strings[f]}}}return a},loadFile:function(b,d,e){e=MathJax.Callback(e);b=(d.file||b);if(!b.match(/\.js$/)){b+=".js"}if(!b.match(/^([a-z]+:|\[MathJax\])/)){var a=(this.strings[this.locale].directory||this.directory+"/"+this.locale||"[MathJax]/localization/"+this.locale);b=a+"/"+b}var c=MathJax.Ajax.Require(b,function(){d.isLoaded=true;return e()});return(c.called?null:c)},loadDomain:function(c,e){var b,a=this.strings[this.locale];if(a){if(!a.isLoaded){b=this.loadFile(this.locale,a);if(b){return MathJax.Callback.Queue(b,["loadDomain",this,c]).Push(e||{})}}if(a.domains&&c in a.domains){var d=a.domains[c];if(!d.isLoaded){b=this.loadFile(c,d);if(b){return MathJax.Callback.Queue(b).Push(e)}}}}return MathJax.Callback(e)()},Try:function(a){a=MathJax.Callback(a);a.autoReset=true;try{a()}catch(b){if(!b.restart){throw b}MathJax.Callback.After(["Try",this,a],b.restart)}},resetLocale:function(a){if(!a){return}a=a.toLowerCase();while(!this.strings[a]){var c=a.lastIndexOf("-");if(c===-1){return}a=a.substring(0,c)}var b=this.strings[a].remap;this.locale=b?b:a},setLocale:function(a){this.resetLocale(a);if(MathJax.Menu){this.loadDomain("MathMenu")}},addTranslation:function(b,e,c){var d=this.strings[b],a=false;if(!d){d=this.strings[b]={};a=true}if(!d.domains){d.domains={}}if(e){if(!d.domains[e]){d.domains[e]={}}d=d.domains[e]}MathJax.Hub.Insert(d,c);if(a&&MathJax.Menu.menu){MathJax.Menu.CreateLocaleMenu()}},setCSS:function(b){var a=this.strings[this.locale];if(a){if(a.fontFamily){b.style.fontFamily=a.fontFamily}if(a.fontDirection){b.style.direction=a.fontDirection;if(a.fontDirection==="rtl"){b.style.textAlign="right"}}}return b},fontFamily:function(){var a=this.strings[this.locale];return(a?a.fontFamily:null)},fontDirection:function(){var a=this.strings[this.locale];return(a?a.fontDirection:null)},plural:function(b){var a=this.strings[this.locale];if(a&&a.plural){return a.plural(b)}if(b==1){return 1}return 2},number:function(b){var a=this.strings[this.locale];if(a&&a.number){return a.number(b)}return b}};MathJax.Message={ready:false,log:[{}],current:null,textNodeBug:(navigator.vendor==="Apple Computer, Inc."&&typeof navigator.vendorSub==="undefined")||(window.hasOwnProperty&&window.hasOwnProperty("konqueror")),styles:{"#MathJax_Message":{position:"fixed",left:"1px",bottom:"2px","background-color":"#E6E6E6",border:"1px solid #959595",margin:"0px",padding:"2px 8px","z-index":"102",color:"black","font-size":"80%",width:"auto","white-space":"nowrap"},"#MathJax_MSIE_Frame":{position:"absolute",top:0,left:0,width:"0px","z-index":101,border:"0px",margin:"0px",padding:"0px"}},browsers:{MSIE:function(a){MathJax.Message.msieFixedPositionBug=((document.documentMode||0)<7);if(MathJax.Message.msieFixedPositionBug){MathJax.Hub.config.styles["#MathJax_Message"].position="absolute"}MathJax.Message.quirks=(document.compatMode==="BackCompat")},Chrome:function(a){MathJax.Hub.config.styles["#MathJax_Message"].bottom="1.5em";MathJax.Hub.config.styles["#MathJax_Message"].left="1em"}},Init:function(a){if(a){this.ready=true}if(!document.body||!this.ready){return false}if(this.div&&this.div.parentNode==null){this.div=document.getElementById("MathJax_Message");if(this.div){this.text=this.div.firstChild}}if(!this.div){var b=document.body;if(this.msieFixedPositionBug&&window.attachEvent){b=this.frame=this.addDiv(document.body);b.removeAttribute("id");b.style.position="absolute";b.style.border=b.style.margin=b.style.padding="0px";b.style.zIndex="101";b.style.height="0px";b=this.addDiv(b);b.id="MathJax_MSIE_Frame";window.attachEvent("onscroll",this.MoveFrame);window.attachEvent("onresize",this.MoveFrame);this.MoveFrame()}this.div=this.addDiv(b);this.div.style.display="none";this.text=this.div.appendChild(document.createTextNode(""))}return true},addDiv:function(a){var b=document.createElement("div");b.id="MathJax_Message";if(a.firstChild){a.insertBefore(b,a.firstChild)}else{a.appendChild(b)}return b},MoveFrame:function(){var a=(MathJax.Message.quirks?document.body:document.documentElement);var b=MathJax.Message.frame;b.style.left=a.scrollLeft+"px";b.style.top=a.scrollTop+"px";b.style.width=a.clientWidth+"px";b=b.firstChild;b.style.height=a.clientHeight+"px"},localize:function(a){return MathJax.Localization._(a,a)},filterText:function(a,c,b){if(MathJax.Hub.config.messageStyle==="simple"){if(b==="LoadFile"){if(!this.loading){this.loading=this.localize("Loading")+" "}a=this.loading;this.loading+="."}else{if(b==="ProcessMath"){if(!this.processing){this.processing=this.localize("Processing")+" "}a=this.processing;this.processing+="."}else{if(b==="TypesetMath"){if(!this.typesetting){this.typesetting=this.localize("Typesetting")+" "}a=this.typesetting;this.typesetting+="."}}}}return a},Set:function(c,e,b){if(e==null){e=this.log.length;this.log[e]={}}var d="";if(c instanceof Array){d=c[0];if(d instanceof Array){d=d[1]}try{c=MathJax.Localization._.apply(MathJax.Localization,c)}catch(a){if(!a.restart){throw a}if(!a.restart.called){if(this.log[e].restarted==null){this.log[e].restarted=0}this.log[e].restarted++;delete this.log[e].cleared;MathJax.Callback.After(["Set",this,c,e,b],a.restart);return e}}}if(this.timer){clearTimeout(this.timer);delete this.timer}this.log[e].text=c;this.log[e].filteredText=c=this.filterText(c,e,d);if(typeof(this.log[e].next)==="undefined"){this.log[e].next=this.current;if(this.current!=null){this.log[this.current].prev=e}this.current=e}if(this.current===e&&MathJax.Hub.config.messageStyle!=="none"){if(this.Init()){if(this.textNodeBug){this.div.innerHTML=c}else{this.text.nodeValue=c}this.div.style.display="";if(this.status){window.status="";delete this.status}}else{window.status=c;this.status=true}}if(this.log[e].restarted){if(this.log[e].cleared){b=0}if(--this.log[e].restarted===0){delete this.log[e].cleared}}if(b){setTimeout(MathJax.Callback(["Clear",this,e]),b)}else{if(b==0){this.Clear(e,0)}}return e},Clear:function(b,a){if(this.log[b].prev!=null){this.log[this.log[b].prev].next=this.log[b].next}if(this.log[b].next!=null){this.log[this.log[b].next].prev=this.log[b].prev}if(this.current===b){this.current=this.log[b].next;if(this.text){if(this.div.parentNode==null){this.Init()}if(this.current==null){if(this.timer){clearTimeout(this.timer);delete this.timer}if(a==null){a=600}if(a===0){this.Remove()}else{this.timer=setTimeout(MathJax.Callback(["Remove",this]),a)}}else{if(MathJax.Hub.config.messageStyle!=="none"){if(this.textNodeBug){this.div.innerHTML=this.log[this.current].filteredText}else{this.text.nodeValue=this.log[this.current].filteredText}}}if(this.status){window.status="";delete this.status}}else{if(this.status){window.status=(this.current==null?"":this.log[this.current].text)}}}delete this.log[b].next;delete this.log[b].prev;delete this.log[b].filteredText;if(this.log[b].restarted){this.log[b].cleared=true}},Remove:function(){this.text.nodeValue="";this.div.style.display="none"},File:function(a){return this.Set(["LoadFile","Loading %1",a],null,null)},Log:function(){var b=[];for(var c=1,a=this.log.length;c<a;c++){b[c]=this.log[c].text}return b.join("\n")}};MathJax.Hub={config:{root:"",config:[],styleSheets:[],styles:{".MathJax_Preview":{color:"#888"}},jax:[],extensions:[],preJax:null,postJax:null,displayAlign:"center",displayIndent:"0",preRemoveClass:"MathJax_Preview",showProcessingMessages:true,messageStyle:"normal",delayStartupUntil:"none",skipStartupTypeset:false,elements:[],positionToHash:true,showMathMenu:true,showMathMenuMSIE:true,menuSettings:{zoom:"None",CTRL:false,ALT:false,CMD:false,Shift:false,discoverable:false,zscale:"200%",renderer:"",font:"Auto",context:"MathJax",locale:"en",mpContext:false,mpMouse:false,texHints:true,semantics:false},errorSettings:{message:["[",["MathProcessingError","Math Processing Error"],"]"],style:{color:"#CC0000","font-style":"italic"}}},preProcessors:MathJax.Callback.Hooks(true),inputJax:{},outputJax:{order:{}},processUpdateTime:250,processUpdateDelay:10,signal:MathJax.Callback.Signal("Hub"),Config:function(a){this.Insert(this.config,a);if(this.config.Augment){this.Augment(this.config.Augment)}},CombineConfig:function(c,f){var b=this.config,g,e;c=c.split(/\./);for(var d=0,a=c.length;d<a;d++){g=c[d];if(!b[g]){b[g]={}}e=b;b=b[g]}e[g]=b=this.Insert(f,b);return b},Register:{PreProcessor:function(){MathJax.Hub.preProcessors.Add.apply(MathJax.Hub.preProcessors,arguments)},MessageHook:function(){return MathJax.Hub.signal.MessageHook.apply(MathJax.Hub.signal,arguments)},StartupHook:function(){return MathJax.Hub.Startup.signal.MessageHook.apply(MathJax.Hub.Startup.signal,arguments)},LoadHook:function(){return MathJax.Ajax.LoadHook.apply(MathJax.Ajax,arguments)}},getAllJax:function(e){var c=[],b=this.elementScripts(e);for(var d=0,a=b.length;d<a;d++){if(b[d].MathJax&&b[d].MathJax.elementJax){c.push(b[d].MathJax.elementJax)}}return c},getJaxByType:function(f,e){var c=[],b=this.elementScripts(e);for(var d=0,a=b.length;d<a;d++){if(b[d].MathJax&&b[d].MathJax.elementJax&&b[d].MathJax.elementJax.mimeType===f){c.push(b[d].MathJax.elementJax)}}return c},getJaxByInputType:function(f,e){var c=[],b=this.elementScripts(e);for(var d=0,a=b.length;d<a;d++){if(b[d].MathJax&&b[d].MathJax.elementJax&&b[d].type&&b[d].type.replace(/ *;(.|\s)*/,"")===f){c.push(b[d].MathJax.elementJax)}}return c},getJaxFor:function(a){if(typeof(a)==="string"){a=document.getElementById(a)}if(a&&a.MathJax){return a.MathJax.elementJax}if(a&&a.isMathJax){while(a&&!a.jaxID){a=a.parentNode}if(a){return MathJax.OutputJax[a.jaxID].getJaxFromMath(a)}}return null},isJax:function(a){if(typeof(a)==="string"){a=document.getElementById(a)}if(a&&a.isMathJax){return 1}if(a&&a.tagName!=null&&a.tagName.toLowerCase()==="script"){if(a.MathJax){return(a.MathJax.state===MathJax.ElementJax.STATE.PROCESSED?1:-1)}if(a.type&&this.inputJax[a.type.replace(/ *;(.|\s)*/,"")]){return -1}}return 0},setRenderer:function(d,c){if(!d){return}if(!MathJax.OutputJax[d]){this.config.menuSettings.renderer="";var b="[MathJax]/jax/output/"+d+"/config.js";return MathJax.Ajax.Require(b,["setRenderer",this,d,c])}else{this.config.menuSettings.renderer=d;if(c==null){c="jax/mml"}var a=this.outputJax;if(a[c]&&a[c].length){if(d!==a[c][0].id){a[c].unshift(MathJax.OutputJax[d]);return this.signal.Post(["Renderer Selected",d])}}return null}},Queue:function(){return this.queue.Push.apply(this.queue,arguments)},Typeset:function(e,f){if(!MathJax.isReady){return null}var c=this.elementCallback(e,f);var b=MathJax.Callback.Queue();for(var d=0,a=c.elements.length;d<a;d++){if(c.elements[d]){b.Push(["PreProcess",this,c.elements[d]],["Process",this,c.elements[d]])}}return b.Push(c.callback)},PreProcess:function(e,f){var c=this.elementCallback(e,f);var b=MathJax.Callback.Queue();for(var d=0,a=c.elements.length;d<a;d++){if(c.elements[d]){b.Push(["Post",this.signal,["Begin PreProcess",c.elements[d]]],(arguments.callee.disabled?{}:["Execute",this.preProcessors,c.elements[d]]),["Post",this.signal,["End PreProcess",c.elements[d]]])}}return b.Push(c.callback)},Process:function(a,b){return this.takeAction("Process",a,b)},Update:function(a,b){return this.takeAction("Update",a,b)},Reprocess:function(a,b){return this.takeAction("Reprocess",a,b)},Rerender:function(a,b){return this.takeAction("Rerender",a,b)},takeAction:function(g,e,h){var c=this.elementCallback(e,h);var b=MathJax.Callback.Queue(["Clear",this.signal]);for(var d=0,a=c.elements.length;d<a;d++){if(c.elements[d]){var f={scripts:[],start:new Date().getTime(),i:0,j:0,jax:{},jaxIDs:[]};b.Push(["Post",this.signal,["Begin "+g,c.elements[d]]],["Post",this.signal,["Begin Math",c.elements[d],g]],["prepareScripts",this,g,c.elements[d],f],["Post",this.signal,["Begin Math Input",c.elements[d],g]],["processInput",this,f],["Post",this.signal,["End Math Input",c.elements[d],g]],["prepareOutput",this,f,"preProcess"],["Post",this.signal,["Begin Math Output",c.elements[d],g]],["processOutput",this,f],["Post",this.signal,["End Math Output",c.elements[d],g]],["prepareOutput",this,f,"postProcess"],["Post",this.signal,["End Math",c.elements[d],g]],["Post",this.signal,["End "+g,c.elements[d]]])}}return b.Push(c.callback)},scriptAction:{Process:function(a){},Update:function(b){var a=b.MathJax.elementJax;if(a&&a.needsUpdate()){a.Remove(true);b.MathJax.state=a.STATE.UPDATE}else{b.MathJax.state=a.STATE.PROCESSED}},Reprocess:function(b){var a=b.MathJax.elementJax;if(a){a.Remove(true);b.MathJax.state=a.STATE.UPDATE}},Rerender:function(b){var a=b.MathJax.elementJax;if(a){a.Remove(true);b.MathJax.state=a.STATE.OUTPUT}}},prepareScripts:function(h,e,g){if(arguments.callee.disabled){return}var b=this.elementScripts(e);var f=MathJax.ElementJax.STATE;for(var d=0,a=b.length;d<a;d++){var c=b[d];if(c.type&&this.inputJax[c.type.replace(/ *;(.|\n)*/,"")]){if(c.MathJax){if(c.MathJax.elementJax&&c.MathJax.elementJax.hover){MathJax.Extension.MathEvents.Hover.ClearHover(c.MathJax.elementJax)}if(c.MathJax.state!==f.PENDING){this.scriptAction[h](c)}}if(!c.MathJax){c.MathJax={state:f.PENDING}}if(c.MathJax.state!==f.PROCESSED){g.scripts.push(c)}}}},checkScriptSiblings:function(a){if(a.MathJax.checked){return}var b=this.config,f=a.previousSibling;if(f&&f.nodeName==="#text"){var d,e,c=a.nextSibling;if(c&&c.nodeName!=="#text"){c=null}if(b.preJax){if(typeof(b.preJax)==="string"){b.preJax=new RegExp(b.preJax+"$")}d=f.nodeValue.match(b.preJax)}if(b.postJax&&c){if(typeof(b.postJax)==="string"){b.postJax=new RegExp("^"+b.postJax)}e=c.nodeValue.match(b.postJax)}if(d&&(!b.postJax||e)){f.nodeValue=f.nodeValue.replace(b.preJax,(d.length>1?d[1]:""));f=null}if(e&&(!b.preJax||d)){c.nodeValue=c.nodeValue.replace(b.postJax,(e.length>1?e[1]:""))}if(f&&!f.nodeValue.match(/\S/)){f=f.previousSibling}}if(b.preRemoveClass&&f&&f.className===b.preRemoveClass){a.MathJax.preview=f}a.MathJax.checked=1},processInput:function(a){var b,i=MathJax.ElementJax.STATE;var h,e,d=a.scripts.length;try{while(a.i<d){h=a.scripts[a.i];if(!h){a.i++;continue}e=h.previousSibling;if(e&&e.className==="MathJax_Error"){e.parentNode.removeChild(e)}if(!h.MathJax||h.MathJax.state===i.PROCESSED){a.i++;continue}if(!h.MathJax.elementJax||h.MathJax.state===i.UPDATE){this.checkScriptSiblings(h);var g=h.type.replace(/ *;(.|\s)*/,"");b=this.inputJax[g].Process(h,a);if(typeof b==="function"){if(b.called){continue}this.RestartAfter(b)}b.Attach(h,this.inputJax[g].id);this.saveScript(b,a,h,i)}else{if(h.MathJax.state===i.OUTPUT){this.saveScript(h.MathJax.elementJax,a,h,i)}}a.i++;var c=new Date().getTime();if(c-a.start>this.processUpdateTime&&a.i<a.scripts.length){a.start=c;this.RestartAfter(MathJax.Callback.Delay(1))}}}catch(f){return this.processError(f,a,"Input")}if(a.scripts.length&&this.config.showProcessingMessages){MathJax.Message.Set(["ProcessMath","Processing math: %1%%",100],0)}a.start=new Date().getTime();a.i=a.j=0;return null},saveScript:function(a,d,b,c){if(!this.outputJax[a.mimeType]){b.MathJax.state=c.UPDATE;throw Error("No output jax registered for "+a.mimeType)}a.outputJax=this.outputJax[a.mimeType][0].id;if(!d.jax[a.outputJax]){if(d.jaxIDs.length===0){d.jax[a.outputJax]=d.scripts}else{if(d.jaxIDs.length===1){d.jax[d.jaxIDs[0]]=d.scripts.slice(0,d.i)}d.jax[a.outputJax]=[]}d.jaxIDs.push(a.outputJax)}if(d.jaxIDs.length>1){d.jax[a.outputJax].push(b)}b.MathJax.state=c.OUTPUT},prepareOutput:function(c,f){while(c.j<c.jaxIDs.length){var e=c.jaxIDs[c.j],d=MathJax.OutputJax[e];if(d[f]){try{var a=d[f](c);if(typeof a==="function"){if(a.called){continue}this.RestartAfter(a)}}catch(b){if(!b.restart){MathJax.Message.Set(["PrepError","Error preparing %1 output (%2)",e,f],null,600);MathJax.Hub.lastPrepError=b;c.j++}return MathJax.Callback.After(["prepareOutput",this,c,f],b.restart)}}c.j++}return null},processOutput:function(h){var b,g=MathJax.ElementJax.STATE,d,a=h.scripts.length;try{while(h.i<a){d=h.scripts[h.i];if(!d||!d.MathJax||d.MathJax.error){h.i++;continue}var c=d.MathJax.elementJax;if(!c){h.i++;continue}b=MathJax.OutputJax[c.outputJax].Process(d,h);d.MathJax.state=g.PROCESSED;h.i++;if(d.MathJax.preview){d.MathJax.preview.innerHTML=""}this.signal.Post(["New Math",c.inputID]);var e=new Date().getTime();if(e-h.start>this.processUpdateTime&&h.i<h.scripts.length){h.start=e;this.RestartAfter(MathJax.Callback.Delay(this.processUpdateDelay))}}}catch(f){return this.processError(f,h,"Output")}if(h.scripts.length&&this.config.showProcessingMessages){MathJax.Message.Set(["TypesetMath","Typesetting math: %1%%",100],0);MathJax.Message.Clear(0)}h.i=h.j=0;return null},processMessage:function(d,b){var a=Math.floor(d.i/(d.scripts.length)*100);var c=(b==="Output"?["TypesetMath","Typesetting math: %1%%"]:["ProcessMath","Processing math: %1%%"]);if(this.config.showProcessingMessages){MathJax.Message.Set(c.concat(a),0)}},processError:function(b,c,a){if(!b.restart){if(!this.config.errorSettings.message){throw b}this.formatError(c.scripts[c.i],b);c.i++}this.processMessage(c,a);return MathJax.Callback.After(["process"+a,this,c],b.restart)},formatError:function(b,e){var d="Error: "+e.message+"\n";if(e.sourceURL){d+="\nfile: "+e.sourceURL}if(e.line){d+="\nline: "+e.line}b.MathJax.error=MathJax.OutputJax.Error.Jax(d,b);var f=this.config.errorSettings;var a=MathJax.Localization._(f.messageId,f.message);var c=MathJax.HTML.Element("span",{className:"MathJax_Error",jaxID:"Error",isMathJax:true},a);if(MathJax.Extension.MathEvents){c.oncontextmenu=MathJax.Extension.MathEvents.Event.Menu;c.onmousedown=MathJax.Extension.MathEvents.Event.Mousedown}else{MathJax.Ajax.Require("[MathJax]/extensions/MathEvents.js",function(){c.oncontextmenu=MathJax.Extension.MathEvents.Event.Menu;c.onmousedown=MathJax.Extension.MathEvents.Event.Mousedown})}b.parentNode.insertBefore(c,b);if(b.MathJax.preview){b.MathJax.preview.innerHTML=""}this.lastError=e;this.signal.Post(["Math Processing Error",b,e])},RestartAfter:function(a){throw this.Insert(Error("restart"),{restart:MathJax.Callback(a)})},elementCallback:function(c,f){if(f==null&&(c instanceof Array||typeof c==="function")){try{MathJax.Callback(c);f=c;c=null}catch(d){}}if(c==null){c=this.config.elements||[]}if(!(c instanceof Array)){c=[c]}c=[].concat(c);for(var b=0,a=c.length;b<a;b++){if(typeof(c[b])==="string"){c[b]=document.getElementById(c[b])}}if(!document.body){document.body=document.getElementsByTagName("body")[0]}if(c.length==0){c.push(document.body)}if(!f){f={}}return{elements:c,callback:f}},elementScripts:function(d){if(d instanceof Array){var b=[];for(var c=0,a=d.length;c<a;c++){b.push.apply(b,this.elementScripts(d[c]))}return b}if(typeof(d)==="string"){d=document.getElementById(d)}if(!document.body){document.body=document.getElementsByTagName("body")[0]}if(d==null){d=document.body}if(d.tagName!=null&&d.tagName.toLowerCase()==="script"){return[d]}return d.getElementsByTagName("script")},Insert:function(c,a){for(var b in a){if(a.hasOwnProperty(b)){if(typeof a[b]==="object"&&!(a[b] instanceof Array)&&(typeof c[b]==="object"||typeof c[b]==="function")){this.Insert(c[b],a[b])}else{c[b]=a[b]}}}return c},SplitList:("trim" in String.prototype?function(a){return a.trim().split(/\s+/)}:function(a){return a.replace(/^\s+/,"").replace(/\s+$/,"").split(/\s+/)})};MathJax.Hub.Insert(MathJax.Hub.config.styles,MathJax.Message.styles);MathJax.Hub.Insert(MathJax.Hub.config.styles,{".MathJax_Error":MathJax.Hub.config.errorSettings.style});MathJax.Extension={};MathJax.Hub.Configured=MathJax.Callback({});MathJax.Hub.Startup={script:"",queue:MathJax.Callback.Queue(),signal:MathJax.Callback.Signal("Startup"),params:{},Config:function(){this.queue.Push(["Post",this.signal,"Begin Config"]);if(this.params.locale){MathJax.Localization.resetLocale(this.params.locale);MathJax.Hub.config.menuSettings.locale=this.params.locale}if(this.params.config){var c=this.params.config.split(/,/);for(var b=0,a=c.length;b<a;b++){if(!c[b].match(/\.js$/)){c[b]+=".js"}this.queue.Push(["Require",MathJax.Ajax,this.URL("config",c[b])])}}this.queue.Push(["Config",MathJax.Hub,MathJax.AuthorConfig]);if(this.script.match(/\S/)){this.queue.Push(this.script+";\n1;")}this.queue.Push(["ConfigDelay",this],["ConfigBlocks",this],[function(d){return d.loadArray(MathJax.Hub.config.config,"config",null,true)},this],["Post",this.signal,"End Config"])},ConfigDelay:function(){var a=this.params.delayStartupUntil||MathJax.Hub.config.delayStartupUntil;if(a==="onload"){return this.onload}if(a==="configured"){return MathJax.Hub.Configured}return a},ConfigBlocks:function(){var c=document.getElementsByTagName("script");var f=null,b=MathJax.Callback.Queue();for(var d=0,a=c.length;d<a;d++){var e=String(c[d].type).replace(/ /g,"");if(e.match(/^text\/x-mathjax-config(;.*)?$/)&&!e.match(/;executed=true/)){c[d].type+=";executed=true";f=b.Push(c[d].innerHTML+";\n1;")}}return f},Cookie:function(){return this.queue.Push(["Post",this.signal,"Begin Cookie"],["Get",MathJax.HTML.Cookie,"menu",MathJax.Hub.config.menuSettings],[function(d){if(d.menuSettings.locale){MathJax.Localization.resetLocale(d.menuSettings.locale)}var f=d.menuSettings.renderer,b=d.jax;if(f){var c="output/"+f;b.sort();for(var e=0,a=b.length;e<a;e++){if(b[e].substr(0,7)==="output/"){break}}if(e==a-1){b.pop()}else{while(e<a){if(b[e]===c){b.splice(e,1);break}e++}}b.unshift(c)}},MathJax.Hub.config],["Post",this.signal,"End Cookie"])},Styles:function(){return this.queue.Push(["Post",this.signal,"Begin Styles"],["loadArray",this,MathJax.Hub.config.styleSheets,"config"],["Styles",MathJax.Ajax,MathJax.Hub.config.styles],["Post",this.signal,"End Styles"])},Jax:function(){var f=MathJax.Hub.config,c=MathJax.Hub.outputJax;for(var g=0,b=f.jax.length,d=0;g<b;g++){var e=f.jax[g].substr(7);if(f.jax[g].substr(0,7)==="output/"&&c.order[e]==null){c.order[e]=d;d++}}var a=MathJax.Callback.Queue();return a.Push(["Post",this.signal,"Begin Jax"],["loadArray",this,f.jax,"jax","config.js"],["Post",this.signal,"End Jax"])},Extensions:function(){var a=MathJax.Callback.Queue();return a.Push(["Post",this.signal,"Begin Extensions"],["loadArray",this,MathJax.Hub.config.extensions,"extensions"],["Post",this.signal,"End Extensions"])},Message:function(){MathJax.Message.Init(true)},Menu:function(){var b=MathJax.Hub.config.menuSettings,a=MathJax.Hub.outputJax,d;for(var c in a){if(a.hasOwnProperty(c)){if(a[c].length){d=a[c];break}}}if(d&&d.length){if(b.renderer&&b.renderer!==d[0].id){d.unshift(MathJax.OutputJax[b.renderer])}b.renderer=d[0].id}},Hash:function(){if(MathJax.Hub.config.positionToHash&&document.location.hash&&document.body&&document.body.scrollIntoView){var d=document.location.hash.substr(1);var f=document.getElementById(d);if(!f){var c=document.getElementsByTagName("a");for(var e=0,b=c.length;e<b;e++){if(c[e].name===d){f=c[e];break}}}if(f){while(!f.scrollIntoView){f=f.parentNode}f=this.HashCheck(f);if(f&&f.scrollIntoView){setTimeout(function(){f.scrollIntoView(true)},1)}}}},HashCheck:function(b){if(b.isMathJax){var a=MathJax.Hub.getJaxFor(b);if(a&&MathJax.OutputJax[a.outputJax].hashCheck){b=MathJax.OutputJax[a.outputJax].hashCheck(b)}}return b},MenuZoom:function(){if(MathJax.Hub.config.showMathMenu){if(!MathJax.Extension.MathMenu){setTimeout(function(){MathJax.Callback.Queue(["Require",MathJax.Ajax,"[MathJax]/extensions/MathMenu.js",{}],["loadDomain",MathJax.Localization,"MathMenu"])},1000)}else{setTimeout(MathJax.Callback(["loadDomain",MathJax.Localization,"MathMenu"]),1000)}if(!MathJax.Extension.MathZoom){setTimeout(MathJax.Callback(["Require",MathJax.Ajax,"[MathJax]/extensions/MathZoom.js",{}]),2000)}}},onLoad:function(){var a=this.onload=MathJax.Callback(function(){MathJax.Hub.Startup.signal.Post("onLoad")});if(document.body&&document.readyState){if(MathJax.Hub.Browser.isMSIE){if(document.readyState==="complete"){return[a]}}else{if(document.readyState!=="loading"){return[a]}}}if(window.addEventListener){window.addEventListener("load",a,false);if(!this.params.noDOMContentEvent){window.addEventListener("DOMContentLoaded",a,false)}}else{if(window.attachEvent){window.attachEvent("onload",a)}else{window.onload=a}}return a},Typeset:function(a,b){if(MathJax.Hub.config.skipStartupTypeset){return function(){}}return this.queue.Push(["Post",this.signal,"Begin Typeset"],["Typeset",MathJax.Hub,a,b],["Post",this.signal,"End Typeset"])},URL:function(b,a){if(!a.match(/^([a-z]+:\/\/|\[|\/)/)){a="[MathJax]/"+b+"/"+a}return a},loadArray:function(b,f,c,a){if(b){if(!(b instanceof Array)){b=[b]}if(b.length){var h=MathJax.Callback.Queue(),j={},e;for(var g=0,d=b.length;g<d;g++){e=this.URL(f,b[g]);if(c){e+="/"+c}if(a){h.Push(["Require",MathJax.Ajax,e,j])}else{h.Push(MathJax.Ajax.Require(e,j))}}return h.Push({})}}return null}};(function(d){var b=window[d],e="["+d+"]";var c=b.Hub,a=b.Ajax,f=b.Callback;var g=MathJax.Object.Subclass({JAXFILE:"jax.js",require:null,config:{},Init:function(i,h){if(arguments.length===0){return this}return(this.constructor.Subclass(i,h))()},Augment:function(k,j){var i=this.constructor,h={};if(k!=null){for(var l in k){if(k.hasOwnProperty(l)){if(typeof k[l]==="function"){i.protoFunction(l,k[l])}else{h[l]=k[l]}}}if(k.toString!==i.prototype.toString&&k.toString!=={}.toString){i.protoFunction("toString",k.toString)}}c.Insert(i.prototype,h);i.Augment(null,j);return this},Translate:function(h,i){throw Error(this.directory+"/"+this.JAXFILE+" failed to define the Translate() method")},Register:function(h){},Config:function(){this.config=c.CombineConfig(this.id,this.config);if(this.config.Augment){this.Augment(this.config.Augment)}},Startup:function(){},loadComplete:function(i){if(i==="config.js"){return a.loadComplete(this.directory+"/"+i)}else{var h=f.Queue();h.Push(c.Register.StartupHook("End Config",{}),["Post",c.Startup.signal,this.id+" Jax Config"],["Config",this],["Post",c.Startup.signal,this.id+" Jax Require"],[function(j){return MathJax.Hub.Startup.loadArray(j.require,this.directory)},this],[function(j,k){return MathJax.Hub.Startup.loadArray(j.extensions,"extensions/"+k)},this.config||{},this.id],["Post",c.Startup.signal,this.id+" Jax Startup"],["Startup",this],["Post",c.Startup.signal,this.id+" Jax Ready"]);if(this.copyTranslate){h.Push([function(j){j.preProcess=j.preTranslate;j.Process=j.Translate;j.postProcess=j.postTranslate},this.constructor.prototype])}return h.Push(["loadComplete",a,this.directory+"/"+i])}}},{id:"Jax",version:"2.4.0",directory:e+"/jax",extensionDir:e+"/extensions"});b.InputJax=g.Subclass({elementJax:"mml",sourceMenuTitle:["Original","Original Form"],copyTranslate:true,Process:function(l,q){var j=f.Queue(),o;var k=this.elementJax;if(!(k instanceof Array)){k=[k]}for(var n=0,h=k.length;n<h;n++){o=b.ElementJax.directory+"/"+k[n]+"/"+this.JAXFILE;if(!this.require){this.require=[]}else{if(!(this.require instanceof Array)){this.require=[this.require]}}this.require.push(o);j.Push(a.Require(o))}o=this.directory+"/"+this.JAXFILE;var p=j.Push(a.Require(o));if(!p.called){this.constructor.prototype.Process=function(){if(!p.called){return p}throw Error(o+" failed to load properly")}}k=c.outputJax["jax/"+k[0]];if(k){j.Push(a.Require(k[0].directory+"/"+this.JAXFILE))}return j.Push({})},needsUpdate:function(h){var i=h.SourceElement();return(h.originalText!==b.HTML.getScript(i))},Register:function(h){if(!c.inputJax){c.inputJax={}}c.inputJax[h]=this}},{id:"InputJax",version:"2.4.0",directory:g.directory+"/input",extensionDir:g.extensionDir});b.OutputJax=g.Subclass({copyTranslate:true,preProcess:function(j){var i,h=this.directory+"/"+this.JAXFILE;this.constructor.prototype.preProcess=function(k){if(!i.called){return i}throw Error(h+" failed to load properly")};i=a.Require(h);return i},Register:function(i){var h=c.outputJax;if(!h[i]){h[i]=[]}if(h[i].length&&(this.id===c.config.menuSettings.renderer||(h.order[this.id]||0)<(h.order[h[i][0].id]||0))){h[i].unshift(this)}else{h[i].push(this)}if(!this.require){this.require=[]}else{if(!(this.require instanceof Array)){this.require=[this.require]}}this.require.push(b.ElementJax.directory+"/"+(i.split(/\//)[1])+"/"+this.JAXFILE)},Remove:function(h){}},{id:"OutputJax",version:"2.4.0",directory:g.directory+"/output",extensionDir:g.extensionDir,fontDir:e+(b.isPacked?"":"/..")+"/fonts",imageDir:e+(b.isPacked?"":"/..")+"/images"});b.ElementJax=g.Subclass({Init:function(i,h){return this.constructor.Subclass(i,h)},inputJax:null,outputJax:null,inputID:null,originalText:"",mimeType:"",sourceMenuTitle:["MathMLcode","MathML Code"],Text:function(i,j){var h=this.SourceElement();b.HTML.setScript(h,i);h.MathJax.state=this.STATE.UPDATE;return c.Update(h,j)},Reprocess:function(i){var h=this.SourceElement();h.MathJax.state=this.STATE.UPDATE;return c.Reprocess(h,i)},Update:function(h){return this.Rerender(h)},Rerender:function(i){var h=this.SourceElement();h.MathJax.state=this.STATE.OUTPUT;return c.Process(h,i)},Remove:function(h){if(this.hover){this.hover.clear(this)}b.OutputJax[this.outputJax].Remove(this);if(!h){c.signal.Post(["Remove Math",this.inputID]);this.Detach()}},needsUpdate:function(){return b.InputJax[this.inputJax].needsUpdate(this)},SourceElement:function(){return document.getElementById(this.inputID)},Attach:function(i,j){var h=i.MathJax.elementJax;if(i.MathJax.state===this.STATE.UPDATE){h.Clone(this)}else{h=i.MathJax.elementJax=this;if(i.id){this.inputID=i.id}else{i.id=this.inputID=b.ElementJax.GetID();this.newID=1}}h.originalText=b.HTML.getScript(i);h.inputJax=j;if(h.root){h.root.inputID=h.inputID}return h},Detach:function(){var h=this.SourceElement();if(!h){return}try{delete h.MathJax}catch(i){h.MathJax=null}if(this.newID){h.id=""}},Clone:function(h){var i;for(i in this){if(!this.hasOwnProperty(i)){continue}if(typeof(h[i])==="undefined"&&i!=="newID"){delete this[i]}}for(i in h){if(!h.hasOwnProperty(i)){continue}if(typeof(this[i])==="undefined"||(this[i]!==h[i]&&i!=="inputID")){this[i]=h[i]}}}},{id:"ElementJax",version:"2.4.0",directory:g.directory+"/element",extensionDir:g.extensionDir,ID:0,STATE:{PENDING:1,PROCESSED:2,UPDATE:3,OUTPUT:4},GetID:function(){this.ID++;return"MathJax-Element-"+this.ID},Subclass:function(){var h=g.Subclass.apply(this,arguments);h.loadComplete=this.prototype.loadComplete;return h}});b.ElementJax.prototype.STATE=b.ElementJax.STATE;b.OutputJax.Error={id:"Error",version:"2.4.0",config:{},ContextMenu:function(){return b.Extension.MathEvents.Event.ContextMenu.apply(b.Extension.MathEvents.Event,arguments)},Mousedown:function(){return b.Extension.MathEvents.Event.AltContextMenu.apply(b.Extension.MathEvents.Event,arguments)},getJaxFromMath:function(h){return(h.nextSibling.MathJax||{}).error},Jax:function(j,i){var h=MathJax.Hub.inputJax[i.type.replace(/ *;(.|\s)*/,"")];return{inputJax:(h||{id:"Error"}).id,outputJax:"Error",sourceMenuTitle:["ErrorMessage","Error Message"],sourceMenuFormat:"Error",originalText:MathJax.HTML.getScript(i),errorText:j}}};b.InputJax.Error={id:"Error",version:"2.4.0",config:{},sourceMenuTitle:["Original","Original Form"]}})("MathJax");(function(n){var g=window[n];if(!g){g=window[n]={}}var c=g.Hub;var r=c.Startup;var v=c.config;var f=document.getElementsByTagName("head")[0];if(!f){f=document.childNodes[0]}var b=(document.documentElement||document).getElementsByTagName("script");var e=new RegExp("(^|/)"+n+"\\.js(\\?.*)?$");for(var p=b.length-1;p>=0;p--){if((b[p].src||"").match(e)){r.script=b[p].innerHTML;if(RegExp.$2){var s=RegExp.$2.substr(1).split(/\&/);for(var o=0,k=s.length;o<k;o++){var l=s[o].match(/(.*)=(.*)/);if(l){r.params[unescape(l[1])]=unescape(l[2])}}}v.root=b[p].src.replace(/(^|\/)[^\/]*(\?.*)?$/,"").replace(/^(https?:)\/\/[0-9a-f]+(-[0-9a-f]+)?.ssl.cf1.rackcdn.com\//,"$1//cdn.mathjax.org/");g.Ajax.config.root=v.root;break}}var h=navigator.userAgent;var a={isMac:(navigator.platform.substr(0,3)==="Mac"),isPC:(navigator.platform.substr(0,3)==="Win"),isMSIE:("ActiveXObject" in window&&"clipboardData" in window),isFirefox:(h.match(/Gecko\//)&&!h.match(/like Gecko/)),isSafari:(h.match(/ (Apple)?WebKit\//)!=null&&(!window.chrome||window.chrome.loadTimes==null)),isChrome:(window.chrome!=null&&window.chrome.loadTimes!=null),isOpera:(window.opera!=null&&window.opera.version!=null),isKonqueror:("konqueror" in window&&navigator.vendor=="KDE"),versionAtLeast:function(x){var w=(this.version).split(".");x=(new String(x)).split(".");for(var y=0,j=x.length;y<j;y++){if(w[y]!=x[y]){return parseInt(w[y]||"0")>=parseInt(x[y])}}return true},Select:function(j){var i=j[c.Browser];if(i){return i(c.Browser)}return null}};var d=h.replace(/^Mozilla\/(\d+\.)+\d+ /,"").replace(/[a-z][-a-z0-9._: ]+\/\d+[^ ]*-[^ ]*\.([a-z][a-z])?\d+ /i,"").replace(/Gentoo |Ubuntu\/(\d+\.)*\d+ (\([^)]*\) )?/,"");c.Browser=c.Insert(c.Insert(new String("Unknown"),{version:"0.0"}),a);for(var u in a){if(a.hasOwnProperty(u)){if(a[u]&&u.substr(0,2)==="is"){u=u.slice(2);if(u==="Mac"||u==="PC"){continue}c.Browser=c.Insert(new String(u),a);var q=new RegExp(".*(Version/| Trident/.*; rv:)((?:\\d+\\.)+\\d+)|.*("+u+")"+(u=="MSIE"?" ":"/")+"((?:\\d+\\.)*\\d+)|(?:^|\\(| )([a-z][-a-z0-9._: ]+|(?:Apple)?WebKit)/((?:\\d+\\.)+\\d+)");var t=q.exec(d)||["","","","unknown","0.0"];c.Browser.name=(t[1]!=""?u:(t[3]||t[5]));c.Browser.version=t[2]||t[4]||t[6];break}}}c.Browser.Select({Safari:function(j){var i=parseInt((String(j.version).split("."))[0]);if(i>85){j.webkit=j.version}if(i>=534){j.version="5.1"}else{if(i>=533){j.version="5.0"}else{if(i>=526){j.version="4.0"}else{if(i>=525){j.version="3.1"}else{if(i>500){j.version="3.0"}else{if(i>400){j.version="2.0"}else{if(i>85){j.version="1.0"}}}}}}}j.isMobile=(navigator.appVersion.match(/Mobile/i)!=null);j.noContextMenu=j.isMobile},Firefox:function(j){if((j.version==="0.0"||h.match(/Firefox/)==null)&&navigator.product==="Gecko"){var m=h.match(/[\/ ]rv:(\d+\.\d.*?)[\) ]/);if(m){j.version=m[1]}else{var i=(navigator.buildID||navigator.productSub||"0").substr(0,8);if(i>="20111220"){j.version="9.0"}else{if(i>="20111120"){j.version="8.0"}else{if(i>="20110927"){j.version="7.0"}else{if(i>="20110816"){j.version="6.0"}else{if(i>="20110621"){j.version="5.0"}else{if(i>="20110320"){j.version="4.0"}else{if(i>="20100121"){j.version="3.6"}else{if(i>="20090630"){j.version="3.5"}else{if(i>="20080617"){j.version="3.0"}else{if(i>="20061024"){j.version="2.0"}}}}}}}}}}}}j.isMobile=(navigator.appVersion.match(/Android/i)!=null||h.match(/ Fennec\//)!=null||h.match(/Mobile/)!=null)},Opera:function(i){i.version=opera.version()},MSIE:function(j){j.isIE9=!!(document.documentMode&&(window.performance||window.msPerformance));MathJax.HTML.setScriptBug=!j.isIE9||document.documentMode<9;var w=false;try{new ActiveXObject("MathPlayer.Factory.1");j.hasMathPlayer=w=true}catch(m){}try{if(w&&!r.params.NoMathPlayer){var i=document.createElement("object");i.id="mathplayer";i.classid="clsid:32F66A20-7614-11D4-BD11-00104BD3F987";document.getElementsByTagName("head")[0].appendChild(i);document.namespaces.add("m","http://www.w3.org/1998/Math/MathML");j.mpNamespace=true;if(document.readyState&&(document.readyState==="loading"||document.readyState==="interactive")){document.write('<?import namespace="m" implementation="#MathPlayer">');j.mpImported=true}}else{document.namespaces.add("mjx_IE_fix","http://www.w3.org/1999/xlink")}}catch(m){}}});c.Browser.Select(MathJax.Message.browsers);if(g.AuthorConfig&&typeof g.AuthorConfig.AuthorInit==="function"){g.AuthorConfig.AuthorInit()}c.queue=g.Callback.Queue();c.queue.Push(["Post",r.signal,"Begin"],["Config",r],["Cookie",r],["Styles",r],["Message",r],function(){var i=g.Callback.Queue(r.Jax(),r.Extensions());return i.Push({})},["Menu",r],r.onLoad(),function(){MathJax.isReady=true},["Typeset",r],["Hash",r],["MenuZoom",r],["Post",r.signal,"End"])})("MathJax")}};


==> Dynamic Language Models for Continuously Evolving Content/libraries-8f6b864e9f2fbcca8d77.js <==
/*! For license information please see libraries-8f6b864e9f2fbcca8d77.js.LICENSE.txt */
(window.webpackJsonp=window.webpackJsonp||[]).push([[0],[,function(e,t,n){"use strict";var r=n(113).charAt,i=n(52),o=n(118),a=i.set,s=i.getterFor("String Iterator");o(String,"String",(function(e){a(this,{type:"String Iterator",string:String(e),index:0})}),(function(){var e,t=s(this),n=t.string,i=t.index;return i>=n.length?{value:void 0,done:!0}:(e=r(n,i),t.index+=e.length,{value:e,done:!1})}))},function(e,t,n){var r=n(16),i=n(159);r({target:"Array",stat:!0,forced:!n(117)((function(e){Array.from(e)}))},{from:i})},function(e,t,n){"use strict";var r=n(16),i=n(90);r({target:"RegExp",proto:!0,forced:/./.exec!==i},{exec:i})},function(e,t,n){var r=n(32),i=n(33).f,o=Function.prototype,a=o.toString,s=/^\s*function ([^ (]*)/;r&&!("name"in o)&&i(o,"name",{configurable:!0,get:function(){try{return a.call(this).match(s)[1]}catch(e){return""}}})},function(e,t,n){var r=n(116),i=n(34),o=n(210);r||i(Object.prototype,"toString",o,{unsafe:!0})},function(e,t,n){"use strict";var r=n(16),i=n(19),o=n(93),a=n(28),s=n(41),u=n(35),l=n(95),c=n(114),d=n(76),f=n(21),p=n(120),h=f("isConcatSpreadable"),g=p>=51||!i((function(){var e=[];return e[h]=!1,e.concat()[0]!==e})),m=d("concat"),v=function(e){if(!a(e))return!1;var t=e[h];return void 0!==t?!!t:o(e)};r({target:"Array",proto:!0,forced:!g||!m},{concat:function(e){var t,n,r,i,o,a=s(this),d=c(a,0),f=0;for(t=-1,r=arguments.length;t<r;t++)if(o=-1===t?a:arguments[t],v(o)){if(f+(i=u(o.length))>9007199254740991)throw TypeError("Maximum allowed index exceeded");for(n=0;n<i;n++,f++)n in o&&l(d,f,o[n])}else{if(f>=9007199254740991)throw TypeError("Maximum allowed index exceeded");l(d,f++,o)}return d.length=f,d}})},function(e,t,n){"use strict";var r=n(16),i=n(28),o=n(93),a=n(88),s=n(35),u=n(50),l=n(95),c=n(21),d=n(76),f=n(44),p=d("slice"),h=f("slice",{ACCESSORS:!0,0:0,1:2}),g=c("species"),m=[].slice,v=Math.max;r({target:"Array",proto:!0,forced:!p||!h},{slice:function(e,t){var n,r,c,d=u(this),f=s(d.length),p=a(e,f),h=a(void 0===t?f:t,f);if(o(d)&&("function"!=typeof(n=d.constructor)||n!==Array&&!o(n.prototype)?i(n)&&null===(n=n[g])&&(n=void 0):n=void 0,n===Array||void 0===n))return m.call(d,p,h);for(r=new(void 0===n?Array:n)(v(h-p,0)),c=0;p<h;p++,c++)p in d&&l(r,c,d[p]);return r.length=c,r}})},function(e,t,n){"use strict";var r=n(50),i=n(97),o=n(75),a=n(52),s=n(118),u=a.set,l=a.getterFor("Array Iterator");e.exports=s(Array,"Array",(function(e,t){u(this,{type:"Array Iterator",target:r(e),index:0,kind:t})}),(function(){var e=l(this),t=e.target,n=e.kind,r=e.index++;return!t||r>=t.length?(e.target=void 0,{value:void 0,done:!0}):"keys"==n?{value:r,done:!1}:"values"==n?{value:t[r],done:!1}:{value:[r,t[r]],done:!1}}),"values"),o.Arguments=o.Array,i("keys"),i("values"),i("entries")},function(e,t,n){var r=n(25),i=n(167),o=n(8),a=n(46),s=n(21),u=s("iterator"),l=s("toStringTag"),c=o.values;for(var d in i){var f=r[d],p=f&&f.prototype;if(p){if(p[u]!==c)try{a(p,u,c)}catch(e){p[u]=c}if(p[l]||a(p,l,d),i[d])for(var h in o)if(p[h]!==o[h])try{a(p,h,o[h])}catch(e){p[h]=o[h]}}}},function(e,t,n){"use strict";var r=n(34),i=n(29),o=n(19),a=n(110),s=RegExp.prototype,u=s.toString,l=o((function(){return"/a/b"!=u.call({source:"a",flags:"b"})})),c="toString"!=u.name;(l||c)&&r(RegExp.prototype,"toString",(function(){var e=i(this),t=String(e.source),n=e.flags;return"/"+t+"/"+String(void 0===n&&e instanceof RegExp&&!("flags"in s)?a.call(e):n)}),{unsafe:!0})},function(e,t,n){"use strict";var r=n(16),i=n(65).find,o=n(97),a=n(44),s=!0,u=a("find");"find"in[]&&Array(1).find((function(){s=!1})),r({target:"Array",proto:!0,forced:s||!u},{find:function(e){return i(this,e,arguments.length>1?arguments[1]:void 0)}}),o("find")},function(e,t,n){"use strict";var r=n(16),i=n(65).map,o=n(76),a=n(44),s=o("map"),u=a("map");r({target:"Array",proto:!0,forced:!s||!u},{map:function(e){return i(this,e,arguments.length>1?arguments[1]:void 0)}})},function(e,t,n){"use strict";var r=n(16),i=n(25),o=n(53),a=n(59),s=n(32),u=n(111),l=n(153),c=n(19),d=n(31),f=n(93),p=n(28),h=n(29),g=n(41),m=n(50),v=n(83),y=n(63),b=n(64),$=n(94),w=n(87),x=n(156),q=n(109),_=n(84),S=n(33),k=n(103),C=n(46),E=n(34),T=n(106),D=n(85),A=n(74),I=n(86),O=n(21),M=n(157),P=n(158),F=n(60),R=n(52),N=n(65).forEach,L=D("hidden"),U=O("toPrimitive"),j=R.set,B=R.getterFor("Symbol"),H=Object.prototype,V=i.Symbol,z=o("JSON","stringify"),W=_.f,Y=S.f,G=x.f,X=k.f,K=T("symbols"),Z=T("op-symbols"),J=T("string-to-symbol-registry"),Q=T("symbol-to-string-registry"),ee=T("wks"),te=i.QObject,ne=!te||!te.prototype||!te.prototype.findChild,re=s&&c((function(){return 7!=b(Y({},"a",{get:function(){return Y(this,"a",{value:7}).a}})).a}))?function(e,t,n){var r=W(H,t);r&&delete H[t],Y(e,t,n),r&&e!==H&&Y(H,t,r)}:Y,ie=function(e,t){var n=K[e]=b(V.prototype);return j(n,{type:"Symbol",tag:e,description:t}),s||(n.description=t),n},oe=l?function(e){return"symbol"==typeof e}:function(e){return Object(e)instanceof V},ae=function(e,t,n){e===H&&ae(Z,t,n),h(e);var r=v(t,!0);return h(n),d(K,r)?(n.enumerable?(d(e,L)&&e[L][r]&&(e[L][r]=!1),n=b(n,{enumerable:y(0,!1)})):(d(e,L)||Y(e,L,y(1,{})),e[L][r]=!0),re(e,r,n)):Y(e,r,n)},se=function(e,t){h(e);var n=m(t),r=$(n).concat(de(n));return N(r,(function(t){s&&!ue.call(n,t)||ae(e,t,n[t])})),e},ue=function(e){var t=v(e,!0),n=X.call(this,t);return!(this===H&&d(K,t)&&!d(Z,t))&&(!(n||!d(this,t)||!d(K,t)||d(this,L)&&this[L][t])||n)},le=function(e,t){var n=m(e),r=v(t,!0);if(n!==H||!d(K,r)||d(Z,r)){var i=W(n,r);return!i||!d(K,r)||d(n,L)&&n[L][r]||(i.enumerable=!0),i}},ce=function(e){var t=G(m(e)),n=[];return N(t,(function(e){d(K,e)||d(A,e)||n.push(e)})),n},de=function(e){var t=e===H,n=G(t?Z:m(e)),r=[];return N(n,(function(e){!d(K,e)||t&&!d(H,e)||r.push(K[e])})),r};(u||(E((V=function(){if(this instanceof V)throw TypeError("Symbol is not a constructor");var e=arguments.length&&void 0!==arguments[0]?String(arguments[0]):void 0,t=I(e),n=function(e){this===H&&n.call(Z,e),d(this,L)&&d(this[L],t)&&(this[L][t]=!1),re(this,t,y(1,e))};return s&&ne&&re(H,t,{configurable:!0,set:n}),ie(t,e)}).prototype,"toString",(function(){return B(this).tag})),E(V,"withoutSetter",(function(e){return ie(I(e),e)})),k.f=ue,S.f=ae,_.f=le,w.f=x.f=ce,q.f=de,M.f=function(e){return ie(O(e),e)},s&&(Y(V.prototype,"description",{configurable:!0,get:function(){return B(this).description}}),a||E(H,"propertyIsEnumerable",ue,{unsafe:!0}))),r({global:!0,wrap:!0,forced:!u,sham:!u},{Symbol:V}),N($(ee),(function(e){P(e)})),r({target:"Symbol",stat:!0,forced:!u},{for:function(e){var t=String(e);if(d(J,t))return J[t];var n=V(t);return J[t]=n,Q[n]=t,n},keyFor:function(e){if(!oe(e))throw TypeError(e+" is not a symbol");if(d(Q,e))return Q[e]},useSetter:function(){ne=!0},useSimple:function(){ne=!1}}),r({target:"Object",stat:!0,forced:!u,sham:!s},{create:function(e,t){return void 0===t?b(e):se(b(e),t)},defineProperty:ae,defineProperties:se,getOwnPropertyDescriptor:le}),r({target:"Object",stat:!0,forced:!u},{getOwnPropertyNames:ce,getOwnPropertySymbols:de}),r({target:"Object",stat:!0,forced:c((function(){q.f(1)}))},{getOwnPropertySymbols:function(e){return q.f(g(e))}}),z)&&r({target:"JSON",stat:!0,forced:!u||c((function(){var e=V();return"[null]"!=z([e])||"{}"!=z({a:e})||"{}"!=z(Object(e))}))},{stringify:function(e,t,n){for(var r,i=[e],o=1;arguments.length>o;)i.push(arguments[o++]);if(r=t,(p(t)||void 0!==e)&&!oe(e))return f(t)||(t=function(e,t){if("function"==typeof r&&(t=r.call(this,e,t)),!oe(t))return t}),i[1]=t,z.apply(null,i)}});V.prototype[U]||C(V.prototype,U,V.prototype.valueOf),F(V,"Symbol"),A[L]=!0},function(e,t,n){"use strict";var r=n(16),i=n(32),o=n(25),a=n(31),s=n(28),u=n(33).f,l=n(149),c=o.Symbol;if(i&&"function"==typeof c&&(!("description"in c.prototype)||void 0!==c().description)){var d={},f=function(){var e=arguments.length<1||void 0===arguments[0]?void 0:String(arguments[0]),t=this instanceof f?new c(e):void 0===e?c():c(e);return""===e&&(d[t]=!0),t};l(f,c);var p=f.prototype=c.prototype;p.constructor=f;var h=p.toString,g="Symbol(test)"==String(c("test")),m=/^Symbol\((.*)\)[^)]+$/;u(p,"description",{configurable:!0,get:function(){var e=s(this)?this.valueOf():this,t=h.call(e);if(a(d,e))return"";var n=g?t.slice(7,-1):t.replace(m,"$1");return""===n?void 0:n}}),r({global:!0,forced:!0},{Symbol:f})}},function(e,t,n){n(158)("iterator")},function(e,t,n){var r=n(25),i=n(84).f,o=n(46),a=n(34),s=n(104),u=n(149),l=n(89);e.exports=function(e,t){var n,c,d,f,p,h=e.target,g=e.global,m=e.stat;if(n=g?r:m?r[h]||s(h,{}):(r[h]||{}).prototype)for(c in t){if(f=t[c],d=e.noTargetGet?(p=i(n,c))&&p.value:n[c],!l(g?c:h+(m?".":"#")+c,e.forced)&&void 0!==d){if(typeof f==typeof d)continue;u(f,d)}(e.sham||d&&d.sham)&&o(f,"sham",!0),a(n,c,f,e)}}},function(e,t,n){"use strict";var r=n(16),i=n(65).filter,o=n(76),a=n(44),s=o("filter"),u=a("filter");r({target:"Array",proto:!0,forced:!s||!u},{filter:function(e){return i(this,e,arguments.length>1?arguments[1]:void 0)}})},function(e,t,n){"use strict";var r=n(91),i=n(127),o=n(29),a=n(45),s=n(124),u=n(112),l=n(35),c=n(92),d=n(90),f=n(19),p=[].push,h=Math.min,g=!f((function(){return!RegExp(4294967295,"y")}));r("split",2,(function(e,t,n){var r;return r="c"=="abbc".split(/(b)*/)[1]||4!="test".split(/(?:)/,-1).length||2!="ab".split(/(?:ab)*/).length||4!=".".split(/(.?)(.?)/).length||".".split(/()()/).length>1||"".split(/.?/).length?function(e,n){var r=String(a(this)),o=void 0===n?4294967295:n>>>0;if(0===o)return[];if(void 0===e)return[r];if(!i(e))return t.call(r,e,o);for(var s,u,l,c=[],f=(e.ignoreCase?"i":"")+(e.multiline?"m":"")+(e.unicode?"u":"")+(e.sticky?"y":""),h=0,g=new RegExp(e.source,f+"g");(s=d.call(g,r))&&!((u=g.lastIndex)>h&&(c.push(r.slice(h,s.index)),s.length>1&&s.index<r.length&&p.apply(c,s.slice(1)),l=s[0].length,h=u,c.length>=o));)g.lastIndex===s.index&&g.lastIndex++;return h===r.length?!l&&g.test("")||c.push(""):c.push(r.slice(h)),c.length>o?c.slice(0,o):c}:"0".split(void 0,0).length?function(e,n){return void 0===e&&0===n?[]:t.call(this,e,n)}:t,[function(t,n){var i=a(this),o=null==t?void 0:t[e];return void 0!==o?o.call(t,i,n):r.call(String(i),t,n)},function(e,i){var a=n(r,e,this,i,r!==t);if(a.done)return a.value;var d=o(e),f=String(this),p=s(d,RegExp),m=d.unicode,v=(d.ignoreCase?"i":"")+(d.multiline?"m":"")+(d.unicode?"u":"")+(g?"y":"g"),y=new p(g?d:"^(?:"+d.source+")",v),b=void 0===i?4294967295:i>>>0;if(0===b)return[];if(0===f.length)return null===c(y,f)?[f]:[];for(var $=0,w=0,x=[];w<f.length;){y.lastIndex=g?w:0;var q,_=c(y,g?f:f.slice(w));if(null===_||(q=h(l(y.lastIndex+(g?0:w)),f.length))===$)w=u(f,w,m);else{if(x.push(f.slice($,w)),x.length===b)return x;for(var S=1;S<=_.length-1;S++)if(x.push(_[S]),x.length===b)return x;w=$=q}}return x.push(f.slice($)),x}]}),!g)},function(e,t){e.exports=function(e){try{return!!e()}catch(e){return!0}}},,function(e,t,n){var r=n(25),i=n(106),o=n(31),a=n(86),s=n(111),u=n(153),l=i("wks"),c=r.Symbol,d=u?c:c&&c.withoutSetter||a;e.exports=function(e){return o(l,e)||(s&&o(c,e)?l[e]=c[e]:l[e]=d("Symbol."+e)),l[e]}},function(e,t,n){"use strict";var r=n(91),i=n(29),o=n(35),a=n(45),s=n(112),u=n(92);r("match",1,(function(e,t,n){return[function(t){var n=a(this),r=null==t?void 0:t[e];return void 0!==r?r.call(t,n):new RegExp(t)[e](String(n))},function(e){var r=n(t,e,this);if(r.done)return r.value;var a=i(e),l=String(this);if(!a.global)return u(a,l);var c=a.unicode;a.lastIndex=0;for(var d,f=[],p=0;null!==(d=u(a,l));){var h=String(d[0]);f[p]=h,""===h&&(a.lastIndex=s(l,o(a.lastIndex),c)),p++}return 0===p?null:f}]}))},function(e,t,n){"use strict";var r=n(16),i=n(107).includes,o=n(97);r({target:"Array",proto:!0,forced:!n(44)("indexOf",{ACCESSORS:!0,1:0})},{includes:function(e){return i(this,e,arguments.length>1?arguments[1]:void 0)}}),o("includes")},function(e,t,n){"use strict";var r=n(16),i=n(73),o=n(50),a=n(67),s=[].join,u=i!=Object,l=a("join",",");r({target:"Array",proto:!0,forced:u||!l},{join:function(e){return s.call(o(this),void 0===e?",":e)}})},function(e,t,n){(function(t){var n=function(e){return e&&e.Math==Math&&e};e.exports=n("object"==typeof globalThis&&globalThis)||n("object"==typeof window&&window)||n("object"==typeof self&&self)||n("object"==typeof t&&t)||Function("return this")()}).call(this,n(39))},function(e,t,n){"use strict";var r=n(16),i=n(107).indexOf,o=n(67),a=n(44),s=[].indexOf,u=!!s&&1/[1].indexOf(1,-0)<0,l=o("indexOf"),c=a("indexOf",{ACCESSORS:!0,1:0});r({target:"Array",proto:!0,forced:u||!l||!c},{indexOf:function(e){return u?s.apply(this,arguments)||0:i(this,e,arguments.length>1?arguments[1]:void 0)}})},function(e,t,n){(function(e){e.exports=function(){"use strict";var t,n;function r(){return t.apply(null,arguments)}function i(e){return e instanceof Array||"[object Array]"===Object.prototype.toString.call(e)}function o(e){return null!=e&&"[object Object]"===Object.prototype.toString.call(e)}function a(e){return void 0===e}function s(e){return"number"==typeof e||"[object Number]"===Object.prototype.toString.call(e)}function u(e){return e instanceof Date||"[object Date]"===Object.prototype.toString.call(e)}function l(e,t){var n,r=[];for(n=0;n<e.length;++n)r.push(t(e[n],n));return r}function c(e,t){return Object.prototype.hasOwnProperty.call(e,t)}function d(e,t){for(var n in t)c(t,n)&&(e[n]=t[n]);return c(t,"toString")&&(e.toString=t.toString),c(t,"valueOf")&&(e.valueOf=t.valueOf),e}function f(e,t,n,r){return qt(e,t,n,r,!0).utc()}function p(e){return null==e._pf&&(e._pf={empty:!1,unusedTokens:[],unusedInput:[],overflow:-2,charsLeftOver:0,nullInput:!1,invalidMonth:null,invalidFormat:!1,userInvalidated:!1,iso:!1,parsedDateParts:[],meridiem:null,rfc2822:!1,weekdayMismatch:!1}),e._pf}function h(e){if(null==e._isValid){var t=p(e),r=n.call(t.parsedDateParts,(function(e){return null!=e})),i=!isNaN(e._d.getTime())&&t.overflow<0&&!t.empty&&!t.invalidMonth&&!t.invalidWeekday&&!t.weekdayMismatch&&!t.nullInput&&!t.invalidFormat&&!t.userInvalidated&&(!t.meridiem||t.meridiem&&r);if(e._strict&&(i=i&&0===t.charsLeftOver&&0===t.unusedTokens.length&&void 0===t.bigHour),null!=Object.isFrozen&&Object.isFrozen(e))return i;e._isValid=i}return e._isValid}function g(e){var t=f(NaN);return null!=e?d(p(t),e):p(t).userInvalidated=!0,t}n=Array.prototype.some?Array.prototype.some:function(e){for(var t=Object(this),n=t.length>>>0,r=0;r<n;r++)if(r in t&&e.call(this,t[r],r,t))return!0;return!1};var m=r.momentProperties=[];function v(e,t){var n,r,i;if(a(t._isAMomentObject)||(e._isAMomentObject=t._isAMomentObject),a(t._i)||(e._i=t._i),a(t._f)||(e._f=t._f),a(t._l)||(e._l=t._l),a(t._strict)||(e._strict=t._strict),a(t._tzm)||(e._tzm=t._tzm),a(t._isUTC)||(e._isUTC=t._isUTC),a(t._offset)||(e._offset=t._offset),a(t._pf)||(e._pf=p(t)),a(t._locale)||(e._locale=t._locale),m.length>0)for(n=0;n<m.length;n++)a(i=t[r=m[n]])||(e[r]=i);return e}var y=!1;function b(e){v(this,e),this._d=new Date(null!=e._d?e._d.getTime():NaN),this.isValid()||(this._d=new Date(NaN)),!1===y&&(y=!0,r.updateOffset(this),y=!1)}function $(e){return e instanceof b||null!=e&&null!=e._isAMomentObject}function w(e){return e<0?Math.ceil(e)||0:Math.floor(e)}function x(e){var t=+e,n=0;return 0!==t&&isFinite(t)&&(n=w(t)),n}function q(e,t,n){var r,i=Math.min(e.length,t.length),o=Math.abs(e.length-t.length),a=0;for(r=0;r<i;r++)(n&&e[r]!==t[r]||!n&&x(e[r])!==x(t[r]))&&a++;return a+o}function _(e){!1===r.suppressDeprecationWarnings&&"undefined"!=typeof console&&console.warn&&console.warn("Deprecation warning: "+e)}function S(e,t){var n=!0;return d((function(){if(null!=r.deprecationHandler&&r.deprecationHandler(null,e),n){for(var i,o=[],a=0;a<arguments.length;a++){if(i="","object"==typeof arguments[a]){for(var s in i+="\n["+a+"] ",arguments[0])i+=s+": "+arguments[0][s]+", ";i=i.slice(0,-2)}else i=arguments[a];o.push(i)}_(e+"\nArguments: "+Array.prototype.slice.call(o).join("")+"\n"+(new Error).stack),n=!1}return t.apply(this,arguments)}),t)}var k,C={};function E(e,t){null!=r.deprecationHandler&&r.deprecationHandler(e,t),C[e]||(_(t),C[e]=!0)}function T(e){return e instanceof Function||"[object Function]"===Object.prototype.toString.call(e)}function D(e,t){var n,r=d({},e);for(n in t)c(t,n)&&(o(e[n])&&o(t[n])?(r[n]={},d(r[n],e[n]),d(r[n],t[n])):null!=t[n]?r[n]=t[n]:delete r[n]);for(n in e)c(e,n)&&!c(t,n)&&o(e[n])&&(r[n]=d({},r[n]));return r}function A(e){null!=e&&this.set(e)}r.suppressDeprecationWarnings=!1,r.deprecationHandler=null,k=Object.keys?Object.keys:function(e){var t,n=[];for(t in e)c(e,t)&&n.push(t);return n};var I={};function O(e,t){var n=e.toLowerCase();I[n]=I[n+"s"]=I[t]=e}function M(e){return"string"==typeof e?I[e]||I[e.toLowerCase()]:void 0}function P(e){var t,n,r={};for(n in e)c(e,n)&&(t=M(n))&&(r[t]=e[n]);return r}var F={};function R(e,t){F[e]=t}function N(e,t,n){var r=""+Math.abs(e),i=t-r.length;return(e>=0?n?"+":"":"-")+Math.pow(10,Math.max(0,i)).toString().substr(1)+r}var L=/(\[[^\[]*\])|(\\)?([Hh]mm(ss)?|Mo|MM?M?M?|Do|DDDo|DD?D?D?|ddd?d?|do?|w[o|w]?|W[o|W]?|Qo?|YYYYYY|YYYYY|YYYY|YY|gg(ggg?)?|GG(GGG?)?|e|E|a|A|hh?|HH?|kk?|mm?|ss?|S{1,9}|x|X|zz?|ZZ?|.)/g,U=/(\[[^\[]*\])|(\\)?(LTS|LT|LL?L?L?|l{1,4})/g,j={},B={};function H(e,t,n,r){var i=r;"string"==typeof r&&(i=function(){return this[r]()}),e&&(B[e]=i),t&&(B[t[0]]=function(){return N(i.apply(this,arguments),t[1],t[2])}),n&&(B[n]=function(){return this.localeData().ordinal(i.apply(this,arguments),e)})}function V(e,t){return e.isValid()?(t=z(t,e.localeData()),j[t]=j[t]||function(e){var t,n,r,i=e.match(L);for(t=0,n=i.length;t<n;t++)B[i[t]]?i[t]=B[i[t]]:i[t]=(r=i[t]).match(/\[[\s\S]/)?r.replace(/^\[|\]$/g,""):r.replace(/\\/g,"");return function(t){var r,o="";for(r=0;r<n;r++)o+=T(i[r])?i[r].call(t,e):i[r];return o}}(t),j[t](e)):e.localeData().invalidDate()}function z(e,t){var n=5;function r(e){return t.longDateFormat(e)||e}for(U.lastIndex=0;n>=0&&U.test(e);)e=e.replace(U,r),U.lastIndex=0,n-=1;return e}var W=/\d/,Y=/\d\d/,G=/\d{3}/,X=/\d{4}/,K=/[+-]?\d{6}/,Z=/\d\d?/,J=/\d\d\d\d?/,Q=/\d\d\d\d\d\d?/,ee=/\d{1,3}/,te=/\d{1,4}/,ne=/[+-]?\d{1,6}/,re=/\d+/,ie=/[+-]?\d+/,oe=/Z|[+-]\d\d:?\d\d/gi,ae=/Z|[+-]\d\d(?::?\d\d)?/gi,se=/[0-9]{0,256}['a-z\u00A0-\u05FF\u0700-\uD7FF\uF900-\uFDCF\uFDF0-\uFF07\uFF10-\uFFEF]{1,256}|[\u0600-\u06FF\/]{1,256}(\s*?[\u0600-\u06FF]{1,256}){1,2}/i,ue={};function le(e,t,n){ue[e]=T(t)?t:function(e,r){return e&&n?n:t}}function ce(e,t){return c(ue,e)?ue[e](t._strict,t._locale):new RegExp(de(e.replace("\\","").replace(/\\(\[)|\\(\])|\[([^\]\[]*)\]|\\(.)/g,(function(e,t,n,r,i){return t||n||r||i}))))}function de(e){return e.replace(/[-\/\\^$*+?.()|[\]{}]/g,"\\$&")}var fe={};function pe(e,t){var n,r=t;for("string"==typeof e&&(e=[e]),s(t)&&(r=function(e,n){n[t]=x(e)}),n=0;n<e.length;n++)fe[e[n]]=r}function he(e,t){pe(e,(function(e,n,r,i){r._w=r._w||{},t(e,r._w,r,i)}))}function ge(e,t,n){null!=t&&c(fe,e)&&fe[e](t,n._a,n,e)}function me(e){return ve(e)?366:365}function ve(e){return e%4==0&&e%100!=0||e%400==0}H("Y",0,0,(function(){var e=this.year();return e<=9999?""+e:"+"+e})),H(0,["YY",2],0,(function(){return this.year()%100})),H(0,["YYYY",4],0,"year"),H(0,["YYYYY",5],0,"year"),H(0,["YYYYYY",6,!0],0,"year"),O("year","y"),R("year",1),le("Y",ie),le("YY",Z,Y),le("YYYY",te,X),le("YYYYY",ne,K),le("YYYYYY",ne,K),pe(["YYYYY","YYYYYY"],0),pe("YYYY",(function(e,t){t[0]=2===e.length?r.parseTwoDigitYear(e):x(e)})),pe("YY",(function(e,t){t[0]=r.parseTwoDigitYear(e)})),pe("Y",(function(e,t){t[0]=parseInt(e,10)})),r.parseTwoDigitYear=function(e){return x(e)+(x(e)>68?1900:2e3)};var ye,be=$e("FullYear",!0);function $e(e,t){return function(n){return null!=n?(xe(this,e,n),r.updateOffset(this,t),this):we(this,e)}}function we(e,t){return e.isValid()?e._d["get"+(e._isUTC?"UTC":"")+t]():NaN}function xe(e,t,n){e.isValid()&&!isNaN(n)&&("FullYear"===t&&ve(e.year())&&1===e.month()&&29===e.date()?e._d["set"+(e._isUTC?"UTC":"")+t](n,e.month(),qe(n,e.month())):e._d["set"+(e._isUTC?"UTC":"")+t](n))}function qe(e,t){if(isNaN(e)||isNaN(t))return NaN;var n,r=(t%(n=12)+n)%n;return e+=(t-r)/12,1===r?ve(e)?29:28:31-r%7%2}ye=Array.prototype.indexOf?Array.prototype.indexOf:function(e){var t;for(t=0;t<this.length;++t)if(this[t]===e)return t;return-1},H("M",["MM",2],"Mo",(function(){return this.month()+1})),H("MMM",0,0,(function(e){return this.localeData().monthsShort(this,e)})),H("MMMM",0,0,(function(e){return this.localeData().months(this,e)})),O("month","M"),R("month",8),le("M",Z),le("MM",Z,Y),le("MMM",(function(e,t){return t.monthsShortRegex(e)})),le("MMMM",(function(e,t){return t.monthsRegex(e)})),pe(["M","MM"],(function(e,t){t[1]=x(e)-1})),pe(["MMM","MMMM"],(function(e,t,n,r){var i=n._locale.monthsParse(e,r,n._strict);null!=i?t[1]=i:p(n).invalidMonth=e}));var _e=/D[oD]?(\[[^\[\]]*\]|\s)+MMMM?/,Se="January_February_March_April_May_June_July_August_September_October_November_December".split("_"),ke="Jan_Feb_Mar_Apr_May_Jun_Jul_Aug_Sep_Oct_Nov_Dec".split("_");function Ce(e,t,n){var r,i,o,a=e.toLocaleLowerCase();if(!this._monthsParse)for(this._monthsParse=[],this._longMonthsParse=[],this._shortMonthsParse=[],r=0;r<12;++r)o=f([2e3,r]),this._shortMonthsParse[r]=this.monthsShort(o,"").toLocaleLowerCase(),this._longMonthsParse[r]=this.months(o,"").toLocaleLowerCase();return n?"MMM"===t?-1!==(i=ye.call(this._shortMonthsParse,a))?i:null:-1!==(i=ye.call(this._longMonthsParse,a))?i:null:"MMM"===t?-1!==(i=ye.call(this._shortMonthsParse,a))||-1!==(i=ye.call(this._longMonthsParse,a))?i:null:-1!==(i=ye.call(this._longMonthsParse,a))||-1!==(i=ye.call(this._shortMonthsParse,a))?i:null}function Ee(e,t){var n;if(!e.isValid())return e;if("string"==typeof t)if(/^\d+$/.test(t))t=x(t);else if(!s(t=e.localeData().monthsParse(t)))return e;return n=Math.min(e.date(),qe(e.year(),t)),e._d["set"+(e._isUTC?"UTC":"")+"Month"](t,n),e}function Te(e){return null!=e?(Ee(this,e),r.updateOffset(this,!0),this):we(this,"Month")}var De=se,Ae=se;function Ie(){function e(e,t){return t.length-e.length}var t,n,r=[],i=[],o=[];for(t=0;t<12;t++)n=f([2e3,t]),r.push(this.monthsShort(n,"")),i.push(this.months(n,"")),o.push(this.months(n,"")),o.push(this.monthsShort(n,""));for(r.sort(e),i.sort(e),o.sort(e),t=0;t<12;t++)r[t]=de(r[t]),i[t]=de(i[t]);for(t=0;t<24;t++)o[t]=de(o[t]);this._monthsRegex=new RegExp("^("+o.join("|")+")","i"),this._monthsShortRegex=this._monthsRegex,this._monthsStrictRegex=new RegExp("^("+i.join("|")+")","i"),this._monthsShortStrictRegex=new RegExp("^("+r.join("|")+")","i")}function Oe(e,t,n,r,i,o,a){var s;return e<100&&e>=0?(s=new Date(e+400,t,n,r,i,o,a),isFinite(s.getFullYear())&&s.setFullYear(e)):s=new Date(e,t,n,r,i,o,a),s}function Me(e){var t;if(e<100&&e>=0){var n=Array.prototype.slice.call(arguments);n[0]=e+400,t=new Date(Date.UTC.apply(null,n)),isFinite(t.getUTCFullYear())&&t.setUTCFullYear(e)}else t=new Date(Date.UTC.apply(null,arguments));return t}function Pe(e,t,n){var r=7+t-n;return-(7+Me(e,0,r).getUTCDay()-t)%7+r-1}function Fe(e,t,n,r,i){var o,a,s=1+7*(t-1)+(7+n-r)%7+Pe(e,r,i);return s<=0?a=me(o=e-1)+s:s>me(e)?(o=e+1,a=s-me(e)):(o=e,a=s),{year:o,dayOfYear:a}}function Re(e,t,n){var r,i,o=Pe(e.year(),t,n),a=Math.floor((e.dayOfYear()-o-1)/7)+1;return a<1?r=a+Ne(i=e.year()-1,t,n):a>Ne(e.year(),t,n)?(r=a-Ne(e.year(),t,n),i=e.year()+1):(i=e.year(),r=a),{week:r,year:i}}function Ne(e,t,n){var r=Pe(e,t,n),i=Pe(e+1,t,n);return(me(e)-r+i)/7}function Le(e,t){return e.slice(t,7).concat(e.slice(0,t))}H("w",["ww",2],"wo","week"),H("W",["WW",2],"Wo","isoWeek"),O("week","w"),O("isoWeek","W"),R("week",5),R("isoWeek",5),le("w",Z),le("ww",Z,Y),le("W",Z),le("WW",Z,Y),he(["w","ww","W","WW"],(function(e,t,n,r){t[r.substr(0,1)]=x(e)})),H("d",0,"do","day"),H("dd",0,0,(function(e){return this.localeData().weekdaysMin(this,e)})),H("ddd",0,0,(function(e){return this.localeData().weekdaysShort(this,e)})),H("dddd",0,0,(function(e){return this.localeData().weekdays(this,e)})),H("e",0,0,"weekday"),H("E",0,0,"isoWeekday"),O("day","d"),O("weekday","e"),O("isoWeekday","E"),R("day",11),R("weekday",11),R("isoWeekday",11),le("d",Z),le("e",Z),le("E",Z),le("dd",(function(e,t){return t.weekdaysMinRegex(e)})),le("ddd",(function(e,t){return t.weekdaysShortRegex(e)})),le("dddd",(function(e,t){return t.weekdaysRegex(e)})),he(["dd","ddd","dddd"],(function(e,t,n,r){var i=n._locale.weekdaysParse(e,r,n._strict);null!=i?t.d=i:p(n).invalidWeekday=e})),he(["d","e","E"],(function(e,t,n,r){t[r]=x(e)}));var Ue="Sunday_Monday_Tuesday_Wednesday_Thursday_Friday_Saturday".split("_"),je="Sun_Mon_Tue_Wed_Thu_Fri_Sat".split("_"),Be="Su_Mo_Tu_We_Th_Fr_Sa".split("_");function He(e,t,n){var r,i,o,a=e.toLocaleLowerCase();if(!this._weekdaysParse)for(this._weekdaysParse=[],this._shortWeekdaysParse=[],this._minWeekdaysParse=[],r=0;r<7;++r)o=f([2e3,1]).day(r),this._minWeekdaysParse[r]=this.weekdaysMin(o,"").toLocaleLowerCase(),this._shortWeekdaysParse[r]=this.weekdaysShort(o,"").toLocaleLowerCase(),this._weekdaysParse[r]=this.weekdays(o,"").toLocaleLowerCase();return n?"dddd"===t?-1!==(i=ye.call(this._weekdaysParse,a))?i:null:"ddd"===t?-1!==(i=ye.call(this._shortWeekdaysParse,a))?i:null:-1!==(i=ye.call(this._minWeekdaysParse,a))?i:null:"dddd"===t?-1!==(i=ye.call(this._weekdaysParse,a))||-1!==(i=ye.call(this._shortWeekdaysParse,a))||-1!==(i=ye.call(this._minWeekdaysParse,a))?i:null:"ddd"===t?-1!==(i=ye.call(this._shortWeekdaysParse,a))||-1!==(i=ye.call(this._weekdaysParse,a))||-1!==(i=ye.call(this._minWeekdaysParse,a))?i:null:-1!==(i=ye.call(this._minWeekdaysParse,a))||-1!==(i=ye.call(this._weekdaysParse,a))||-1!==(i=ye.call(this._shortWeekdaysParse,a))?i:null}var Ve=se,ze=se,We=se;function Ye(){function e(e,t){return t.length-e.length}var t,n,r,i,o,a=[],s=[],u=[],l=[];for(t=0;t<7;t++)n=f([2e3,1]).day(t),r=this.weekdaysMin(n,""),i=this.weekdaysShort(n,""),o=this.weekdays(n,""),a.push(r),s.push(i),u.push(o),l.push(r),l.push(i),l.push(o);for(a.sort(e),s.sort(e),u.sort(e),l.sort(e),t=0;t<7;t++)s[t]=de(s[t]),u[t]=de(u[t]),l[t]=de(l[t]);this._weekdaysRegex=new RegExp("^("+l.join("|")+")","i"),this._weekdaysShortRegex=this._weekdaysRegex,this._weekdaysMinRegex=this._weekdaysRegex,this._weekdaysStrictRegex=new RegExp("^("+u.join("|")+")","i"),this._weekdaysShortStrictRegex=new RegExp("^("+s.join("|")+")","i"),this._weekdaysMinStrictRegex=new RegExp("^("+a.join("|")+")","i")}function Ge(){return this.hours()%12||12}function Xe(e,t){H(e,0,0,(function(){return this.localeData().meridiem(this.hours(),this.minutes(),t)}))}function Ke(e,t){return t._meridiemParse}H("H",["HH",2],0,"hour"),H("h",["hh",2],0,Ge),H("k",["kk",2],0,(function(){return this.hours()||24})),H("hmm",0,0,(function(){return""+Ge.apply(this)+N(this.minutes(),2)})),H("hmmss",0,0,(function(){return""+Ge.apply(this)+N(this.minutes(),2)+N(this.seconds(),2)})),H("Hmm",0,0,(function(){return""+this.hours()+N(this.minutes(),2)})),H("Hmmss",0,0,(function(){return""+this.hours()+N(this.minutes(),2)+N(this.seconds(),2)})),Xe("a",!0),Xe("A",!1),O("hour","h"),R("hour",13),le("a",Ke),le("A",Ke),le("H",Z),le("h",Z),le("k",Z),le("HH",Z,Y),le("hh",Z,Y),le("kk",Z,Y),le("hmm",J),le("hmmss",Q),le("Hmm",J),le("Hmmss",Q),pe(["H","HH"],3),pe(["k","kk"],(function(e,t,n){var r=x(e);t[3]=24===r?0:r})),pe(["a","A"],(function(e,t,n){n._isPm=n._locale.isPM(e),n._meridiem=e})),pe(["h","hh"],(function(e,t,n){t[3]=x(e),p(n).bigHour=!0})),pe("hmm",(function(e,t,n){var r=e.length-2;t[3]=x(e.substr(0,r)),t[4]=x(e.substr(r)),p(n).bigHour=!0})),pe("hmmss",(function(e,t,n){var r=e.length-4,i=e.length-2;t[3]=x(e.substr(0,r)),t[4]=x(e.substr(r,2)),t[5]=x(e.substr(i)),p(n).bigHour=!0})),pe("Hmm",(function(e,t,n){var r=e.length-2;t[3]=x(e.substr(0,r)),t[4]=x(e.substr(r))})),pe("Hmmss",(function(e,t,n){var r=e.length-4,i=e.length-2;t[3]=x(e.substr(0,r)),t[4]=x(e.substr(r,2)),t[5]=x(e.substr(i))}));var Ze,Je=$e("Hours",!0),Qe={calendar:{sameDay:"[Today at] LT",nextDay:"[Tomorrow at] LT",nextWeek:"dddd [at] LT",lastDay:"[Yesterday at] LT",lastWeek:"[Last] dddd [at] LT",sameElse:"L"},longDateFormat:{LTS:"h:mm:ss A",LT:"h:mm A",L:"MM/DD/YYYY",LL:"MMMM D, YYYY",LLL:"MMMM D, YYYY h:mm A",LLLL:"dddd, MMMM D, YYYY h:mm A"},invalidDate:"Invalid date",ordinal:"%d",dayOfMonthOrdinalParse:/\d{1,2}/,relativeTime:{future:"in %s",past:"%s ago",s:"a few seconds",ss:"%d seconds",m:"a minute",mm:"%d minutes",h:"an hour",hh:"%d hours",d:"a day",dd:"%d days",M:"a month",MM:"%d months",y:"a year",yy:"%d years"},months:Se,monthsShort:ke,week:{dow:0,doy:6},weekdays:Ue,weekdaysMin:Be,weekdaysShort:je,meridiemParse:/[ap]\.?m?\.?/i},et={},tt={};function nt(e){return e?e.toLowerCase().replace("_","-"):e}function rt(t){var n=null;if(!et[t]&&void 0!==e&&e&&e.exports)try{n=Ze._abbr,!function(){var e=new Error("Cannot find module 'undefined'");throw e.code="MODULE_NOT_FOUND",e}(),it(n)}catch(e){}return et[t]}function it(e,t){var n;return e&&((n=a(t)?at(e):ot(e,t))?Ze=n:"undefined"!=typeof console&&console.warn&&console.warn("Locale "+e+" not found. Did you forget to load it?")),Ze._abbr}function ot(e,t){if(null!==t){var n,r=Qe;if(t.abbr=e,null!=et[e])E("defineLocaleOverride","use moment.updateLocale(localeName, config) to change an existing locale. moment.defineLocale(localeName, config) should only be used for creating a new locale See http://momentjs.com/guides/#/warnings/define-locale/ for more info."),r=et[e]._config;else if(null!=t.parentLocale)if(null!=et[t.parentLocale])r=et[t.parentLocale]._config;else{if(null==(n=rt(t.parentLocale)))return tt[t.parentLocale]||(tt[t.parentLocale]=[]),tt[t.parentLocale].push({name:e,config:t}),null;r=n._config}return et[e]=new A(D(r,t)),tt[e]&&tt[e].forEach((function(e){ot(e.name,e.config)})),it(e),et[e]}return delete et[e],null}function at(e){var t;if(e&&e._locale&&e._locale._abbr&&(e=e._locale._abbr),!e)return Ze;if(!i(e)){if(t=rt(e))return t;e=[e]}return function(e){for(var t,n,r,i,o=0;o<e.length;){for(t=(i=nt(e[o]).split("-")).length,n=(n=nt(e[o+1]))?n.split("-"):null;t>0;){if(r=rt(i.slice(0,t).join("-")))return r;if(n&&n.length>=t&&q(i,n,!0)>=t-1)break;t--}o++}return Ze}(e)}function st(e){var t,n=e._a;return n&&-2===p(e).overflow&&(t=n[1]<0||n[1]>11?1:n[2]<1||n[2]>qe(n[0],n[1])?2:n[3]<0||n[3]>24||24===n[3]&&(0!==n[4]||0!==n[5]||0!==n[6])?3:n[4]<0||n[4]>59?4:n[5]<0||n[5]>59?5:n[6]<0||n[6]>999?6:-1,p(e)._overflowDayOfYear&&(t<0||t>2)&&(t=2),p(e)._overflowWeeks&&-1===t&&(t=7),p(e)._overflowWeekday&&-1===t&&(t=8),p(e).overflow=t),e}function ut(e,t,n){return null!=e?e:null!=t?t:n}function lt(e){var t,n,i,o,a,s=[];if(!e._d){for(i=function(e){var t=new Date(r.now());return e._useUTC?[t.getUTCFullYear(),t.getUTCMonth(),t.getUTCDate()]:[t.getFullYear(),t.getMonth(),t.getDate()]}(e),e._w&&null==e._a[2]&&null==e._a[1]&&function(e){var t,n,r,i,o,a,s,u;if(null!=(t=e._w).GG||null!=t.W||null!=t.E)o=1,a=4,n=ut(t.GG,e._a[0],Re(_t(),1,4).year),r=ut(t.W,1),((i=ut(t.E,1))<1||i>7)&&(u=!0);else{o=e._locale._week.dow,a=e._locale._week.doy;var l=Re(_t(),o,a);n=ut(t.gg,e._a[0],l.year),r=ut(t.w,l.week),null!=t.d?((i=t.d)<0||i>6)&&(u=!0):null!=t.e?(i=t.e+o,(t.e<0||t.e>6)&&(u=!0)):i=o}r<1||r>Ne(n,o,a)?p(e)._overflowWeeks=!0:null!=u?p(e)._overflowWeekday=!0:(s=Fe(n,r,i,o,a),e._a[0]=s.year,e._dayOfYear=s.dayOfYear)}(e),null!=e._dayOfYear&&(a=ut(e._a[0],i[0]),(e._dayOfYear>me(a)||0===e._dayOfYear)&&(p(e)._overflowDayOfYear=!0),n=Me(a,0,e._dayOfYear),e._a[1]=n.getUTCMonth(),e._a[2]=n.getUTCDate()),t=0;t<3&&null==e._a[t];++t)e._a[t]=s[t]=i[t];for(;t<7;t++)e._a[t]=s[t]=null==e._a[t]?2===t?1:0:e._a[t];24===e._a[3]&&0===e._a[4]&&0===e._a[5]&&0===e._a[6]&&(e._nextDay=!0,e._a[3]=0),e._d=(e._useUTC?Me:Oe).apply(null,s),o=e._useUTC?e._d.getUTCDay():e._d.getDay(),null!=e._tzm&&e._d.setUTCMinutes(e._d.getUTCMinutes()-e._tzm),e._nextDay&&(e._a[3]=24),e._w&&void 0!==e._w.d&&e._w.d!==o&&(p(e).weekdayMismatch=!0)}}var ct=/^\s*((?:[+-]\d{6}|\d{4})-(?:\d\d-\d\d|W\d\d-\d|W\d\d|\d\d\d|\d\d))(?:(T| )(\d\d(?::\d\d(?::\d\d(?:[.,]\d+)?)?)?)([\+\-]\d\d(?::?\d\d)?|\s*Z)?)?$/,dt=/^\s*((?:[+-]\d{6}|\d{4})(?:\d\d\d\d|W\d\d\d|W\d\d|\d\d\d|\d\d))(?:(T| )(\d\d(?:\d\d(?:\d\d(?:[.,]\d+)?)?)?)([\+\-]\d\d(?::?\d\d)?|\s*Z)?)?$/,ft=/Z|[+-]\d\d(?::?\d\d)?/,pt=[["YYYYYY-MM-DD",/[+-]\d{6}-\d\d-\d\d/],["YYYY-MM-DD",/\d{4}-\d\d-\d\d/],["GGGG-[W]WW-E",/\d{4}-W\d\d-\d/],["GGGG-[W]WW",/\d{4}-W\d\d/,!1],["YYYY-DDD",/\d{4}-\d{3}/],["YYYY-MM",/\d{4}-\d\d/,!1],["YYYYYYMMDD",/[+-]\d{10}/],["YYYYMMDD",/\d{8}/],["GGGG[W]WWE",/\d{4}W\d{3}/],["GGGG[W]WW",/\d{4}W\d{2}/,!1],["YYYYDDD",/\d{7}/]],ht=[["HH:mm:ss.SSSS",/\d\d:\d\d:\d\d\.\d+/],["HH:mm:ss,SSSS",/\d\d:\d\d:\d\d,\d+/],["HH:mm:ss",/\d\d:\d\d:\d\d/],["HH:mm",/\d\d:\d\d/],["HHmmss.SSSS",/\d\d\d\d\d\d\.\d+/],["HHmmss,SSSS",/\d\d\d\d\d\d,\d+/],["HHmmss",/\d\d\d\d\d\d/],["HHmm",/\d\d\d\d/],["HH",/\d\d/]],gt=/^\/?Date\((\-?\d+)/i;function mt(e){var t,n,r,i,o,a,s=e._i,u=ct.exec(s)||dt.exec(s);if(u){for(p(e).iso=!0,t=0,n=pt.length;t<n;t++)if(pt[t][1].exec(u[1])){i=pt[t][0],r=!1!==pt[t][2];break}if(null==i)return void(e._isValid=!1);if(u[3]){for(t=0,n=ht.length;t<n;t++)if(ht[t][1].exec(u[3])){o=(u[2]||" ")+ht[t][0];break}if(null==o)return void(e._isValid=!1)}if(!r&&null!=o)return void(e._isValid=!1);if(u[4]){if(!ft.exec(u[4]))return void(e._isValid=!1);a="Z"}e._f=i+(o||"")+(a||""),wt(e)}else e._isValid=!1}var vt=/^(?:(Mon|Tue|Wed|Thu|Fri|Sat|Sun),?\s)?(\d{1,2})\s(Jan|Feb|Mar|Apr|May|Jun|Jul|Aug|Sep|Oct|Nov|Dec)\s(\d{2,4})\s(\d\d):(\d\d)(?::(\d\d))?\s(?:(UT|GMT|[ECMP][SD]T)|([Zz])|([+-]\d{4}))$/;function yt(e){var t=parseInt(e,10);return t<=49?2e3+t:t<=999?1900+t:t}var bt={UT:0,GMT:0,EDT:-240,EST:-300,CDT:-300,CST:-360,MDT:-360,MST:-420,PDT:-420,PST:-480};function $t(e){var t,n,r,i,o,a,s,u=vt.exec(e._i.replace(/\([^)]*\)|[\n\t]/g," ").replace(/(\s\s+)/g," ").replace(/^\s\s*/,"").replace(/\s\s*$/,""));if(u){var l=(t=u[4],n=u[3],r=u[2],i=u[5],o=u[6],a=u[7],s=[yt(t),ke.indexOf(n),parseInt(r,10),parseInt(i,10),parseInt(o,10)],a&&s.push(parseInt(a,10)),s);if(!function(e,t,n){return!e||je.indexOf(e)===new Date(t[0],t[1],t[2]).getDay()||(p(n).weekdayMismatch=!0,n._isValid=!1,!1)}(u[1],l,e))return;e._a=l,e._tzm=function(e,t,n){if(e)return bt[e];if(t)return 0;var r=parseInt(n,10),i=r%100;return(r-i)/100*60+i}(u[8],u[9],u[10]),e._d=Me.apply(null,e._a),e._d.setUTCMinutes(e._d.getUTCMinutes()-e._tzm),p(e).rfc2822=!0}else e._isValid=!1}function wt(e){if(e._f!==r.ISO_8601)if(e._f!==r.RFC_2822){e._a=[],p(e).empty=!0;var t,n,i,o,a,s=""+e._i,u=s.length,l=0;for(i=z(e._f,e._locale).match(L)||[],t=0;t<i.length;t++)o=i[t],(n=(s.match(ce(o,e))||[])[0])&&((a=s.substr(0,s.indexOf(n))).length>0&&p(e).unusedInput.push(a),s=s.slice(s.indexOf(n)+n.length),l+=n.length),B[o]?(n?p(e).empty=!1:p(e).unusedTokens.push(o),ge(o,n,e)):e._strict&&!n&&p(e).unusedTokens.push(o);p(e).charsLeftOver=u-l,s.length>0&&p(e).unusedInput.push(s),e._a[3]<=12&&!0===p(e).bigHour&&e._a[3]>0&&(p(e).bigHour=void 0),p(e).parsedDateParts=e._a.slice(0),p(e).meridiem=e._meridiem,e._a[3]=function(e,t,n){var r;return null==n?t:null!=e.meridiemHour?e.meridiemHour(t,n):null!=e.isPM?((r=e.isPM(n))&&t<12&&(t+=12),r||12!==t||(t=0),t):t}(e._locale,e._a[3],e._meridiem),lt(e),st(e)}else $t(e);else mt(e)}function xt(e){var t=e._i,n=e._f;return e._locale=e._locale||at(e._l),null===t||void 0===n&&""===t?g({nullInput:!0}):("string"==typeof t&&(e._i=t=e._locale.preparse(t)),$(t)?new b(st(t)):(u(t)?e._d=t:i(n)?function(e){var t,n,r,i,o;if(0===e._f.length)return p(e).invalidFormat=!0,void(e._d=new Date(NaN));for(i=0;i<e._f.length;i++)o=0,t=v({},e),null!=e._useUTC&&(t._useUTC=e._useUTC),t._f=e._f[i],wt(t),h(t)&&(o+=p(t).charsLeftOver,o+=10*p(t).unusedTokens.length,p(t).score=o,(null==r||o<r)&&(r=o,n=t));d(e,n||t)}(e):n?wt(e):function(e){var t=e._i;a(t)?e._d=new Date(r.now()):u(t)?e._d=new Date(t.valueOf()):"string"==typeof t?function(e){var t=gt.exec(e._i);null===t?(mt(e),!1===e._isValid&&(delete e._isValid,$t(e),!1===e._isValid&&(delete e._isValid,r.createFromInputFallback(e)))):e._d=new Date(+t[1])}(e):i(t)?(e._a=l(t.slice(0),(function(e){return parseInt(e,10)})),lt(e)):o(t)?function(e){if(!e._d){var t=P(e._i);e._a=l([t.year,t.month,t.day||t.date,t.hour,t.minute,t.second,t.millisecond],(function(e){return e&&parseInt(e,10)})),lt(e)}}(e):s(t)?e._d=new Date(t):r.createFromInputFallback(e)}(e),h(e)||(e._d=null),e))}function qt(e,t,n,r,a){var s,u={};return!0!==n&&!1!==n||(r=n,n=void 0),(o(e)&&function(e){if(Object.getOwnPropertyNames)return 0===Object.getOwnPropertyNames(e).length;var t;for(t in e)if(e.hasOwnProperty(t))return!1;return!0}(e)||i(e)&&0===e.length)&&(e=void 0),u._isAMomentObject=!0,u._useUTC=u._isUTC=a,u._l=n,u._i=e,u._f=t,u._strict=r,(s=new b(st(xt(u))))._nextDay&&(s.add(1,"d"),s._nextDay=void 0),s}function _t(e,t,n,r){return qt(e,t,n,r,!1)}r.createFromInputFallback=S("value provided is not in a recognized RFC2822 or ISO format. moment construction falls back to js Date(), which is not reliable across all browsers and versions. Non RFC2822/ISO date formats are discouraged and will be removed in an upcoming major release. Please refer to http://momentjs.com/guides/#/warnings/js-date/ for more info.",(function(e){e._d=new Date(e._i+(e._useUTC?" UTC":""))})),r.ISO_8601=function(){},r.RFC_2822=function(){};var St=S("moment().min is deprecated, use moment.max instead. http://momentjs.com/guides/#/warnings/min-max/",(function(){var e=_t.apply(null,arguments);return this.isValid()&&e.isValid()?e<this?this:e:g()})),kt=S("moment().max is deprecated, use moment.min instead. http://momentjs.com/guides/#/warnings/min-max/",(function(){var e=_t.apply(null,arguments);return this.isValid()&&e.isValid()?e>this?this:e:g()}));function Ct(e,t){var n,r;if(1===t.length&&i(t[0])&&(t=t[0]),!t.length)return _t();for(n=t[0],r=1;r<t.length;++r)t[r].isValid()&&!t[r][e](n)||(n=t[r]);return n}var Et=["year","quarter","month","week","day","hour","minute","second","millisecond"];function Tt(e){var t=P(e),n=t.year||0,r=t.quarter||0,i=t.month||0,o=t.week||t.isoWeek||0,a=t.day||0,s=t.hour||0,u=t.minute||0,l=t.second||0,c=t.millisecond||0;this._isValid=function(e){for(var t in e)if(-1===ye.call(Et,t)||null!=e[t]&&isNaN(e[t]))return!1;for(var n=!1,r=0;r<Et.length;++r)if(e[Et[r]]){if(n)return!1;parseFloat(e[Et[r]])!==x(e[Et[r]])&&(n=!0)}return!0}(t),this._milliseconds=+c+1e3*l+6e4*u+1e3*s*60*60,this._days=+a+7*o,this._months=+i+3*r+12*n,this._data={},this._locale=at(),this._bubble()}function Dt(e){return e instanceof Tt}function At(e){return e<0?-1*Math.round(-1*e):Math.round(e)}function It(e,t){H(e,0,0,(function(){var e=this.utcOffset(),n="+";return e<0&&(e=-e,n="-"),n+N(~~(e/60),2)+t+N(~~e%60,2)}))}It("Z",":"),It("ZZ",""),le("Z",ae),le("ZZ",ae),pe(["Z","ZZ"],(function(e,t,n){n._useUTC=!0,n._tzm=Mt(ae,e)}));var Ot=/([\+\-]|\d\d)/gi;function Mt(e,t){var n=(t||"").match(e);if(null===n)return null;var r=((n[n.length-1]||[])+"").match(Ot)||["-",0,0],i=60*r[1]+x(r[2]);return 0===i?0:"+"===r[0]?i:-i}function Pt(e,t){var n,i;return t._isUTC?(n=t.clone(),i=($(e)||u(e)?e.valueOf():_t(e).valueOf())-n.valueOf(),n._d.setTime(n._d.valueOf()+i),r.updateOffset(n,!1),n):_t(e).local()}function Ft(e){return 15*-Math.round(e._d.getTimezoneOffset()/15)}function Rt(){return!!this.isValid()&&this._isUTC&&0===this._offset}r.updateOffset=function(){};var Nt=/^(\-|\+)?(?:(\d*)[. ])?(\d+)\:(\d+)(?:\:(\d+)(\.\d*)?)?$/,Lt=/^(-|\+)?P(?:([-+]?[0-9,.]*)Y)?(?:([-+]?[0-9,.]*)M)?(?:([-+]?[0-9,.]*)W)?(?:([-+]?[0-9,.]*)D)?(?:T(?:([-+]?[0-9,.]*)H)?(?:([-+]?[0-9,.]*)M)?(?:([-+]?[0-9,.]*)S)?)?$/;function Ut(e,t){var n,r,i,o,a,u,l=e,d=null;return Dt(e)?l={ms:e._milliseconds,d:e._days,M:e._months}:s(e)?(l={},t?l[t]=e:l.milliseconds=e):(d=Nt.exec(e))?(n="-"===d[1]?-1:1,l={y:0,d:x(d[2])*n,h:x(d[3])*n,m:x(d[4])*n,s:x(d[5])*n,ms:x(At(1e3*d[6]))*n}):(d=Lt.exec(e))?(n="-"===d[1]?-1:1,l={y:jt(d[2],n),M:jt(d[3],n),w:jt(d[4],n),d:jt(d[5],n),h:jt(d[6],n),m:jt(d[7],n),s:jt(d[8],n)}):null==l?l={}:"object"==typeof l&&("from"in l||"to"in l)&&(o=_t(l.from),a=_t(l.to),i=o.isValid()&&a.isValid()?(a=Pt(a,o),o.isBefore(a)?u=Bt(o,a):((u=Bt(a,o)).milliseconds=-u.milliseconds,u.months=-u.months),u):{milliseconds:0,months:0},(l={}).ms=i.milliseconds,l.M=i.months),r=new Tt(l),Dt(e)&&c(e,"_locale")&&(r._locale=e._locale),r}function jt(e,t){var n=e&&parseFloat(e.replace(",","."));return(isNaN(n)?0:n)*t}function Bt(e,t){var n={};return n.months=t.month()-e.month()+12*(t.year()-e.year()),e.clone().add(n.months,"M").isAfter(t)&&--n.months,n.milliseconds=+t-+e.clone().add(n.months,"M"),n}function Ht(e,t){return function(n,r){var i;return null===r||isNaN(+r)||(E(t,"moment()."+t+"(period, number) is deprecated. Please use moment()."+t+"(number, period). See http://momentjs.com/guides/#/warnings/add-inverted-param/ for more info."),i=n,n=r,r=i),Vt(this,Ut(n="string"==typeof n?+n:n,r),e),this}}function Vt(e,t,n,i){var o=t._milliseconds,a=At(t._days),s=At(t._months);e.isValid()&&(i=null==i||i,s&&Ee(e,we(e,"Month")+s*n),a&&xe(e,"Date",we(e,"Date")+a*n),o&&e._d.setTime(e._d.valueOf()+o*n),i&&r.updateOffset(e,a||s))}Ut.fn=Tt.prototype,Ut.invalid=function(){return Ut(NaN)};var zt=Ht(1,"add"),Wt=Ht(-1,"subtract");function Yt(e,t){var n=12*(t.year()-e.year())+(t.month()-e.month()),r=e.clone().add(n,"months");return-(n+(t-r<0?(t-r)/(r-e.clone().add(n-1,"months")):(t-r)/(e.clone().add(n+1,"months")-r)))||0}function Gt(e){var t;return void 0===e?this._locale._abbr:(null!=(t=at(e))&&(this._locale=t),this)}r.defaultFormat="YYYY-MM-DDTHH:mm:ssZ",r.defaultFormatUtc="YYYY-MM-DDTHH:mm:ss[Z]";var Xt=S("moment().lang() is deprecated. Instead, use moment().localeData() to get the language configuration. Use moment().locale() to change languages.",(function(e){return void 0===e?this.localeData():this.locale(e)}));function Kt(){return this._locale}function Zt(e,t){return(e%t+t)%t}function Jt(e,t,n){return e<100&&e>=0?new Date(e+400,t,n)-126227808e5:new Date(e,t,n).valueOf()}function Qt(e,t,n){return e<100&&e>=0?Date.UTC(e+400,t,n)-126227808e5:Date.UTC(e,t,n)}function en(e,t){H(0,[e,e.length],0,t)}function tn(e,t,n,r,i){var o;return null==e?Re(this,r,i).year:(t>(o=Ne(e,r,i))&&(t=o),nn.call(this,e,t,n,r,i))}function nn(e,t,n,r,i){var o=Fe(e,t,n,r,i),a=Me(o.year,0,o.dayOfYear);return this.year(a.getUTCFullYear()),this.month(a.getUTCMonth()),this.date(a.getUTCDate()),this}H(0,["gg",2],0,(function(){return this.weekYear()%100})),H(0,["GG",2],0,(function(){return this.isoWeekYear()%100})),en("gggg","weekYear"),en("ggggg","weekYear"),en("GGGG","isoWeekYear"),en("GGGGG","isoWeekYear"),O("weekYear","gg"),O("isoWeekYear","GG"),R("weekYear",1),R("isoWeekYear",1),le("G",ie),le("g",ie),le("GG",Z,Y),le("gg",Z,Y),le("GGGG",te,X),le("gggg",te,X),le("GGGGG",ne,K),le("ggggg",ne,K),he(["gggg","ggggg","GGGG","GGGGG"],(function(e,t,n,r){t[r.substr(0,2)]=x(e)})),he(["gg","GG"],(function(e,t,n,i){t[i]=r.parseTwoDigitYear(e)})),H("Q",0,"Qo","quarter"),O("quarter","Q"),R("quarter",7),le("Q",W),pe("Q",(function(e,t){t[1]=3*(x(e)-1)})),H("D",["DD",2],"Do","date"),O("date","D"),R("date",9),le("D",Z),le("DD",Z,Y),le("Do",(function(e,t){return e?t._dayOfMonthOrdinalParse||t._ordinalParse:t._dayOfMonthOrdinalParseLenient})),pe(["D","DD"],2),pe("Do",(function(e,t){t[2]=x(e.match(Z)[0])}));var rn=$e("Date",!0);H("DDD",["DDDD",3],"DDDo","dayOfYear"),O("dayOfYear","DDD"),R("dayOfYear",4),le("DDD",ee),le("DDDD",G),pe(["DDD","DDDD"],(function(e,t,n){n._dayOfYear=x(e)})),H("m",["mm",2],0,"minute"),O("minute","m"),R("minute",14),le("m",Z),le("mm",Z,Y),pe(["m","mm"],4);var on=$e("Minutes",!1);H("s",["ss",2],0,"second"),O("second","s"),R("second",15),le("s",Z),le("ss",Z,Y),pe(["s","ss"],5);var an,sn=$e("Seconds",!1);for(H("S",0,0,(function(){return~~(this.millisecond()/100)})),H(0,["SS",2],0,(function(){return~~(this.millisecond()/10)})),H(0,["SSS",3],0,"millisecond"),H(0,["SSSS",4],0,(function(){return 10*this.millisecond()})),H(0,["SSSSS",5],0,(function(){return 100*this.millisecond()})),H(0,["SSSSSS",6],0,(function(){return 1e3*this.millisecond()})),H(0,["SSSSSSS",7],0,(function(){return 1e4*this.millisecond()})),H(0,["SSSSSSSS",8],0,(function(){return 1e5*this.millisecond()})),H(0,["SSSSSSSSS",9],0,(function(){return 1e6*this.millisecond()})),O("millisecond","ms"),R("millisecond",16),le("S",ee,W),le("SS",ee,Y),le("SSS",ee,G),an="SSSS";an.length<=9;an+="S")le(an,re);function un(e,t){t[6]=x(1e3*("0."+e))}for(an="S";an.length<=9;an+="S")pe(an,un);var ln=$e("Milliseconds",!1);H("z",0,0,"zoneAbbr"),H("zz",0,0,"zoneName");var cn=b.prototype;function dn(e){return e}cn.add=zt,cn.calendar=function(e,t){var n=e||_t(),i=Pt(n,this).startOf("day"),o=r.calendarFormat(this,i)||"sameElse",a=t&&(T(t[o])?t[o].call(this,n):t[o]);return this.format(a||this.localeData().calendar(o,this,_t(n)))},cn.clone=function(){return new b(this)},cn.diff=function(e,t,n){var r,i,o;if(!this.isValid())return NaN;if(!(r=Pt(e,this)).isValid())return NaN;switch(i=6e4*(r.utcOffset()-this.utcOffset()),t=M(t)){case"year":o=Yt(this,r)/12;break;case"month":o=Yt(this,r);break;case"quarter":o=Yt(this,r)/3;break;case"second":o=(this-r)/1e3;break;case"minute":o=(this-r)/6e4;break;case"hour":o=(this-r)/36e5;break;case"day":o=(this-r-i)/864e5;break;case"week":o=(this-r-i)/6048e5;break;default:o=this-r}return n?o:w(o)},cn.endOf=function(e){var t;if(void 0===(e=M(e))||"millisecond"===e||!this.isValid())return this;var n=this._isUTC?Qt:Jt;switch(e){case"year":t=n(this.year()+1,0,1)-1;break;case"quarter":t=n(this.year(),this.month()-this.month()%3+3,1)-1;break;case"month":t=n(this.year(),this.month()+1,1)-1;break;case"week":t=n(this.year(),this.month(),this.date()-this.weekday()+7)-1;break;case"isoWeek":t=n(this.year(),this.month(),this.date()-(this.isoWeekday()-1)+7)-1;break;case"day":case"date":t=n(this.year(),this.month(),this.date()+1)-1;break;case"hour":t=this._d.valueOf(),t+=36e5-Zt(t+(this._isUTC?0:6e4*this.utcOffset()),36e5)-1;break;case"minute":t=this._d.valueOf(),t+=6e4-Zt(t,6e4)-1;break;case"second":t=this._d.valueOf(),t+=1e3-Zt(t,1e3)-1}return this._d.setTime(t),r.updateOffset(this,!0),this},cn.format=function(e){e||(e=this.isUtc()?r.defaultFormatUtc:r.defaultFormat);var t=V(this,e);return this.localeData().postformat(t)},cn.from=function(e,t){return this.isValid()&&($(e)&&e.isValid()||_t(e).isValid())?Ut({to:this,from:e}).locale(this.locale()).humanize(!t):this.localeData().invalidDate()},cn.fromNow=function(e){return this.from(_t(),e)},cn.to=function(e,t){return this.isValid()&&($(e)&&e.isValid()||_t(e).isValid())?Ut({from:this,to:e}).locale(this.locale()).humanize(!t):this.localeData().invalidDate()},cn.toNow=function(e){return this.to(_t(),e)},cn.get=function(e){return T(this[e=M(e)])?this[e]():this},cn.invalidAt=function(){return p(this).overflow},cn.isAfter=function(e,t){var n=$(e)?e:_t(e);return!(!this.isValid()||!n.isValid())&&("millisecond"===(t=M(t)||"millisecond")?this.valueOf()>n.valueOf():n.valueOf()<this.clone().startOf(t).valueOf())},cn.isBefore=function(e,t){var n=$(e)?e:_t(e);return!(!this.isValid()||!n.isValid())&&("millisecond"===(t=M(t)||"millisecond")?this.valueOf()<n.valueOf():this.clone().endOf(t).valueOf()<n.valueOf())},cn.isBetween=function(e,t,n,r){var i=$(e)?e:_t(e),o=$(t)?t:_t(t);return!!(this.isValid()&&i.isValid()&&o.isValid())&&("("===(r=r||"()")[0]?this.isAfter(i,n):!this.isBefore(i,n))&&(")"===r[1]?this.isBefore(o,n):!this.isAfter(o,n))},cn.isSame=function(e,t){var n,r=$(e)?e:_t(e);return!(!this.isValid()||!r.isValid())&&("millisecond"===(t=M(t)||"millisecond")?this.valueOf()===r.valueOf():(n=r.valueOf(),this.clone().startOf(t).valueOf()<=n&&n<=this.clone().endOf(t).valueOf()))},cn.isSameOrAfter=function(e,t){return this.isSame(e,t)||this.isAfter(e,t)},cn.isSameOrBefore=function(e,t){return this.isSame(e,t)||this.isBefore(e,t)},cn.isValid=function(){return h(this)},cn.lang=Xt,cn.locale=Gt,cn.localeData=Kt,cn.max=kt,cn.min=St,cn.parsingFlags=function(){return d({},p(this))},cn.set=function(e,t){if("object"==typeof e)for(var n=function(e){var t=[];for(var n in e)t.push({unit:n,priority:F[n]});return t.sort((function(e,t){return e.priority-t.priority})),t}(e=P(e)),r=0;r<n.length;r++)this[n[r].unit](e[n[r].unit]);else if(T(this[e=M(e)]))return this[e](t);return this},cn.startOf=function(e){var t;if(void 0===(e=M(e))||"millisecond"===e||!this.isValid())return this;var n=this._isUTC?Qt:Jt;switch(e){case"year":t=n(this.year(),0,1);break;case"quarter":t=n(this.year(),this.month()-this.month()%3,1);break;case"month":t=n(this.year(),this.month(),1);break;case"week":t=n(this.year(),this.month(),this.date()-this.weekday());break;case"isoWeek":t=n(this.year(),this.month(),this.date()-(this.isoWeekday()-1));break;case"day":case"date":t=n(this.year(),this.month(),this.date());break;case"hour":t=this._d.valueOf(),t-=Zt(t+(this._isUTC?0:6e4*this.utcOffset()),36e5);break;case"minute":t=this._d.valueOf(),t-=Zt(t,6e4);break;case"second":t=this._d.valueOf(),t-=Zt(t,1e3)}return this._d.setTime(t),r.updateOffset(this,!0),this},cn.subtract=Wt,cn.toArray=function(){var e=this;return[e.year(),e.month(),e.date(),e.hour(),e.minute(),e.second(),e.millisecond()]},cn.toObject=function(){var e=this;return{years:e.year(),months:e.month(),date:e.date(),hours:e.hours(),minutes:e.minutes(),seconds:e.seconds(),milliseconds:e.milliseconds()}},cn.toDate=function(){return new Date(this.valueOf())},cn.toISOString=function(e){if(!this.isValid())return null;var t=!0!==e,n=t?this.clone().utc():this;return n.year()<0||n.year()>9999?V(n,t?"YYYYYY-MM-DD[T]HH:mm:ss.SSS[Z]":"YYYYYY-MM-DD[T]HH:mm:ss.SSSZ"):T(Date.prototype.toISOString)?t?this.toDate().toISOString():new Date(this.valueOf()+60*this.utcOffset()*1e3).toISOString().replace("Z",V(n,"Z")):V(n,t?"YYYY-MM-DD[T]HH:mm:ss.SSS[Z]":"YYYY-MM-DD[T]HH:mm:ss.SSSZ")},cn.inspect=function(){if(!this.isValid())return"moment.invalid(/* "+this._i+" */)";var e="moment",t="";this.isLocal()||(e=0===this.utcOffset()?"moment.utc":"moment.parseZone",t="Z");var n="["+e+'("]',r=0<=this.year()&&this.year()<=9999?"YYYY":"YYYYYY",i=t+'[")]';return this.format(n+r+"-MM-DD[T]HH:mm:ss.SSS"+i)},cn.toJSON=function(){return this.isValid()?this.toISOString():null},cn.toString=function(){return this.clone().locale("en").format("ddd MMM DD YYYY HH:mm:ss [GMT]ZZ")},cn.unix=function(){return Math.floor(this.valueOf()/1e3)},cn.valueOf=function(){return this._d.valueOf()-6e4*(this._offset||0)},cn.creationData=function(){return{input:this._i,format:this._f,locale:this._locale,isUTC:this._isUTC,strict:this._strict}},cn.year=be,cn.isLeapYear=function(){return ve(this.year())},cn.weekYear=function(e){return tn.call(this,e,this.week(),this.weekday(),this.localeData()._week.dow,this.localeData()._week.doy)},cn.isoWeekYear=function(e){return tn.call(this,e,this.isoWeek(),this.isoWeekday(),1,4)},cn.quarter=cn.quarters=function(e){return null==e?Math.ceil((this.month()+1)/3):this.month(3*(e-1)+this.month()%3)},cn.month=Te,cn.daysInMonth=function(){return qe(this.year(),this.month())},cn.week=cn.weeks=function(e){var t=this.localeData().week(this);return null==e?t:this.add(7*(e-t),"d")},cn.isoWeek=cn.isoWeeks=function(e){var t=Re(this,1,4).week;return null==e?t:this.add(7*(e-t),"d")},cn.weeksInYear=function(){var e=this.localeData()._week;return Ne(this.year(),e.dow,e.doy)},cn.isoWeeksInYear=function(){return Ne(this.year(),1,4)},cn.date=rn,cn.day=cn.days=function(e){if(!this.isValid())return null!=e?this:NaN;var t=this._isUTC?this._d.getUTCDay():this._d.getDay();return null!=e?(e=function(e,t){return"string"!=typeof e?e:isNaN(e)?"number"==typeof(e=t.weekdaysParse(e))?e:null:parseInt(e,10)}(e,this.localeData()),this.add(e-t,"d")):t},cn.weekday=function(e){if(!this.isValid())return null!=e?this:NaN;var t=(this.day()+7-this.localeData()._week.dow)%7;return null==e?t:this.add(e-t,"d")},cn.isoWeekday=function(e){if(!this.isValid())return null!=e?this:NaN;if(null!=e){var t=function(e,t){return"string"==typeof e?t.weekdaysParse(e)%7||7:isNaN(e)?null:e}(e,this.localeData());return this.day(this.day()%7?t:t-7)}return this.day()||7},cn.dayOfYear=function(e){var t=Math.round((this.clone().startOf("day")-this.clone().startOf("year"))/864e5)+1;return null==e?t:this.add(e-t,"d")},cn.hour=cn.hours=Je,cn.minute=cn.minutes=on,cn.second=cn.seconds=sn,cn.millisecond=cn.milliseconds=ln,cn.utcOffset=function(e,t,n){var i,o=this._offset||0;if(!this.isValid())return null!=e?this:NaN;if(null!=e){if("string"==typeof e){if(null===(e=Mt(ae,e)))return this}else Math.abs(e)<16&&!n&&(e*=60);return!this._isUTC&&t&&(i=Ft(this)),this._offset=e,this._isUTC=!0,null!=i&&this.add(i,"m"),o!==e&&(!t||this._changeInProgress?Vt(this,Ut(e-o,"m"),1,!1):this._changeInProgress||(this._changeInProgress=!0,r.updateOffset(this,!0),this._changeInProgress=null)),this}return this._isUTC?o:Ft(this)},cn.utc=function(e){return this.utcOffset(0,e)},cn.local=function(e){return this._isUTC&&(this.utcOffset(0,e),this._isUTC=!1,e&&this.subtract(Ft(this),"m")),this},cn.parseZone=function(){if(null!=this._tzm)this.utcOffset(this._tzm,!1,!0);else if("string"==typeof this._i){var e=Mt(oe,this._i);null!=e?this.utcOffset(e):this.utcOffset(0,!0)}return this},cn.hasAlignedHourOffset=function(e){return!!this.isValid()&&(e=e?_t(e).utcOffset():0,(this.utcOffset()-e)%60==0)},cn.isDST=function(){return this.utcOffset()>this.clone().month(0).utcOffset()||this.utcOffset()>this.clone().month(5).utcOffset()},cn.isLocal=function(){return!!this.isValid()&&!this._isUTC},cn.isUtcOffset=function(){return!!this.isValid()&&this._isUTC},cn.isUtc=Rt,cn.isUTC=Rt,cn.zoneAbbr=function(){return this._isUTC?"UTC":""},cn.zoneName=function(){return this._isUTC?"Coordinated Universal Time":""},cn.dates=S("dates accessor is deprecated. Use date instead.",rn),cn.months=S("months accessor is deprecated. Use month instead",Te),cn.years=S("years accessor is deprecated. Use year instead",be),cn.zone=S("moment().zone is deprecated, use moment().utcOffset instead. http://momentjs.com/guides/#/warnings/zone/",(function(e,t){return null!=e?("string"!=typeof e&&(e=-e),this.utcOffset(e,t),this):-this.utcOffset()})),cn.isDSTShifted=S("isDSTShifted is deprecated. See http://momentjs.com/guides/#/warnings/dst-shifted/ for more information",(function(){if(!a(this._isDSTShifted))return this._isDSTShifted;var e={};if(v(e,this),(e=xt(e))._a){var t=e._isUTC?f(e._a):_t(e._a);this._isDSTShifted=this.isValid()&&q(e._a,t.toArray())>0}else this._isDSTShifted=!1;return this._isDSTShifted}));var fn=A.prototype;function pn(e,t,n,r){var i=at(),o=f().set(r,t);return i[n](o,e)}function hn(e,t,n){if(s(e)&&(t=e,e=void 0),e=e||"",null!=t)return pn(e,t,n,"month");var r,i=[];for(r=0;r<12;r++)i[r]=pn(e,r,n,"month");return i}function gn(e,t,n,r){"boolean"==typeof e?(s(t)&&(n=t,t=void 0),t=t||""):(n=t=e,e=!1,s(t)&&(n=t,t=void 0),t=t||"");var i,o=at(),a=e?o._week.dow:0;if(null!=n)return pn(t,(n+a)%7,r,"day");var u=[];for(i=0;i<7;i++)u[i]=pn(t,(i+a)%7,r,"day");return u}fn.calendar=function(e,t,n){var r=this._calendar[e]||this._calendar.sameElse;return T(r)?r.call(t,n):r},fn.longDateFormat=function(e){var t=this._longDateFormat[e],n=this._longDateFormat[e.toUpperCase()];return t||!n?t:(this._longDateFormat[e]=n.replace(/MMMM|MM|DD|dddd/g,(function(e){return e.slice(1)})),this._longDateFormat[e])},fn.invalidDate=function(){return this._invalidDate},fn.ordinal=function(e){return this._ordinal.replace("%d",e)},fn.preparse=dn,fn.postformat=dn,fn.relativeTime=function(e,t,n,r){var i=this._relativeTime[n];return T(i)?i(e,t,n,r):i.replace(/%d/i,e)},fn.pastFuture=function(e,t){var n=this._relativeTime[e>0?"future":"past"];return T(n)?n(t):n.replace(/%s/i,t)},fn.set=function(e){var t,n;for(n in e)T(t=e[n])?this[n]=t:this["_"+n]=t;this._config=e,this._dayOfMonthOrdinalParseLenient=new RegExp((this._dayOfMonthOrdinalParse.source||this._ordinalParse.source)+"|"+/\d{1,2}/.source)},fn.months=function(e,t){return e?i(this._months)?this._months[e.month()]:this._months[(this._months.isFormat||_e).test(t)?"format":"standalone"][e.month()]:i(this._months)?this._months:this._months.standalone},fn.monthsShort=function(e,t){return e?i(this._monthsShort)?this._monthsShort[e.month()]:this._monthsShort[_e.test(t)?"format":"standalone"][e.month()]:i(this._monthsShort)?this._monthsShort:this._monthsShort.standalone},fn.monthsParse=function(e,t,n){var r,i,o;if(this._monthsParseExact)return Ce.call(this,e,t,n);for(this._monthsParse||(this._monthsParse=[],this._longMonthsParse=[],this._shortMonthsParse=[]),r=0;r<12;r++){if(i=f([2e3,r]),n&&!this._longMonthsParse[r]&&(this._longMonthsParse[r]=new RegExp("^"+this.months(i,"").replace(".","")+"$","i"),this._shortMonthsParse[r]=new RegExp("^"+this.monthsShort(i,"").replace(".","")+"$","i")),n||this._monthsParse[r]||(o="^"+this.months(i,"")+"|^"+this.monthsShort(i,""),this._monthsParse[r]=new RegExp(o.replace(".",""),"i")),n&&"MMMM"===t&&this._longMonthsParse[r].test(e))return r;if(n&&"MMM"===t&&this._shortMonthsParse[r].test(e))return r;if(!n&&this._monthsParse[r].test(e))return r}},fn.monthsRegex=function(e){return this._monthsParseExact?(c(this,"_monthsRegex")||Ie.call(this),e?this._monthsStrictRegex:this._monthsRegex):(c(this,"_monthsRegex")||(this._monthsRegex=Ae),this._monthsStrictRegex&&e?this._monthsStrictRegex:this._monthsRegex)},fn.monthsShortRegex=function(e){return this._monthsParseExact?(c(this,"_monthsRegex")||Ie.call(this),e?this._monthsShortStrictRegex:this._monthsShortRegex):(c(this,"_monthsShortRegex")||(this._monthsShortRegex=De),this._monthsShortStrictRegex&&e?this._monthsShortStrictRegex:this._monthsShortRegex)},fn.week=function(e){return Re(e,this._week.dow,this._week.doy).week},fn.firstDayOfYear=function(){return this._week.doy},fn.firstDayOfWeek=function(){return this._week.dow},fn.weekdays=function(e,t){var n=i(this._weekdays)?this._weekdays:this._weekdays[e&&!0!==e&&this._weekdays.isFormat.test(t)?"format":"standalone"];return!0===e?Le(n,this._week.dow):e?n[e.day()]:n},fn.weekdaysMin=function(e){return!0===e?Le(this._weekdaysMin,this._week.dow):e?this._weekdaysMin[e.day()]:this._weekdaysMin},fn.weekdaysShort=function(e){return!0===e?Le(this._weekdaysShort,this._week.dow):e?this._weekdaysShort[e.day()]:this._weekdaysShort},fn.weekdaysParse=function(e,t,n){var r,i,o;if(this._weekdaysParseExact)return He.call(this,e,t,n);for(this._weekdaysParse||(this._weekdaysParse=[],this._minWeekdaysParse=[],this._shortWeekdaysParse=[],this._fullWeekdaysParse=[]),r=0;r<7;r++){if(i=f([2e3,1]).day(r),n&&!this._fullWeekdaysParse[r]&&(this._fullWeekdaysParse[r]=new RegExp("^"+this.weekdays(i,"").replace(".","\\.?")+"$","i"),this._shortWeekdaysParse[r]=new RegExp("^"+this.weekdaysShort(i,"").replace(".","\\.?")+"$","i"),this._minWeekdaysParse[r]=new RegExp("^"+this.weekdaysMin(i,"").replace(".","\\.?")+"$","i")),this._weekdaysParse[r]||(o="^"+this.weekdays(i,"")+"|^"+this.weekdaysShort(i,"")+"|^"+this.weekdaysMin(i,""),this._weekdaysParse[r]=new RegExp(o.replace(".",""),"i")),n&&"dddd"===t&&this._fullWeekdaysParse[r].test(e))return r;if(n&&"ddd"===t&&this._shortWeekdaysParse[r].test(e))return r;if(n&&"dd"===t&&this._minWeekdaysParse[r].test(e))return r;if(!n&&this._weekdaysParse[r].test(e))return r}},fn.weekdaysRegex=function(e){return this._weekdaysParseExact?(c(this,"_weekdaysRegex")||Ye.call(this),e?this._weekdaysStrictRegex:this._weekdaysRegex):(c(this,"_weekdaysRegex")||(this._weekdaysRegex=Ve),this._weekdaysStrictRegex&&e?this._weekdaysStrictRegex:this._weekdaysRegex)},fn.weekdaysShortRegex=function(e){return this._weekdaysParseExact?(c(this,"_weekdaysRegex")||Ye.call(this),e?this._weekdaysShortStrictRegex:this._weekdaysShortRegex):(c(this,"_weekdaysShortRegex")||(this._weekdaysShortRegex=ze),this._weekdaysShortStrictRegex&&e?this._weekdaysShortStrictRegex:this._weekdaysShortRegex)},fn.weekdaysMinRegex=function(e){return this._weekdaysParseExact?(c(this,"_weekdaysRegex")||Ye.call(this),e?this._weekdaysMinStrictRegex:this._weekdaysMinRegex):(c(this,"_weekdaysMinRegex")||(this._weekdaysMinRegex=We),this._weekdaysMinStrictRegex&&e?this._weekdaysMinStrictRegex:this._weekdaysMinRegex)},fn.isPM=function(e){return"p"===(e+"").toLowerCase().charAt(0)},fn.meridiem=function(e,t,n){return e>11?n?"pm":"PM":n?"am":"AM"},it("en",{dayOfMonthOrdinalParse:/\d{1,2}(th|st|nd|rd)/,ordinal:function(e){var t=e%10;return e+(1===x(e%100/10)?"th":1===t?"st":2===t?"nd":3===t?"rd":"th")}}),r.lang=S("moment.lang is deprecated. Use moment.locale instead.",it),r.langData=S("moment.langData is deprecated. Use moment.localeData instead.",at);var mn=Math.abs;function vn(e,t,n,r){var i=Ut(t,n);return e._milliseconds+=r*i._milliseconds,e._days+=r*i._days,e._months+=r*i._months,e._bubble()}function yn(e){return e<0?Math.floor(e):Math.ceil(e)}function bn(e){return 4800*e/146097}function $n(e){return 146097*e/4800}function wn(e){return function(){return this.as(e)}}var xn=wn("ms"),qn=wn("s"),_n=wn("m"),Sn=wn("h"),kn=wn("d"),Cn=wn("w"),En=wn("M"),Tn=wn("Q"),Dn=wn("y");function An(e){return function(){return this.isValid()?this._data[e]:NaN}}var In=An("milliseconds"),On=An("seconds"),Mn=An("minutes"),Pn=An("hours"),Fn=An("days"),Rn=An("months"),Nn=An("years"),Ln=Math.round,Un={ss:44,s:45,m:45,h:22,d:26,M:11};function jn(e,t,n,r,i){return i.relativeTime(t||1,!!n,e,r)}var Bn=Math.abs;function Hn(e){return(e>0)-(e<0)||+e}function Vn(){if(!this.isValid())return this.localeData().invalidDate();var e,t,n=Bn(this._milliseconds)/1e3,r=Bn(this._days),i=Bn(this._months);e=w(n/60),t=w(e/60),n%=60,e%=60;var o=w(i/12),a=i%=12,s=r,u=t,l=e,c=n?n.toFixed(3).replace(/\.?0+$/,""):"",d=this.asSeconds();if(!d)return"P0D";var f=d<0?"-":"",p=Hn(this._months)!==Hn(d)?"-":"",h=Hn(this._days)!==Hn(d)?"-":"",g=Hn(this._milliseconds)!==Hn(d)?"-":"";return f+"P"+(o?p+o+"Y":"")+(a?p+a+"M":"")+(s?h+s+"D":"")+(u||l||c?"T":"")+(u?g+u+"H":"")+(l?g+l+"M":"")+(c?g+c+"S":"")}var zn=Tt.prototype;return zn.isValid=function(){return this._isValid},zn.abs=function(){var e=this._data;return this._milliseconds=mn(this._milliseconds),this._days=mn(this._days),this._months=mn(this._months),e.milliseconds=mn(e.milliseconds),e.seconds=mn(e.seconds),e.minutes=mn(e.minutes),e.hours=mn(e.hours),e.months=mn(e.months),e.years=mn(e.years),this},zn.add=function(e,t){return vn(this,e,t,1)},zn.subtract=function(e,t){return vn(this,e,t,-1)},zn.as=function(e){if(!this.isValid())return NaN;var t,n,r=this._milliseconds;if("month"===(e=M(e))||"quarter"===e||"year"===e)switch(t=this._days+r/864e5,n=this._months+bn(t),e){case"month":return n;case"quarter":return n/3;case"year":return n/12}else switch(t=this._days+Math.round($n(this._months)),e){case"week":return t/7+r/6048e5;case"day":return t+r/864e5;case"hour":return 24*t+r/36e5;case"minute":return 1440*t+r/6e4;case"second":return 86400*t+r/1e3;case"millisecond":return Math.floor(864e5*t)+r;default:throw new Error("Unknown unit "+e)}},zn.asMilliseconds=xn,zn.asSeconds=qn,zn.asMinutes=_n,zn.asHours=Sn,zn.asDays=kn,zn.asWeeks=Cn,zn.asMonths=En,zn.asQuarters=Tn,zn.asYears=Dn,zn.valueOf=function(){return this.isValid()?this._milliseconds+864e5*this._days+this._months%12*2592e6+31536e6*x(this._months/12):NaN},zn._bubble=function(){var e,t,n,r,i,o=this._milliseconds,a=this._days,s=this._months,u=this._data;return o>=0&&a>=0&&s>=0||o<=0&&a<=0&&s<=0||(o+=864e5*yn($n(s)+a),a=0,s=0),u.milliseconds=o%1e3,e=w(o/1e3),u.seconds=e%60,t=w(e/60),u.minutes=t%60,n=w(t/60),u.hours=n%24,a+=w(n/24),i=w(bn(a)),s+=i,a-=yn($n(i)),r=w(s/12),s%=12,u.days=a,u.months=s,u.years=r,this},zn.clone=function(){return Ut(this)},zn.get=function(e){return e=M(e),this.isValid()?this[e+"s"]():NaN},zn.milliseconds=In,zn.seconds=On,zn.minutes=Mn,zn.hours=Pn,zn.days=Fn,zn.weeks=function(){return w(this.days()/7)},zn.months=Rn,zn.years=Nn,zn.humanize=function(e){if(!this.isValid())return this.localeData().invalidDate();var t=this.localeData(),n=function(e,t,n){var r=Ut(e).abs(),i=Ln(r.as("s")),o=Ln(r.as("m")),a=Ln(r.as("h")),s=Ln(r.as("d")),u=Ln(r.as("M")),l=Ln(r.as("y")),c=i<=Un.ss&&["s",i]||i<Un.s&&["ss",i]||o<=1&&["m"]||o<Un.m&&["mm",o]||a<=1&&["h"]||a<Un.h&&["hh",a]||s<=1&&["d"]||s<Un.d&&["dd",s]||u<=1&&["M"]||u<Un.M&&["MM",u]||l<=1&&["y"]||["yy",l];return c[2]=t,c[3]=+e>0,c[4]=n,jn.apply(null,c)}(this,!e,t);return e&&(n=t.pastFuture(+this,n)),t.postformat(n)},zn.toISOString=Vn,zn.toString=Vn,zn.toJSON=Vn,zn.locale=Gt,zn.localeData=Kt,zn.toIsoString=S("toIsoString() is deprecated. Please use toISOString() instead (notice the capitals)",Vn),zn.lang=Xt,H("X",0,0,"unix"),H("x",0,0,"valueOf"),le("x",ie),le("X",/[+-]?\d+(\.\d{1,3})?/),pe("X",(function(e,t,n){n._d=new Date(1e3*parseFloat(e,10))})),pe("x",(function(e,t,n){n._d=new Date(x(e))})),r.version="2.24.0",t=_t,r.fn=cn,r.min=function(){var e=[].slice.call(arguments,0);return Ct("isBefore",e)},r.max=function(){var e=[].slice.call(arguments,0);return Ct("isAfter",e)},r.now=function(){return Date.now?Date.now():+new Date},r.utc=f,r.unix=function(e){return _t(1e3*e)},r.months=function(e,t){return hn(e,t,"months")},r.isDate=u,r.locale=it,r.invalid=g,r.duration=Ut,r.isMoment=$,r.weekdays=function(e,t,n){return gn(e,t,n,"weekdays")},r.parseZone=function(){return _t.apply(null,arguments).parseZone()},r.localeData=at,r.isDuration=Dt,r.monthsShort=function(e,t){return hn(e,t,"monthsShort")},r.weekdaysMin=function(e,t,n){return gn(e,t,n,"weekdaysMin")},r.defineLocale=ot,r.updateLocale=function(e,t){if(null!=t){var n,r,i=Qe;null!=(r=rt(e))&&(i=r._config),t=D(i,t),(n=new A(t)).parentLocale=et[e],et[e]=n,it(e)}else null!=et[e]&&(null!=et[e].parentLocale?et[e]=et[e].parentLocale:null!=et[e]&&delete et[e]);return et[e]},r.locales=function(){return k(et)},r.weekdaysShort=function(e,t,n){return gn(e,t,n,"weekdaysShort")},r.normalizeUnits=M,r.relativeTimeRounding=function(e){return void 0===e?Ln:"function"==typeof e&&(Ln=e,!0)},r.relativeTimeThreshold=function(e,t){return void 0!==Un[e]&&(void 0===t?Un[e]:(Un[e]=t,"s"===e&&(Un.ss=t-1),!0))},r.calendarFormat=function(e,t){var n=e.diff(t,"days",!0);return n<-6?"sameElse":n<-1?"lastWeek":n<0?"lastDay":n<1?"sameDay":n<2?"nextDay":n<7?"nextWeek":"sameElse"},r.prototype=cn,r.HTML5_FMT={DATETIME_LOCAL:"YYYY-MM-DDTHH:mm",DATETIME_LOCAL_SECONDS:"YYYY-MM-DDTHH:mm:ss",DATETIME_LOCAL_MS:"YYYY-MM-DDTHH:mm:ss.SSS",DATE:"YYYY-MM-DD",TIME:"HH:mm",TIME_SECONDS:"HH:mm:ss",TIME_MS:"HH:mm:ss.SSS",WEEK:"GGGG-[W]WW",MONTH:"YYYY-MM"},r}()}).call(this,n(56)(e))},function(e,t){e.exports=function(e){return"object"==typeof e?null!==e:"function"==typeof e}},function(e,t,n){var r=n(28);e.exports=function(e){if(!r(e))throw TypeError(String(e)+" is not an object");return e}},function(e,t,n){"use strict";var r=n(91),i=n(29),o=n(41),a=n(35),s=n(55),u=n(45),l=n(112),c=n(92),d=Math.max,f=Math.min,p=Math.floor,h=/\$([$&'`]|\d\d?|<[^>]*>)/g,g=/\$([$&'`]|\d\d?)/g;r("replace",2,(function(e,t,n,r){var m=r.REGEXP_REPLACE_SUBSTITUTES_UNDEFINED_CAPTURE,v=r.REPLACE_KEEPS_$0,y=m?"$":"$0";return[function(n,r){var i=u(this),o=null==n?void 0:n[e];return void 0!==o?o.call(n,i,r):t.call(String(i),n,r)},function(e,r){if(!m&&v||"string"==typeof r&&-1===r.indexOf(y)){var o=n(t,e,this,r);if(o.done)return o.value}var u=i(e),p=String(this),h="function"==typeof r;h||(r=String(r));var g=u.global;if(g){var $=u.unicode;u.lastIndex=0}for(var w=[];;){var x=c(u,p);if(null===x)break;if(w.push(x),!g)break;""===String(x[0])&&(u.lastIndex=l(p,a(u.lastIndex),$))}for(var q,_="",S=0,k=0;k<w.length;k++){x=w[k];for(var C=String(x[0]),E=d(f(s(x.index),p.length),0),T=[],D=1;D<x.length;D++)T.push(void 0===(q=x[D])?q:String(q));var A=x.groups;if(h){var I=[C].concat(T,E,p);void 0!==A&&I.push(A);var O=String(r.apply(void 0,I))}else O=b(C,p,E,T,A,r);E>=S&&(_+=p.slice(S,E)+O,S=E+C.length)}return _+p.slice(S)}];function b(e,n,r,i,a,s){var u=r+e.length,l=i.length,c=g;return void 0!==a&&(a=o(a),c=h),t.call(s,c,(function(t,o){var s;switch(o.charAt(0)){case"$":return"$";case"&":return e;case"`":return n.slice(0,r);case"'":return n.slice(u);case"<":s=a[o.slice(1,-1)];break;default:var c=+o;if(0===c)return t;if(c>l){var d=p(c/10);return 0===d?t:d<=l?void 0===i[d-1]?o.charAt(1):i[d-1]+o.charAt(1):t}s=i[c-1]}return void 0===s?"":s}))}}))},function(e,t){var n={}.hasOwnProperty;e.exports=function(e,t){return n.call(e,t)}},function(e,t,n){var r=n(19);e.exports=!r((function(){return 7!=Object.defineProperty({},1,{get:function(){return 7}})[1]}))},function(e,t,n){var r=n(32),i=n(147),o=n(29),a=n(83),s=Object.defineProperty;t.f=r?s:function(e,t,n){if(o(e),t=a(t,!0),o(n),i)try{return s(e,t,n)}catch(e){}if("get"in n||"set"in n)throw TypeError("Accessors not supported");return"value"in n&&(e[t]=n.value),e}},function(e,t,n){var r=n(25),i=n(46),o=n(31),a=n(104),s=n(105),u=n(52),l=u.get,c=u.enforce,d=String(String).split("String");(e.exports=function(e,t,n,s){var u=!!s&&!!s.unsafe,l=!!s&&!!s.enumerable,f=!!s&&!!s.noTargetGet;"function"==typeof n&&("string"!=typeof t||o(n,"name")||i(n,"name",t),c(n).source=d.join("string"==typeof t?t:"")),e!==r?(u?!f&&e[t]&&(l=!0):delete e[t],l?e[t]=n:i(e,t,n)):l?e[t]=n:a(t,n)})(Function.prototype,"toString",(function(){return"function"==typeof this&&l(this).source||s(this)}))},function(e,t,n){var r=n(55),i=Math.min;e.exports=function(e){return e>0?i(r(e),9007199254740991):0}},function(e,t,n){"use strict";var r,i,o,a,s=n(16),u=n(59),l=n(25),c=n(53),d=n(179),f=n(34),p=n(121),h=n(60),g=n(122),m=n(28),v=n(61),y=n(77),b=n(51),$=n(105),w=n(123),x=n(117),q=n(124),_=n(180).set,S=n(218),k=n(182),C=n(219),E=n(183),T=n(220),D=n(52),A=n(89),I=n(21),O=n(120),M=I("species"),P="Promise",F=D.get,R=D.set,N=D.getterFor(P),L=d,U=l.TypeError,j=l.document,B=l.process,H=c("fetch"),V=E.f,z=V,W="process"==b(B),Y=!!(j&&j.createEvent&&l.dispatchEvent),G=A(P,(function(){if(!($(L)!==String(L))){if(66===O)return!0;if(!W&&"function"!=typeof PromiseRejectionEvent)return!0}if(u&&!L.prototype.finally)return!0;if(O>=51&&/native code/.test(L))return!1;var e=L.resolve(1),t=function(e){e((function(){}),(function(){}))};return(e.constructor={})[M]=t,!(e.then((function(){}))instanceof t)})),X=G||!x((function(e){L.all(e).catch((function(){}))})),K=function(e){var t;return!(!m(e)||"function"!=typeof(t=e.then))&&t},Z=function(e,t,n){if(!t.notified){t.notified=!0;var r=t.reactions;S((function(){for(var i=t.value,o=1==t.state,a=0;r.length>a;){var s,u,l,c=r[a++],d=o?c.ok:c.fail,f=c.resolve,p=c.reject,h=c.domain;try{d?(o||(2===t.rejection&&te(e,t),t.rejection=1),!0===d?s=i:(h&&h.enter(),s=d(i),h&&(h.exit(),l=!0)),s===c.promise?p(U("Promise-chain cycle")):(u=K(s))?u.call(s,f,p):f(s)):p(i)}catch(e){h&&!l&&h.exit(),p(e)}}t.reactions=[],t.notified=!1,n&&!t.rejection&&Q(e,t)}))}},J=function(e,t,n){var r,i;Y?((r=j.createEvent("Event")).promise=t,r.reason=n,r.initEvent(e,!1,!0),l.dispatchEvent(r)):r={promise:t,reason:n},(i=l["on"+e])?i(r):"unhandledrejection"===e&&C("Unhandled promise rejection",n)},Q=function(e,t){_.call(l,(function(){var n,r=t.value;if(ee(t)&&(n=T((function(){W?B.emit("unhandledRejection",r,e):J("unhandledrejection",e,r)})),t.rejection=W||ee(t)?2:1,n.error))throw n.value}))},ee=function(e){return 1!==e.rejection&&!e.parent},te=function(e,t){_.call(l,(function(){W?B.emit("rejectionHandled",e):J("rejectionhandled",e,t.value)}))},ne=function(e,t,n,r){return function(i){e(t,n,i,r)}},re=function(e,t,n,r){t.done||(t.done=!0,r&&(t=r),t.value=n,t.state=2,Z(e,t,!0))},ie=function(e,t,n,r){if(!t.done){t.done=!0,r&&(t=r);try{if(e===n)throw U("Promise can't be resolved itself");var i=K(n);i?S((function(){var r={done:!1};try{i.call(n,ne(ie,e,r,t),ne(re,e,r,t))}catch(n){re(e,r,n,t)}})):(t.value=n,t.state=1,Z(e,t,!1))}catch(n){re(e,{done:!1},n,t)}}};G&&(L=function(e){y(this,L,P),v(e),r.call(this);var t=F(this);try{e(ne(ie,this,t),ne(re,this,t))}catch(e){re(this,t,e)}},(r=function(e){R(this,{type:P,done:!1,notified:!1,parent:!1,reactions:[],rejection:!1,state:0,value:void 0})}).prototype=p(L.prototype,{then:function(e,t){var n=N(this),r=V(q(this,L));return r.ok="function"!=typeof e||e,r.fail="function"==typeof t&&t,r.domain=W?B.domain:void 0,n.parent=!0,n.reactions.push(r),0!=n.state&&Z(this,n,!1),r.promise},catch:function(e){return this.then(void 0,e)}}),i=function(){var e=new r,t=F(e);this.promise=e,this.resolve=ne(ie,e,t),this.reject=ne(re,e,t)},E.f=V=function(e){return e===L||e===o?new i(e):z(e)},u||"function"!=typeof d||(a=d.prototype.then,f(d.prototype,"then",(function(e,t){var n=this;return new L((function(e,t){a.call(n,e,t)})).then(e,t)}),{unsafe:!0}),"function"==typeof H&&s({global:!0,enumerable:!0,forced:!0},{fetch:function(e){return k(L,H.apply(l,arguments))}}))),s({global:!0,wrap:!0,forced:G},{Promise:L}),h(L,P,!1,!0),g(P),o=c(P),s({target:P,stat:!0,forced:G},{reject:function(e){var t=V(this);return t.reject.call(void 0,e),t.promise}}),s({target:P,stat:!0,forced:u||G},{resolve:function(e){return k(u&&this===o?L:this,e)}}),s({target:P,stat:!0,forced:X},{all:function(e){var t=this,n=V(t),r=n.resolve,i=n.reject,o=T((function(){var n=v(t.resolve),o=[],a=0,s=1;w(e,(function(e){var u=a++,l=!1;o.push(void 0),s++,n.call(t,e).then((function(e){l||(l=!0,o[u]=e,--s||r(o))}),i)})),--s||r(o)}));return o.error&&i(o.value),n.promise},race:function(e){var t=this,n=V(t),r=n.reject,i=T((function(){var i=v(t.resolve);w(e,(function(e){i.call(t,e).then(n.resolve,r)}))}));return i.error&&r(i.value),n.promise}})},,,function(e,t){var n;n=function(){return this}();try{n=n||new Function("return this")()}catch(e){"object"==typeof window&&(n=window)}e.exports=n},function(e,t,n){"use strict";var r=n(16),i=n(221),o=n(45);r({target:"String",proto:!0,forced:!n(222)("includes")},{includes:function(e){return!!~String(o(this)).indexOf(i(e),arguments.length>1?arguments[1]:void 0)}})},function(e,t,n){var r=n(45);e.exports=function(e){return Object(r(e))}},function(e,t,n){"use strict";var r=n(16),i=n(88),o=n(55),a=n(35),s=n(41),u=n(114),l=n(95),c=n(76),d=n(44),f=c("splice"),p=d("splice",{ACCESSORS:!0,0:0,1:2}),h=Math.max,g=Math.min;r({target:"Array",proto:!0,forced:!f||!p},{splice:function(e,t){var n,r,c,d,f,p,m=s(this),v=a(m.length),y=i(e,v),b=arguments.length;if(0===b?n=r=0:1===b?(n=0,r=v-y):(n=b-2,r=g(h(o(t),0),v-y)),v+n-r>9007199254740991)throw TypeError("Maximum allowed length exceeded");for(c=u(m,r),d=0;d<r;d++)(f=y+d)in m&&l(c,d,m[f]);if(c.length=r,n<r){for(d=y;d<v-r;d++)p=d+n,(f=d+r)in m?m[p]=m[f]:delete m[p];for(d=v;d>v-r+n;d--)delete m[d-1]}else if(n>r)for(d=v-r;d>y;d--)p=d+n-1,(f=d+r-1)in m?m[p]=m[f]:delete m[p];for(d=0;d<n;d++)m[d+y]=arguments[d+2];return m.length=v-r+n,c}})},function(e,t,n){var r;e.exports=(r=n(185),function(e){var t=r,n=t.lib,i=n.WordArray,o=n.Hasher,a=t.algo,s=[];!function(){for(var t=0;t<64;t++)s[t]=4294967296*e.abs(e.sin(t+1))|0}();var u=a.MD5=o.extend({_doReset:function(){this._hash=new i.init([1732584193,4023233417,2562383102,271733878])},_doProcessBlock:function(e,t){for(var n=0;n<16;n++){var r=t+n,i=e[r];e[r]=16711935&(i<<8|i>>>24)|4278255360&(i<<24|i>>>8)}var o=this._hash.words,a=e[t+0],u=e[t+1],p=e[t+2],h=e[t+3],g=e[t+4],m=e[t+5],v=e[t+6],y=e[t+7],b=e[t+8],$=e[t+9],w=e[t+10],x=e[t+11],q=e[t+12],_=e[t+13],S=e[t+14],k=e[t+15],C=o[0],E=o[1],T=o[2],D=o[3];C=l(C,E,T,D,a,7,s[0]),D=l(D,C,E,T,u,12,s[1]),T=l(T,D,C,E,p,17,s[2]),E=l(E,T,D,C,h,22,s[3]),C=l(C,E,T,D,g,7,s[4]),D=l(D,C,E,T,m,12,s[5]),T=l(T,D,C,E,v,17,s[6]),E=l(E,T,D,C,y,22,s[7]),C=l(C,E,T,D,b,7,s[8]),D=l(D,C,E,T,$,12,s[9]),T=l(T,D,C,E,w,17,s[10]),E=l(E,T,D,C,x,22,s[11]),C=l(C,E,T,D,q,7,s[12]),D=l(D,C,E,T,_,12,s[13]),T=l(T,D,C,E,S,17,s[14]),C=c(C,E=l(E,T,D,C,k,22,s[15]),T,D,u,5,s[16]),D=c(D,C,E,T,v,9,s[17]),T=c(T,D,C,E,x,14,s[18]),E=c(E,T,D,C,a,20,s[19]),C=c(C,E,T,D,m,5,s[20]),D=c(D,C,E,T,w,9,s[21]),T=c(T,D,C,E,k,14,s[22]),E=c(E,T,D,C,g,20,s[23]),C=c(C,E,T,D,$,5,s[24]),D=c(D,C,E,T,S,9,s[25]),T=c(T,D,C,E,h,14,s[26]),E=c(E,T,D,C,b,20,s[27]),C=c(C,E,T,D,_,5,s[28]),D=c(D,C,E,T,p,9,s[29]),T=c(T,D,C,E,y,14,s[30]),C=d(C,E=c(E,T,D,C,q,20,s[31]),T,D,m,4,s[32]),D=d(D,C,E,T,b,11,s[33]),T=d(T,D,C,E,x,16,s[34]),E=d(E,T,D,C,S,23,s[35]),C=d(C,E,T,D,u,4,s[36]),D=d(D,C,E,T,g,11,s[37]),T=d(T,D,C,E,y,16,s[38]),E=d(E,T,D,C,w,23,s[39]),C=d(C,E,T,D,_,4,s[40]),D=d(D,C,E,T,a,11,s[41]),T=d(T,D,C,E,h,16,s[42]),E=d(E,T,D,C,v,23,s[43]),C=d(C,E,T,D,$,4,s[44]),D=d(D,C,E,T,q,11,s[45]),T=d(T,D,C,E,k,16,s[46]),C=f(C,E=d(E,T,D,C,p,23,s[47]),T,D,a,6,s[48]),D=f(D,C,E,T,y,10,s[49]),T=f(T,D,C,E,S,15,s[50]),E=f(E,T,D,C,m,21,s[51]),C=f(C,E,T,D,q,6,s[52]),D=f(D,C,E,T,h,10,s[53]),T=f(T,D,C,E,w,15,s[54]),E=f(E,T,D,C,u,21,s[55]),C=f(C,E,T,D,b,6,s[56]),D=f(D,C,E,T,k,10,s[57]),T=f(T,D,C,E,v,15,s[58]),E=f(E,T,D,C,_,21,s[59]),C=f(C,E,T,D,g,6,s[60]),D=f(D,C,E,T,x,10,s[61]),T=f(T,D,C,E,p,15,s[62]),E=f(E,T,D,C,$,21,s[63]),o[0]=o[0]+C|0,o[1]=o[1]+E|0,o[2]=o[2]+T|0,o[3]=o[3]+D|0},_doFinalize:function(){var t=this._data,n=t.words,r=8*this._nDataBytes,i=8*t.sigBytes;n[i>>>5]|=128<<24-i%32;var o=e.floor(r/4294967296),a=r;n[15+(i+64>>>9<<4)]=16711935&(o<<8|o>>>24)|4278255360&(o<<24|o>>>8),n[14+(i+64>>>9<<4)]=16711935&(a<<8|a>>>24)|4278255360&(a<<24|a>>>8),t.sigBytes=4*(n.length+1),this._process();for(var s=this._hash,u=s.words,l=0;l<4;l++){var c=u[l];u[l]=16711935&(c<<8|c>>>24)|4278255360&(c<<24|c>>>8)}return s},clone:function(){var e=o.clone.call(this);return e._hash=this._hash.clone(),e}});function l(e,t,n,r,i,o,a){var s=e+(t&n|~t&r)+i+a;return(s<<o|s>>>32-o)+t}function c(e,t,n,r,i,o,a){var s=e+(t&r|n&~r)+i+a;return(s<<o|s>>>32-o)+t}function d(e,t,n,r,i,o,a){var s=e+(t^n^r)+i+a;return(s<<o|s>>>32-o)+t}function f(e,t,n,r,i,o,a){var s=e+(n^(t|~r))+i+a;return(s<<o|s>>>32-o)+t}t.MD5=o._createHelper(u),t.HmacMD5=o._createHmacHelper(u)}(Math),r.MD5)},function(e,t,n){var r=n(32),i=n(19),o=n(31),a=Object.defineProperty,s={},u=function(e){throw e};e.exports=function(e,t){if(o(s,e))return s[e];t||(t={});var n=[][e],l=!!o(t,"ACCESSORS")&&t.ACCESSORS,c=o(t,0)?t[0]:u,d=o(t,1)?t[1]:void 0;return s[e]=!!n&&!i((function(){if(l&&!r)return!0;var e={length:-1};l?a(e,1,{enumerable:!0,get:u}):e[1]=1,n.call(e,c,d)}))}},function(e,t){e.exports=function(e){if(null==e)throw TypeError("Can't call method on "+e);return e}},function(e,t,n){var r=n(32),i=n(33),o=n(63);e.exports=r?function(e,t,n){return i.f(e,t,o(1,n))}:function(e,t,n){return e[t]=n,e}},function(e,t,n){"use strict";var r=n(16),i=n(184);r({target:"Array",proto:!0,forced:[].forEach!=i},{forEach:i})},function(e,t,n){var r=n(25),i=n(167),o=n(184),a=n(46);for(var s in i){var u=r[s],l=u&&u.prototype;if(l&&l.forEach!==o)try{a(l,"forEach",o)}catch(e){l.forEach=o}}},function(e,t,n){"use strict";var r=n(91),i=n(29),o=n(45),a=n(211),s=n(92);r("search",1,(function(e,t,n){return[function(t){var n=o(this),r=null==t?void 0:t[e];return void 0!==r?r.call(t,n):new RegExp(t)[e](String(n))},function(e){var r=n(t,e,this);if(r.done)return r.value;var o=i(e),u=String(this),l=o.lastIndex;a(l,0)||(o.lastIndex=0);var c=s(o,u);return a(o.lastIndex,l)||(o.lastIndex=l),null===c?-1:c.index}]}))},function(e,t,n){var r=n(73),i=n(45);e.exports=function(e){return r(i(e))}},function(e,t){var n={}.toString;e.exports=function(e){return n.call(e).slice(8,-1)}},function(e,t,n){var r,i,o,a=n(207),s=n(25),u=n(28),l=n(46),c=n(31),d=n(85),f=n(74),p=s.WeakMap;if(a){var h=new p,g=h.get,m=h.has,v=h.set;r=function(e,t){return v.call(h,e,t),t},i=function(e){return g.call(h,e)||{}},o=function(e){return m.call(h,e)}}else{var y=d("state");f[y]=!0,r=function(e,t){return l(e,y,t),t},i=function(e){return c(e,y)?e[y]:{}},o=function(e){return c(e,y)}}e.exports={set:r,get:i,has:o,enforce:function(e){return o(e)?i(e):r(e,{})},getterFor:function(e){return function(t){var n;if(!u(t)||(n=i(t)).type!==e)throw TypeError("Incompatible receiver, "+e+" required");return n}}}},function(e,t,n){var r=n(150),i=n(25),o=function(e){return"function"==typeof e?e:void 0};e.exports=function(e,t){return arguments.length<2?o(r[e])||o(i[e]):r[e]&&r[e][t]||i[e]&&i[e][t]}},function(e,t,n){"use strict";var r=n(16),i=n(59),o=n(179),a=n(19),s=n(53),u=n(124),l=n(182),c=n(34);r({target:"Promise",proto:!0,real:!0,forced:!!o&&a((function(){o.prototype.finally.call({then:function(){}},(function(){}))}))},{finally:function(e){var t=u(this,s("Promise")),n="function"==typeof e;return this.then(n?function(n){return l(t,e()).then((function(){return n}))}:e,n?function(n){return l(t,e()).then((function(){throw n}))}:e)}}),i||"function"!=typeof o||o.prototype.finally||c(o.prototype,"finally",s("Promise").prototype.finally)},function(e,t){var n=Math.ceil,r=Math.floor;e.exports=function(e){return isNaN(e=+e)?0:(e>0?r:n)(e)}},function(e,t){e.exports=function(e){return e.webpackPolyfill||(e.deprecate=function(){},e.paths=[],e.children||(e.children=[]),Object.defineProperty(e,"loaded",{enumerable:!0,get:function(){return e.l}}),Object.defineProperty(e,"id",{enumerable:!0,get:function(){return e.i}}),e.webpackPolyfill=1),e}},,function(e,t,n){var r=n(16),i=n(41),o=n(94);r({target:"Object",stat:!0,forced:n(19)((function(){o(1)}))},{keys:function(e){return o(i(e))}})},function(e,t){e.exports=!1},function(e,t,n){var r=n(33).f,i=n(31),o=n(21)("toStringTag");e.exports=function(e,t,n){e&&!i(e=n?e:e.prototype,o)&&r(e,o,{configurable:!0,value:t})}},function(e,t){e.exports=function(e){if("function"!=typeof e)throw TypeError(String(e)+" is not a function");return e}},,function(e,t){e.exports=function(e,t){return{enumerable:!(1&e),configurable:!(2&e),writable:!(4&e),value:t}}},function(e,t,n){var r,i=n(29),o=n(154),a=n(108),s=n(74),u=n(155),l=n(102),c=n(85),d=c("IE_PROTO"),f=function(){},p=function(e){return"<script>"+e+"<\/script>"},h=function(){try{r=document.domain&&new ActiveXObject("htmlfile")}catch(e){}var e,t;h=r?function(e){e.write(p("")),e.close();var t=e.parentWindow.Object;return e=null,t}(r):((t=l("iframe")).style.display="none",u.appendChild(t),t.src=String("javascript:"),(e=t.contentWindow.document).open(),e.write(p("document.F=Object")),e.close(),e.F);for(var n=a.length;n--;)delete h.prototype[a[n]];return h()};s[d]=!0,e.exports=Object.create||function(e,t){var n;return null!==e?(f.prototype=i(e),n=new f,f.prototype=null,n[d]=e):n=h(),void 0===t?n:o(n,t)}},function(e,t,n){var r=n(66),i=n(73),o=n(41),a=n(35),s=n(114),u=[].push,l=function(e){var t=1==e,n=2==e,l=3==e,c=4==e,d=6==e,f=5==e||d;return function(p,h,g,m){for(var v,y,b=o(p),$=i(b),w=r(h,g,3),x=a($.length),q=0,_=m||s,S=t?_(p,x):n?_(p,0):void 0;x>q;q++)if((f||q in $)&&(y=w(v=$[q],q,b),e))if(t)S[q]=y;else if(y)switch(e){case 3:return!0;case 5:return v;case 6:return q;case 2:u.call(S,v)}else if(c)return!1;return d?-1:l||c?c:S}};e.exports={forEach:l(0),map:l(1),filter:l(2),some:l(3),every:l(4),find:l(5),findIndex:l(6)}},function(e,t,n){var r=n(61);e.exports=function(e,t,n){if(r(e),void 0===t)return e;switch(n){case 0:return function(){return e.call(t)};case 1:return function(n){return e.call(t,n)};case 2:return function(n,r){return e.call(t,n,r)};case 3:return function(n,r,i){return e.call(t,n,r,i)}}return function(){return e.apply(t,arguments)}}},function(e,t,n){"use strict";var r=n(19);e.exports=function(e,t){var n=[][e];return!!n&&r((function(){n.call(null,t||function(){throw 1},1)}))}},,,,function(e,t,n){"use strict";var r=n(16),i=n(224).trim;r({target:"String",proto:!0,forced:n(225)("trim")},{trim:function(){return i(this)}})},function(e,t){var n,r,i=e.exports={};function o(){throw new Error("setTimeout has not been defined")}function a(){throw new Error("clearTimeout has not been defined")}function s(e){if(n===setTimeout)return setTimeout(e,0);if((n===o||!n)&&setTimeout)return n=setTimeout,setTimeout(e,0);try{return n(e,0)}catch(t){try{return n.call(null,e,0)}catch(t){return n.call(this,e,0)}}}!function(){try{n="function"==typeof setTimeout?setTimeout:o}catch(e){n=o}try{r="function"==typeof clearTimeout?clearTimeout:a}catch(e){r=a}}();var u,l=[],c=!1,d=-1;function f(){c&&u&&(c=!1,u.length?l=u.concat(l):d=-1,l.length&&p())}function p(){if(!c){var e=s(f);c=!0;for(var t=l.length;t;){for(u=l,l=[];++d<t;)u&&u[d].run();d=-1,t=l.length}u=null,c=!1,function(e){if(r===clearTimeout)return clearTimeout(e);if((r===a||!r)&&clearTimeout)return r=clearTimeout,clearTimeout(e);try{r(e)}catch(t){try{return r.call(null,e)}catch(t){return r.call(this,e)}}}(e)}}function h(e,t){this.fun=e,this.array=t}function g(){}i.nextTick=function(e){var t=new Array(arguments.length-1);if(arguments.length>1)for(var n=1;n<arguments.length;n++)t[n-1]=arguments[n];l.push(new h(e,t)),1!==l.length||c||s(p)},h.prototype.run=function(){this.fun.apply(null,this.array)},i.title="browser",i.browser=!0,i.env={},i.argv=[],i.version="",i.versions={},i.on=g,i.addListener=g,i.once=g,i.off=g,i.removeListener=g,i.removeAllListeners=g,i.emit=g,i.prependListener=g,i.prependOnceListener=g,i.listeners=function(e){return[]},i.binding=function(e){throw new Error("process.binding is not supported")},i.cwd=function(){return"/"},i.chdir=function(e){throw new Error("process.chdir is not supported")},i.umask=function(){return 0}},function(e,t,n){var r=n(19),i=n(51),o="".split;e.exports=r((function(){return!Object("z").propertyIsEnumerable(0)}))?function(e){return"String"==i(e)?o.call(e,""):Object(e)}:Object},function(e,t){e.exports={}},function(e,t){e.exports={}},function(e,t,n){var r=n(19),i=n(21),o=n(120),a=i("species");e.exports=function(e){return o>=51||!r((function(){var t=[];return(t.constructor={})[a]=function(){return{foo:1}},1!==t[e](Boolean).foo}))}},function(e,t){e.exports=function(e,t,n){if(!(e instanceof t))throw TypeError("Incorrect "+(n?n+" ":"")+"invocation");return e}},,function(e,t,n){"use strict";var r=n(16),i=n(65).some,o=n(67),a=n(44),s=o("some"),u=a("some");r({target:"Array",proto:!0,forced:!s||!u},{some:function(e){return i(this,e,arguments.length>1?arguments[1]:void 0)}})},,function(e,t,n){"use strict";var r=n(16),i=n(223).left,o=n(67),a=n(44),s=o("reduce"),u=a("reduce",{1:0});r({target:"Array",proto:!0,forced:!s||!u},{reduce:function(e){return i(this,e,arguments.length,arguments.length>1?arguments[1]:void 0)}})},,function(e,t,n){var r=n(28);e.exports=function(e,t){if(!r(e))return e;var n,i;if(t&&"function"==typeof(n=e.toString)&&!r(i=n.call(e)))return i;if("function"==typeof(n=e.valueOf)&&!r(i=n.call(e)))return i;if(!t&&"function"==typeof(n=e.toString)&&!r(i=n.call(e)))return i;throw TypeError("Can't convert object to primitive value")}},function(e,t,n){var r=n(32),i=n(103),o=n(63),a=n(50),s=n(83),u=n(31),l=n(147),c=Object.getOwnPropertyDescriptor;t.f=r?c:function(e,t){if(e=a(e),t=s(t,!0),l)try{return c(e,t)}catch(e){}if(u(e,t))return o(!i.f.call(e,t),e[t])}},function(e,t,n){var r=n(106),i=n(86),o=r("keys");e.exports=function(e){return o[e]||(o[e]=i(e))}},function(e,t){var n=0,r=Math.random();e.exports=function(e){return"Symbol("+String(void 0===e?"":e)+")_"+(++n+r).toString(36)}},function(e,t,n){var r=n(151),i=n(108).concat("length","prototype");t.f=Object.getOwnPropertyNames||function(e){return r(e,i)}},function(e,t,n){var r=n(55),i=Math.max,o=Math.min;e.exports=function(e,t){var n=r(e);return n<0?i(n+t,0):o(n,t)}},function(e,t,n){var r=n(19),i=/#|\.prototype\./,o=function(e,t){var n=s[a(e)];return n==l||n!=u&&("function"==typeof t?r(t):!!t)},a=o.normalize=function(e){return String(e).replace(i,".").toLowerCase()},s=o.data={},u=o.NATIVE="N",l=o.POLYFILL="P";e.exports=o},function(e,t,n){"use strict";var r,i,o=n(110),a=n(152),s=RegExp.prototype.exec,u=String.prototype.replace,l=s,c=(r=/a/,i=/b*/g,s.call(r,"a"),s.call(i,"a"),0!==r.lastIndex||0!==i.lastIndex),d=a.UNSUPPORTED_Y||a.BROKEN_CARET,f=void 0!==/()??/.exec("")[1];(c||f||d)&&(l=function(e){var t,n,r,i,a=this,l=d&&a.sticky,p=o.call(a),h=a.source,g=0,m=e;return l&&(-1===(p=p.replace("y","")).indexOf("g")&&(p+="g"),m=String(e).slice(a.lastIndex),a.lastIndex>0&&(!a.multiline||a.multiline&&"\n"!==e[a.lastIndex-1])&&(h="(?: "+h+")",m=" "+m,g++),n=new RegExp("^(?:"+h+")",p)),f&&(n=new RegExp("^"+h+"$(?!\\s)",p)),c&&(t=a.lastIndex),r=s.call(l?n:a,m),l?r?(r.input=r.input.slice(g),r[0]=r[0].slice(g),r.index=a.lastIndex,a.lastIndex+=r[0].length):a.lastIndex=0:c&&r&&(a.lastIndex=a.global?r.index+r[0].length:t),f&&r&&r.length>1&&u.call(r[0],n,(function(){for(i=1;i<arguments.length-2;i++)void 0===arguments[i]&&(r[i]=void 0)})),r}),e.exports=l},function(e,t,n){"use strict";n(3);var r=n(34),i=n(19),o=n(21),a=n(90),s=n(46),u=o("species"),l=!i((function(){var e=/./;return e.exec=function(){var e=[];return e.groups={a:"7"},e},"7"!=="".replace(e,"$<a>")})),c="$0"==="a".replace(/./,"$0"),d=o("replace"),f=!!/./[d]&&""===/./[d]("a","$0"),p=!i((function(){var e=/(?:)/,t=e.exec;e.exec=function(){return t.apply(this,arguments)};var n="ab".split(e);return 2!==n.length||"a"!==n[0]||"b"!==n[1]}));e.exports=function(e,t,n,d){var h=o(e),g=!i((function(){var t={};return t[h]=function(){return 7},7!=""[e](t)})),m=g&&!i((function(){var t=!1,n=/a/;return"split"===e&&((n={}).constructor={},n.constructor[u]=function(){return n},n.flags="",n[h]=/./[h]),n.exec=function(){return t=!0,null},n[h](""),!t}));if(!g||!m||"replace"===e&&(!l||!c||f)||"split"===e&&!p){var v=/./[h],y=n(h,""[e],(function(e,t,n,r,i){return t.exec===a?g&&!i?{done:!0,value:v.call(t,n,r)}:{done:!0,value:e.call(n,t,r)}:{done:!1}}),{REPLACE_KEEPS_$0:c,REGEXP_REPLACE_SUBSTITUTES_UNDEFINED_CAPTURE:f}),b=y[0],$=y[1];r(String.prototype,e,b),r(RegExp.prototype,h,2==t?function(e,t){return $.call(e,this,t)}:function(e){return $.call(e,this)})}d&&s(RegExp.prototype[h],"sham",!0)}},function(e,t,n){var r=n(51),i=n(90);e.exports=function(e,t){var n=e.exec;if("function"==typeof n){var o=n.call(e,t);if("object"!=typeof o)throw TypeError("RegExp exec method returned something other than an Object or null");return o}if("RegExp"!==r(e))throw TypeError("RegExp#exec called on incompatible receiver");return i.call(e,t)}},function(e,t,n){var r=n(51);e.exports=Array.isArray||function(e){return"Array"==r(e)}},function(e,t,n){var r=n(151),i=n(108);e.exports=Object.keys||function(e){return r(e,i)}},function(e,t,n){"use strict";var r=n(83),i=n(33),o=n(63);e.exports=function(e,t,n){var a=r(t);a in e?i.f(e,a,o(0,n)):e[a]=n}},function(e,t,n){var r=n(115),i=n(75),o=n(21)("iterator");e.exports=function(e){if(null!=e)return e[o]||e["@@iterator"]||i[r(e)]}},function(e,t,n){var r=n(21),i=n(64),o=n(33),a=r("unscopables"),s=Array.prototype;null==s[a]&&o.f(s,a,{configurable:!0,value:i(null)}),e.exports=function(e){s[a][e]=!0}},function(e,t){!function(e,t,n){"use strict";var r=n.PassField=n.PassField||{};r.Config=r.Config||{},r.Config.locales={en:{lower:!0,msg:{pass:"password",and:"and",showPass:"Show password",hidePass:"Hide password",genPass:"Random password",passTooShort:"password is too short (min. length: {})",noCharType:"password must contain {}",digits:"digits",letters:"letters",letters_up:"letters in UPPER case",symbols:"symbols",inBlackList:"password is in list of top used passwords",passRequired:"password is required",equalTo:"password is equal to login",repeat:"password consists of repeating characters",badChars:"password contains bad characters: “{}”",weakWarn:"weak",invalidPassWarn:"*",weakTitle:"This password is weak",generateMsg:"To generate a strong password, click {} button."}},de:{lower:!1,msg:{pass:"Passwort",and:"und",showPass:"Passwort anzeigen",hidePass:"Passwort verbergen",genPass:"Zufallspasswort",passTooShort:"Passwort ist zu kurz (Mindestlänge: {})",noCharType:"Passwort muss {} enthalten",digits:"Ziffern",letters:"Buchstaben",letters_up:"Buchstaben in GROSSSCHRIFT",symbols:"Symbole",inBlackList:"Passwort steht auf der Liste der beliebtesten Passwörter",passRequired:"Passwort wird benötigt",equalTo:"Passwort ist wie Anmeldung",repeat:"Passwort besteht aus sich wiederholenden Zeichen",badChars:"Passwort enthält ungültige Zeichen: “{}”",weakWarn:"Schwach",invalidPassWarn:"*",weakTitle:"Dieses Passwort ist schwach",generateMsg:"Klicken Sie auf den {}-Button, um ein starkes Passwort zu generieren."}},fr:{lower:!0,msg:{pass:"mot de passe",and:"et",showPass:"Montrer le mot de passe",hidePass:"Cacher le mot de passe",genPass:"Mot de passe aléatoire",passTooShort:"le mot de passe est trop court (min. longueur: {})",noCharType:"le mot de passe doit contenir des {}",digits:"chiffres",letters:"lettres",letters_up:"lettres en MAJUSCULES",symbols:"symboles",inBlackList:"le mot de passe est dans la liste des plus utilisés",passRequired:"le mot de passe est requis",equalTo:"le mot de passe est le même que l'identifiant",repeat:"le mot de passe est une répétition de caractères",badChars:"le mot de passe contient des caractères incorrects: “{}”",weakWarn:"faible",invalidPassWarn:"*",weakTitle:"Ce mot de passe est faible",generateMsg:"Pour créer un mot de passe fort cliquez sur le bouton {}."}},it:{lower:!1,msg:{pass:"password",and:"e",showPass:"Mostra password",hidePass:"Nascondi password",genPass:"Password casuale",passTooShort:"la password è troppo breve (lunghezza min.: {})",noCharType:"la password deve contenere {}",digits:"numeri",letters:"lettere",letters_up:"lettere in MAIUSCOLO",symbols:"simboli",inBlackList:"la password è nella lista delle password più usate",passRequired:"è necessaria una password",equalTo:"la password è uguale al login",repeat:"la password è composta da caratteri che si ripetono",badChars:"la password contiene caratteri non accettati: “{}”",weakWarn:"debole",invalidPassWarn:"*",weakTitle:"Questa password è debole",generateMsg:"Per generare una password forte, clicca sul tasto {}."}},ru:{lower:!0,msg:{pass:"пароль",and:"и",showPass:"Показать пароль",hidePass:"Скрыть пароль",genPass:"Случайный пароль",passTooShort:"пароль слишком короткий (мин. длина: {})",noCharType:"в пароле должны быть {}",digits:"цифры",letters:"буквы",letters_up:"буквы в ВЕРХНЕМ регистре",symbols:"символы",inBlackList:"этот пароль часто используется в Интернете",passRequired:"пароль обязателен",equalTo:"пароль совпадает с логином",repeat:"пароль состоит из повторяющихся символов",badChars:"в пароле есть недопустимые символы: «{}»",weakWarn:"слабый",invalidPassWarn:"*",weakTitle:"Пароль слабый, его легко взломать",generateMsg:"Чтобы сгенерировать пароль, нажмите кнопку {}."}},ua:{lower:!0,msg:{pass:"пароль",and:"i",showPass:"Показати пароль",hidePass:"Сховати пароль",genPass:"Випадковий пароль",passTooShort:"пароль є занадто коротким (мiн. довжина: {})",noCharType:"пароль повинен містити {}",digits:"цифри",letters:"букви",letters_up:"букви у ВЕРХНЬОМУ регістрі",symbols:"cимволи",inBlackList:"пароль входить до списку паролей, що використовуються найчастіше",passRequired:"пароль є обов'язковим",equalTo:"пароль та логін однакові",repeat:"пароль містить повторювані символи",badChars:"пароль містить неприпустимі символи: «{}»",weakWarn:"слабкий",invalidPassWarn:"*",weakTitle:"Цей пароль є слабким",generateMsg:"Щоб ​​створити надійний пароль, натисніть кнопку {}."}},es:{lower:!0,msg:{pass:"contraseña",and:"y",showPass:"Mostrar contraseña",hidePass:"Ocultar contraseña",genPass:"Contraseña aleatoria",passTooShort:"contraseña demasiado corta (longitud mín.: {})",noCharType:"la contraseña debe contener {}",digits:"dígitos",letters:"letras",letters_up:"letras en MAYÚSCULAS",symbols:"símbolos",inBlackList:"la contraseña está en la lista de las contraseñas más usadas",passRequired:"se requiere contraseña",equalTo:"la contraseña es igual al inicio de sesión",repeat:"la contraseña tiene caracteres repetidos",badChars:"la contraseña contiene caracteres no permitidos: “{}”",weakWarn:"débil",invalidPassWarn:"*",weakTitle:"Esta contraseña es débil",generateMsg:"Para generar una contraseña segura, haga clic en el botón de {}."}},el:{lower:!0,msg:{pass:"πρόσβασης",and:"και",showPass:"Προβολή κωδικού πρόσβασης",hidePass:"Απόκρυψη κωδικού πρόσβασης",genPass:"Τυχαίος κωδικός πρόσβασης",passTooShort:"ο κωδικός πρόσβασης είναι πολύ μικρός (ελάχιστο μήκος: {})",noCharType:"ο κωδικός πρόσβασης πρέπει να περιέχει {}",digits:"ψηφία",letters:"λατινικά γράμματα",letters_up:"λατινικά γράμματα με ΚΕΦΑΛΑΙΑ",symbols:"σύμβολα",inBlackList:"ο κωδικός πρόσβασης βρίσκεται σε κατάλογο δημοφιλέστερων κωδικών",passRequired:"απαιτείται κωδικός πρόσβασης",equalTo:"ο κωδικός είναι όμοιος με το όνομα χρήστη",repeat:"ο κωδικός αποτελείται από επαναλαμβανόμενους χαρακτήρες",badChars:"ο κωδικός περιέχει μη επιτρεπτούς χαρακτήρες: “{}”",weakWarn:"αδύναμος",invalidPassWarn:"*",weakTitle:"Αυτός ο κωδικός πρόσβασης είναι αδύναμος",generateMsg:"Για να δημιουργήσετε δυνατό κωδικό πρόσβασης, κάντε κλικ στο κουμπί {}."}},pt:{lower:!0,msg:{pass:"senha",and:"e",showPass:"Mostrar senha",hidePass:"Ocultar senha",genPass:"Senha aleatória",passTooShort:"senha muito curta (tamanho mínimo: {})",noCharType:"Senha deve conter {}",digits:"dígito",letters:"letras",letters_up:"letras maiúsculas",symbols:"símbolos",inBlackList:"senha está na lista das senhas mais usadas",passRequired:"senha é obrigatória",equalTo:"senha igual ao login",repeat:"senha consiste em uma repetição de caracteres",badChars:"senha tem caracteres inválidos: “{}”",weakWarn:"fraca",invalidPassWarn:"*",weakTitle:"Esta senha é fraca",generateMsg:"Para gerar uma senha forte, clique no botão {}."}}}}(window.jQuery,document,window),function(e,t,n,r){"use strict";var i=n.PassField=n.PassField||{};i.CharTypes={DIGIT:"digits",LETTER:"letters",LETTER_UP:"letters_up",SYMBOL:"symbols",UNKNOWN:"unknown"},i.CheckModes={MODERATE:0,STRICT:1},i.Config={defaults:{pattern:"abcdef12",acceptRate:.8,allowEmpty:!0,isMasked:!0,showToggle:!0,showGenerate:!0,showWarn:!0,showTip:!0,tipPopoverStyle:{},strengthCheckTimeout:500,validationCallback:null,blackList:[],locale:"",localeMsg:{},warnMsgClassName:"help-inline",errorWrapClassName:"error",allowAnyChars:!0,checkMode:i.CheckModes.MODERATE,chars:{digits:"1234567890",letters:"abcdefghijklmnopqrstuvwxyzßабвгедёжзийклмнопрстуфхцчшщъыьэюяґєåäâáàãéèêëíìîїóòôõöüúùûýñçøåæþðαβγδεζηθικλμνξοπρσςτυφχψω",letters_up:"ABCDEFGHIJKLMNOPQRSTUVWXYZАБВГЕДЁЖЗИЙКЛМНОПРСТУФХЦЧШЩЪЫЬЭЮЯҐЄÅÄÂÁÀÃÉÈÊËÍÌÎЇÓÒÔÕÖÜÚÙÛÝÑÇØÅÆÞÐΑΒΓΔΕΖΗΘΙΚΛΜΝΞΟΠΡΣΤΥΦΧΨΩ",symbols:"@#$%^&*()-_=+[]{};:<>/?!"},events:{generated:null,switched:null},nonMatchField:null,length:{min:null,max:null},maskBtn:{textMasked:"abc",textUnmasked:"&bull;&bull;&bull;",className:!1,classMasked:!1,classUnmasked:!1}},locales:i.Config?i.Config.locales:{},blackList:["password","123456","12345678","abc123","qwerty","monkey","letmein","dragon","111111","baseball","iloveyou","trustno1","1234567","sunshine","master","123123","welcome","shadow","ashley","football","jesus","michael","ninja","mustang","password1","p@ssw0rd","miss","root","secret"],generationChars:{digits:"1234567890",letters:"abcdefghijklmnopqrstuvwxyz",letters_up:"ABCDEFGHIJKLMNOPQRSTUVWXYZ"},dataAttr:"PassField.Field"},i.Field=function(a,s){function u(t){if(Q.showTip)if(Q.tipPopoverStyle&&e&&"function"==typeof e.fn.popover)e(J.mainInput).popover(o.extend({title:null,placement:Q.tipPopoverStyle.placement||function(t,r){var i=e(r).position().top-e(n).scrollTop(),o=e(n).height()-i;return o>300||o>i?"bottom":"top"},animation:!1},Q.tipPopoverStyle,{trigger:"manual",html:!0,content:function(){return ue}}));else{J.tip=T("div",{id:"tip",className:"tip"},{position:"absolute",margin:"0",padding:"0",width:t.width+"px"}),N(J.mainInput,J.tip);var r=T("div",{id:"tip-arr-wrap",className:"tip-arr-wrap"});J.tip.appendChild(r),r.appendChild(T("div",{id:"tip-arr",className:"tip-arr"})),r.appendChild(T("div",{id:"tip-arr-in",className:"tip-arr-in"})),J.tipBody=T("div",{id:"tip-body",className:"tip-body"}),J.tip.appendChild(J.tipBody)}}function l(){J.genBtn&&(J.genBtn.style.display=re||ie&&!oe?"block":"none"),J.maskBtn&&(J.maskBtn.style.display=re||ie&&!ae?"block":"none"),d();var e=M(f()),t=c();J.maskBtn&&"none"!=J.maskBtn.style.display&&(t+=R(J.maskBtn,"width"),P(J.maskBtn,{top:e.top,left:e.left+e.width-t,height:e.height})),J.genBtn&&"none"!=J.genBtn.style.display&&(t+=R(J.genBtn,"width"),P(J.genBtn,{top:e.top,left:e.left+e.width-t,height:e.height}),J.genBtnInner.style.marginTop=Math.max(0,Math.round((e.height-19)/2))+"px"),J.placeholder&&"none"!=J.placeholder.style.display&&P(J.placeholder,{top:e.top,left:e.left+7,height:e.height}),J.tip&&"none"!=J.tip.style.display&&P(J.tip,{left:e.left,top:e.top+e.height,width:e.width})}function c(){var e=R(f(),"paddingRight");return Math.max(de,e)}function d(){if(Q.showTip)if(J.tip)J.tip.style.display=te&&ie?"block":"none";else if(te&&ie){if(!se||ue!=se){var t=e(J.mainInput).data("popover")||e(J.mainInput).data("bs.popover"),n=t.options,r=n.animation;se&&(n.animation=!1);var i=f().offsetWidth-2,o=t.$tip;o?o.width(i):t.options.template&&(t.options.template=t.options.template.replace('class="popover"','class="popover" style="width: '+i+'px"')),J.clearInput&&(t.$element=e(f())),e(J.mainInput).popover("show"),se=ue,n.animation=r}}else se&&(se=null,e(J.mainInput).popover("hide"))}function f(){return ee?J.mainInput:J.clearInput||J.mainInput}function p(){f().focus()}function h(e){var t="mouseover"===e.type,n=e.relatedTarget?e.relatedTarget:t?e.fromElement:e.toElement;(!n||!n.id||0!=n.id.indexOf(le+"btn")&&n!==J.mainInput&&n!==J.clearInput)&&(re=t,l())}function g(e){var t,n=e?e.which||e.keyCode:null,r=n===pe||n===fe;t=J.clearInput?ee?J.clearInput.value=J.mainInput.value:J.mainInput.value=J.clearInput.value:J.mainInput.value,Q.strengthCheckTimeout>0&&!te&&!r?(Y&&clearTimeout(Y),Y=setTimeout(_,Q.strengthCheckTimeout)):_(),J.placeholder&&!t&&(J.placeholder.style.display="block"),m()}function m(){if(J.passLengthChecker){var e=f().value;ee&&(e=e.replace(/./g,K.passSymbol)),L(J.passLengthChecker,e);var t=J.passLengthChecker.offsetWidth;t+=R(J.mainInput,"paddingLeft");var n=0,r=O(f()).width,i=!1,o=c();if(J.maskBtn){var a=t>r-(n=R(J.maskBtn,"width"))-o;ae!=a&&(i=!0,ae=a)}if(J.genBtn){var s=t>r-n-R(J.genBtn,"width")-o;oe!=s&&(i=!0,oe=s)}i&&l()}}function v(){J.placeholder&&(J.placeholder.style.display="none")}function y(){G&&(clearTimeout(G),G=null),X&&(clearTimeout(X),X=null),ie=!0,l()}function b(){G=setTimeout((function(){G=null,ie=!1,l(),Q.isMasked&&!X&&(X=setTimeout((function(){X=null,w(!0,!1)}),1500))}),100)}function $(){te&&_()}function w(e,t){t===r&&(t=!0);var n=e!=ee;if(e=e===r?!ee:!!e,K.changeType){var i=f(),a=x(i);i.setAttribute("type",e?"password":"text"),t&&(q(i,a),i.focus())}else{var s=F(f(),"display")||"block",u=e?J.clearInput:J.mainInput,c=e?J.mainInput:J.clearInput;ee!=e&&o.each(["paddingRight","width","backgroundImage","backgroundPosition","backgroundRepeat","backgroundAttachment","border"],(function(e){var t=u.style[e];t&&(c.style[e]=t)}));var d=x(u);c.style.display=s,u.style.display="none",c.value=u.value,t&&(q(c,d),c.focus()),J.mainInput.nextSibling!=J.clearInput&&N(J.mainInput,J.clearInput)}J.maskBtn&&(L(J.maskBtn,e?Q.maskBtn.textMasked:Q.maskBtn.textUnmasked),e?(Q.maskBtn.classUnmasked&&B(J.maskBtn,Q.maskBtn.classUnmasked,!0),Q.maskBtn.classMasked&&j(J.maskBtn,Q.maskBtn.classMasked,!0)):(Q.maskBtn.classMasked&&B(J.maskBtn,Q.maskBtn.classMasked,!0),Q.maskBtn.classUnmasked&&j(J.maskBtn,Q.maskBtn.classUnmasked,!0)),J.maskBtn.title=e?z.msg.showPass:z.msg.hidePass),ee=e,m(),l(),n&&V("switched",ee)}function x(e){return"number"==typeof e.selectionStart&&"number"==typeof e.selectionEnd?{start:e.selectionStart,end:e.selectionEnd}:null}function q(e,t){t&&"number"==typeof e.selectionStart&&"number"==typeof e.selectionEnd&&(e.selectionStart=t.start,e.selectionEnd=t.end)}function _(){Y&&(clearTimeout(Y),Y=null);var e=f().value,t=function(e){var t=C(Q.pattern,i.CharTypes.SYMBOL),n=C(e,Q.allowAnyChars?i.CharTypes.SYMBOL:i.CharTypes.UNKNOWN),r=[],a=0;o.each(t,(function(e){if(a++,!n[e]){var t=z.msg[e];if(e==i.CharTypes.SYMBOL){var o=Q.chars[e];o.length>4&&(o=o.substring(0,4)),t=t+" ("+o+")"}r.push(t)}}));var s=1-r.length/a;if(r.length&&(r=[S(r)]),Q.checkMode==i.CheckModes.MODERATE){var u=0;o.each(n,(function(e){t[e]||u++})),s+=u/a}var l=Q.pattern.length,c=e.length/l-1;if(Q.length&&Q.length.min&&e.length<Q.length.min&&(c=-10,Q.length.min>l&&(l=Q.length.min)),0>c?(s+=c,r.push(z.msg.passTooShort.replace("{}",l.toString()))):Q.checkMode==i.CheckModes.MODERATE&&(s+=c/a),e.length>2){for(var d=e.charAt(0),f=!0,p=0;p<e.length;p++)if(e.charAt(p)!=d){f=!1;break}f&&(s=0,r=[z.msg.repeat])}return 0>s&&(s=0),s>1&&(s=1),{strength:s,messages:r,charTypes:n}}(e);if(0==e.length)t={strength:Q.allowEmpty?0:null,messages:[z.msg.passRequired]};else{!Q.allowAnyChars&&t.charTypes[i.CharTypes.UNKNOWN]&&(t={strength:null,messages:[z.msg.badChars.replace("{}",t.charTypes[i.CharTypes.UNKNOWN])]}),delete t.charTypes;var n=!1;o.each(Q.blackList,(function(t){return t!=e||(n=!0,!1)})),n&&(t={strength:0,messages:[z.msg.inBlackList]}),e&&e===function(){if(!Q.nonMatchField)return null;var e=U(Q.nonMatchField);return e?e.value:null}()&&(t={strength:0,messages:[z.msg.equalTo]})}if("function"==typeof Q.validationCallback){var r,a,s=Q.validationCallback(J.mainInput,t);s&&s.messages&&o.isArray(s.messages)&&(r=s.messages),s&&Object.prototype.hasOwnProperty.call(s,"strength")&&("number"==typeof s.strength||null===s.strength)&&(a=s.strength),r&&r.length?(t.messages=r,t.strength=a):a&&a>t.strength&&(t.strength=a)}return 0==e.length&&Q.allowEmpty?(k(),ne={strength:0},!0):null===t.strength||t.strength<Q.acceptRate?(function(e,t){var n="",r="";if(null===e)n=z.msg.invalidPassWarn,r=t[0].charAt(0).toUpperCase()+t[0].substring(1);else if(n=z.msg.weakWarn,r="",t)for(var i=0;i<t.length;i++){var o=t[i].charAt(0);0==i?(r+=z.msg.weakTitle+": ",z.lower&&(o=o.toLowerCase())):(r+="<br/>",o=o.toUpperCase()),(r+=o+t[i].substring(1))&&"."!=r.charAt(r.length-1)&&(r+=".")}if(r&&"."!=r.charAt(r.length-1)&&(r+="."),ne={strength:e,message:r},J.warnMsg&&(L(J.warnMsg,n),J.warnMsg.title=r,Q.errorWrapClassName&&j(J.wrapper,Q.errorWrapClassName,!0)),Q.showTip){var a=r;J.genBtn&&(a+="<br/>"+z.msg.generateMsg.replace("{}",'<div class="'+E("btn-gen-help")+'"></div>')),ue=a,J.tipBody&&L(J.tipBody,a)}te=!0,l()}(t.strength,t.messages),!1):(k(),ne={strength:t.strength},!0)}function S(e){for(var t=e[0],n=1;n<e.length;n++)t+=n==e.length-1?" "+z.msg.and+" ":", ",t+=e[n];return z.msg.noCharType.replace("{}",t)}function k(){J.warnMsg&&(L(J.warnMsg,""),J.warnMsg.title="",Q.errorWrapClassName&&B(J.wrapper,Q.errorWrapClassName,!0)),ue=null,te=!1,l()}function C(e,t){for(var n={},r=0;r<e.length;r++){var i=e.charAt(r),a=t;o.each(Q.chars,(function(e,t){return!(t.indexOf(i)>=0)||(a=e,!1)})),n[a]=(n[a]||"")+i}return n}function E(e){return le+e}function T(e,t,n){return t.id&&(t.id=function(e){return le+e+"-"+W}(t.id)),t.className&&(t.className=E(t.className)),o.newEl(e,t,n)}function D(e){try{return e.getBoundingClientRect()}catch(e){return{top:0,left:0}}}function A(e){var t=e.ownerDocument;if(!t)return{top:0,left:0};var r=D(e);return{top:r.top+(n.pageYOffset||0)-(t.documentElement.clientTop||0),left:r.left+(n.pageXOffset||0)-(t.documentElement.clientLeft||0)}}function I(e){var n;try{n=e.offsetParent}catch(e){}for(n||(n=t.documentElement);n&&"html"!=n.nodeName.toLowerCase()&&"static"===F(n,"position");)n=n.offsetParent;return n||t.documentElement}function O(e){return{width:e.offsetWidth,height:e.offsetHeight}}function M(e){return o.extend(A(e),O(e))}function P(e,t){if(t.height&&!isNaN(t.height)&&(e.style.height=t.height+"px",e.style.lineHeight=t.height+"px"),t.width&&!isNaN(t.width)&&(e.style.width=t.width+"px"),t.top||t.left){if("none"==F(e,"display"))return e.style.top=t.top+"px",void(e.style.left=t.left+"px");var n,r,i;if(i=A(e),((r=F(e,"top")||0)+(n=F(e,"left")||0)+"").indexOf("auto")>-1){var o=function(e){var t,n={top:0,left:0};if("fixed"===F(e,"position"))t=D(e);else{var r=I(e);t=A(e),"html"!=r.nodeName.toLowerCase()&&(n=A(r)),n.top+=R(r,"borderTopWidth"),n.left+=R(r,"borderLeftWidth")}return{top:t.top-n.top-R(e,"marginTop"),left:t.left-n.left-R(e,"marginLeft")}}(e);r=o.top,n=o.left}else r=parseFloat(r)||0,n=parseFloat(n)||0;t.top&&(e.style.top=t.top-i.top+r+"px"),t.left&&(e.style.left=t.left-i.left+n+"px")}}function F(e,t){var r="function"==typeof n.getComputedStyle?n.getComputedStyle(e,null):e.currentStyle;return r?r[t]:null}function R(e,t){var n=F(e,t);if(!n)return 0;var r=parseFloat(n);return isNaN(r)?0:r}function N(e,t){e.parentNode&&e.parentNode.insertBefore(t,e.nextSibling)}function L(e,n){try{e.innerHTML=n}catch(i){var r=t.createElement("c");for(r.innerHTML=n;e.firstChild;)e.removeChild(e.firstChild);e.appendChild(r)}}function U(e){return"string"==typeof e?t.getElementById(e):e.jquery?e[0]:e}function j(e,t,n){H(e,t,n)||(e.className=e.className+(e.className?" ":"")+(!0===n?t:E(t)))}function B(e,t,n){H(e,t,n)&&(e.className=(" "+e.className+" ").replace((!0===n?t:E(t))+" ","").replace(/^\s+|\s+$/g,""))}function H(e,t,n){return t=" "+(!0===n?t:E(t))+" ",(" "+e.className+" ").replace(/[\n\t]/g," ").indexOf(t)>-1}function V(t,n){if(e)try{e(J.mainInput).trigger(ce+t,n)}catch(e){}if(Q.events&&"function"==typeof Q.events[t])try{Q.events[t].call(J.mainInput,n)}catch(e){}}var z,W,Y,G,X,K,Z=i.Config,J={},Q=o.extend({},Z.defaults,s),ee=!0,te=!1,ne=null,re=!1,ie=!1,oe=!1,ae=!1,se=!1,ue=null,le="a_pf-",ce="pass:",de=5,fe=46,pe=8;this.toggleMasking=function(e){w(e)},this.setPass=function(e){J.mainInput.value=e,J.clearInput&&(J.clearInput.value=e),g()},this.validatePass=_,this.getPassValidationMessage=function(){return ne?ne.message:null},this.getPassStrength=function(){return ne?ne.strength:-1},function(){Q.blackList=(Q.blackList||[]).concat(i.Config.blackList),"string"==typeof a&&(a=t.getElementById(a)),J.mainInput=a,J.mainInput&&(function(){var e=Q.locale;!e&&navigator.language&&(e=navigator.language.replace(/\-.*/g,"")),e&&(z=Z.locales[e]),z&&(z=o.extend({},Z.locales.en,z)),z||(z=o.extend({},Z.locales.en)),Q.localeMsg&&o.extend(z.msg,Q.localeMsg)}(),(W=J.mainInput.id)||(W="i"+Math.round(1e5*Math.random()),J.mainInput.id=W),function(){var e=!0,n=!0,r=t.createElement("input");"placeholder"in r||(e=!1),r.setAttribute("style","position:absolute;left:-10000px;top:-10000px;"),t.body.appendChild(r);try{r.setAttribute("type","password")}catch(e){n=!1}t.body.removeChild(r);var i=t.createElement("div");i.setAttribute("style","display:inline-block"),i.style.paddingLeft=i.style.width="1px",t.body.appendChild(i);var o=2==i.offsetWidth,a="inline-block"===F(i,"display");t.body.removeChild(i);var s=navigator.userAgent.indexOf("AppleWebKit")>=0||navigator.userAgent.indexOf("Opera")>=0||navigator.userAgent.indexOf("Firefox")>=0&&navigator.platform.indexOf("Mac")>=0?"•":"●";K={placeholders:e,changeType:n,boxModel:o,hasInlineBlock:a,passSymbol:s}}(),function(){var e=M(J.mainInput);e.top+=R(J.mainInput,"marginTop"),J.wrapper=J.mainInput.parentNode,j(J.wrapper,"wrap"),K.hasInlineBlock||j(J.wrapper,"wrap-no-ib"),"static"==F(J.wrapper,"position")&&(J.wrapper.style.position="relative"),Q.length&&Q.length.max&&J.mainInput.setAttribute("maxLength",Q.length.max.toString()),function(){if(!K.changeType){J.clearInput=T("input",{type:"text",id:"txt-clear",className:"txt-clear",value:J.mainInput.value},{display:"none"});var e=J.mainInput.className;e&&j(J.clearInput,e,!0);var t=J.mainInput.style.cssText;t&&(J.clearInput.style.cssText=t),o.each(["maxLength","size","placeholder"],(function(e){var t=J.mainInput.getAttribute(e);t&&J.clearInput.setAttribute(e,t)})),N(J.mainInput,J.clearInput)}j(J.mainInput,"txt-pass")}(),Q.showWarn&&(J.warnMsg=T("div",{id:"warn",className:"warn"},{margin:"0 0 0 3px"}),Q.warnMsgClassName&&j(J.warnMsg,Q.warnMsgClassName,!0),N(J.clearInput||J.mainInput,J.warnMsg)),Q.showToggle&&(J.maskBtn=T("div",{id:"btn-mask",className:"btn-mask",title:z.msg.showPass},{position:"absolute",margin:"0",padding:"0"}),j(J.maskBtn,"btn"),Q.maskBtn.className&&j(J.maskBtn,Q.maskBtn.className,!0),Q.maskBtn.classMasked&&j(J.maskBtn,Q.maskBtn.classMasked,!0),L(J.maskBtn,Q.maskBtn.textMasked),N(J.mainInput,J.maskBtn)),Q.showGenerate&&(J.genBtn=T("div",{id:"btn-gen",className:"btn-gen",title:z.msg.genPass},{position:"absolute",margin:"0",padding:"0"}),j(J.genBtn,"btn"),N(J.mainInput,J.genBtn),J.genBtnInner=T("div",{id:"btn-gen-i",className:"btn-gen-i",title:z.msg.genPass}),J.genBtn.appendChild(J.genBtnInner)),u(e),function(e){if(K.placeholders)!J.mainInput.getAttribute("placeholder")&&J.mainInput.getAttribute("data-placeholder")&&J.mainInput.setAttribute("placeholder",J.mainInput.getAttribute("data-placeholder"));else{var t=J.mainInput.getAttribute("placeholder")||J.mainInput.getAttribute("data-placeholder");t&&(J.placeholder=T("div",{id:"placeholder",className:"placeholder"},{position:"absolute",margin:"0",padding:"0",height:e.height+"px",lineHeight:e.height+"px"}),L(J.placeholder,t),N(J.mainInput,J.placeholder))}}(e),K.passSymbol&&(J.passLengthChecker=T("div",{id:"len"},{position:"absolute",height:F(J.mainInput,"height"),top:"-10000px",left:"-10000px",display:"block",color:"transparent",border:"none"}),N(J.mainInput,J.passLengthChecker),setTimeout((function(){o.each(["marginLeft","fontFamily","fontSize","fontWeight","fontStyle","fontVariant"],(function(e){var t=F(J.mainInput,e);t&&(J.passLengthChecker.style[e]=t)}))}),50)),setTimeout(l,0)}(),function(){if(o.each(J.clearInput?[J.mainInput,J.clearInput]:[J.mainInput],(function(e){o.attachEvent(e,"onkeyup",g),o.attachEvent(e,"onfocus",y),o.attachEvent(e,"onblur",b),o.attachEvent(e,"onmouseover",h),o.attachEvent(e,"onmouseout",h),J.placeholder&&o.attachEvent(e,"onkeydown",v)})),o.attachEvent(n,"onresize",l),J.maskBtn&&(o.attachEvent(J.maskBtn,"onclick",(function(){w()})),o.attachEvent(J.maskBtn,"onmouseover",h),o.attachEvent(J.maskBtn,"onmouseout",h)),J.genBtn&&(o.attachEvent(J.genBtn,"onclick",(function(){!function(){var e=function(){var e="",t=C(Q.pattern,i.CharTypes.SYMBOL),n=[];return o.each(t,(function(e,t){for(var r=0;r<t.length;r++)n.push(e)})),n.sort((function(){return.7-Math.random()})),o.each(n,(function(t){var n=Z.generationChars[t];n?Q.chars[t]&&Q.chars[t].indexOf(n)<0&&(n=Q.chars[t]):n=Q.chars[t],e+=o.selectRandom(n)})),e}();J.mainInput.value=e,J.clearInput&&(J.clearInput.value=e),V("generated",e),w(!1),Y&&(clearTimeout(Y),Y=null),_(),J.placeholder&&(J.placeholder.style.display="none")}()})),o.attachEvent(J.genBtn,"onmouseover",h),o.attachEvent(J.genBtn,"onmouseout",h)),J.placeholder&&o.attachEvent(J.placeholder,"onclick",p),Q.nonMatchField){var e=U(Q.nonMatchField);e&&o.attachEvent(e,"onkeyup",$)}}(),w(Q.isMasked,!1),("function"==typeof J.mainInput.hasAttribute&&J.mainInput.hasAttribute("autofocus")||J.mainInput.getAttribute("autofocus"))&&(J.mainInput.focus(),y()),function(t,n){e&&e(J.mainInput).data(t,n)}(i.Config.dataAttr,this))}.call(this)};var o={extend:function(){for(var e=arguments,t=1;t<e.length;t++)o.each(e[t],(function(t,n){e[0][t]=o.isArray(e[0][t])||o.isArray(n)?e[0][t]?e[0][t].concat(n||[]):n:o.isElement(n)?n:"object"==typeof e[0][t]&&"object"==typeof n&&null!==n?o.extend({},e[0][t],n):"object"==typeof n&&null!==n?o.extend({},n):n}));return e[0]},newEl:function(e,n,r){var i=t.createElement(e);return n&&o.each(n,(function(e,t){t&&(i[e]=t)})),r&&o.each(r,(function(e,t){t&&(i.style[e]=t)})),i},attachEvent:function(e,t,r){var i=e[t];e[t]=function(e){e||(e=n.event),r(e),"function"==typeof i&&i(e)}},each:function(e,t){if(o.isArray(e)){for(var n=0;n<e.length;n++)if(!1===t(e[n]))return}else for(var r in e)if(Object.prototype.hasOwnProperty.call(e,r)&&!1===t(r,e[r]))return},isArray:function(e){return"[object Array]"===Object.prototype.toString.call(e)},isElement:function(t){if(!t)return!1;try{return t instanceof HTMLElement||e&&t instanceof jQuery}catch(e){return"object"==typeof t&&t.nodeType||t.jquery}},selectRandom:function(e){var t=Math.floor(Math.random()*e.length);return o.isArray(e)?e[t]:e.charAt(t)},contains:function(e,t){if(!e)return!1;var n=!1;return o.each(e,(function(e){return e!==t||(n=!0,!1)})),n}};e&&(e.fn.passField=function(e){return this.each((function(){new i.Field(this,e)}))},e.fn.togglePassMasking=function(t){return this.each((function(){var n=e(this).data(i.Config.dataAttr);n&&n.toggleMasking(t)}))},e.fn.setPass=function(t){return this.each((function(){var n=e(this).data(i.Config.dataAttr);n&&n.setPass(t)}))},e.fn.validatePass=function(){var t=!0;return this.each((function(){var n=e(this).data(i.Config.dataAttr);n&&!n.validatePass()&&(t=!1)})),t},e.fn.getPassValidationMessage=function(){var e=this.first();if(e){var t=e.data(i.Config.dataAttr);if(t)return t.getPassValidationMessage()}return null},e.fn.getPassStrength=function(){var e=this.first();if(e){var t=e.data(i.Config.dataAttr);if(t)return t.getPassStrength()}return null}),e&&e.validator&&jQuery.validator.addMethod("passfield",(function(t,n){return e(n).validatePass()}),(function(t,n){return e(n).getPassValidationMessage()}))}(window.jQuery,document,window)},,,function(module,exports,__webpack_require__){var __WEBPACK_AMD_DEFINE_RESULT__;!function(global){var qq=function(e){"use strict";return{hide:function(){return e.style.display="none",this},attach:function(t,n){return e.addEventListener?e.addEventListener(t,n,!1):e.attachEvent&&e.attachEvent("on"+t,n),function(){qq(e).detach(t,n)}},detach:function(t,n){return e.removeEventListener?e.removeEventListener(t,n,!1):e.attachEvent&&e.detachEvent("on"+t,n),this},contains:function(t){return!!t&&(e===t||(e.contains?e.contains(t):!!(8&t.compareDocumentPosition(e))))},insertBefore:function(t){return t.parentNode.insertBefore(e,t),this},remove:function(){return e.parentNode.removeChild(e),this},css:function(t){if(null==e.style)throw new qq.Error("Can't apply style to node as it is not on the HTMLElement prototype chain!");return null!=t.opacity&&"string"!=typeof e.style.opacity&&void 0!==e.filters&&(t.filter="alpha(opacity="+Math.round(100*t.opacity)+")"),qq.extend(e.style,t),this},hasClass:function(t,n){var r=new RegExp("(^| )"+t+"( |$)");return r.test(e.className)||!(!n||!r.test(e.parentNode.className))},addClass:function(t){return qq(e).hasClass(t)||(e.className+=" "+t),this},removeClass:function(t){var n=new RegExp("(^| )"+t+"( |$)");return e.className=e.className.replace(n," ").replace(/^\s+|\s+$/g,""),this},getByClass:function(t,n){var r,i=[];return n&&e.querySelector?e.querySelector("."+t):e.querySelectorAll?e.querySelectorAll("."+t):(r=e.getElementsByTagName("*"),qq.each(r,(function(e,n){qq(n).hasClass(t)&&i.push(n)})),n?i[0]:i)},getFirstByClass:function(t){return qq(e).getByClass(t,!0)},children:function(){for(var t=[],n=e.firstChild;n;)1===n.nodeType&&t.push(n),n=n.nextSibling;return t},setText:function(t){return e.innerText=t,e.textContent=t,this},clearText:function(){return qq(e).setText("")},hasAttribute:function(t){var n;return e.hasAttribute?!!e.hasAttribute(t)&&null==/^false$/i.exec(e.getAttribute(t)):void 0!==(n=e[t])&&null==/^false$/i.exec(n)}}},ExifRestorer;!function(){"use strict";var div;qq.canvasToBlob=function(e,t,n){return qq.dataUriToBlob(e.toDataURL(t,n))},qq.dataUriToBlob=function(e){var t,n,r,i,o,a,s,u;return n=e.split(",")[0].indexOf("base64")>=0?atob(e.split(",")[1]):decodeURI(e.split(",")[1]),i=e.split(",")[0].split(":")[1].split(";")[0],t=new ArrayBuffer(n.length),r=new Uint8Array(t),qq.each(n,(function(e,t){r[e]=t.charCodeAt(0)})),o=t,a=i,s=window.BlobBuilder||window.WebKitBlobBuilder||window.MozBlobBuilder||window.MSBlobBuilder,(u=s&&new s)?(u.append(o),u.getBlob(a)):new Blob([o],{type:a})},qq.log=function(e,t){window.console&&(t&&"info"!==t?window.console[t]?window.console[t](e):window.console.log("<"+t+"> "+e):window.console.log(e))},qq.isObject=function(e){return e&&!e.nodeType&&"[object Object]"===Object.prototype.toString.call(e)},qq.isFunction=function(e){return"function"==typeof e},qq.isArray=function(e){return"[object Array]"===Object.prototype.toString.call(e)||e&&window.ArrayBuffer&&e.buffer&&e.buffer.constructor===ArrayBuffer},qq.isItemList=function(e){return"[object DataTransferItemList]"===Object.prototype.toString.call(e)},qq.isNodeList=function(e){return"[object NodeList]"===Object.prototype.toString.call(e)||e.item&&e.namedItem},qq.isString=function(e){return"[object String]"===Object.prototype.toString.call(e)},qq.trimStr=function(e){return String.prototype.trim?e.trim():e.replace(/^\s+|\s+$/g,"")},qq.format=function(e){var t=Array.prototype.slice.call(arguments,1),n=e,r=n.indexOf("{}");return qq.each(t,(function(e,t){var i=n.substring(0,r),o=n.substring(r+2);if((r=(n=i+t+o).indexOf("{}",r+t.length))<0)return!1})),n},qq.isFile=function(e){return window.File&&"[object File]"===Object.prototype.toString.call(e)},qq.isFileList=function(e){return window.FileList&&"[object FileList]"===Object.prototype.toString.call(e)},qq.isFileOrInput=function(e){return qq.isFile(e)||qq.isInput(e)},qq.isInput=function(e,t){var n=function(e){var n=e.toLowerCase();return t?"file"!==n:"file"===n};return!!(window.HTMLInputElement&&"[object HTMLInputElement]"===Object.prototype.toString.call(e)&&e.type&&n(e.type))||!!(e.tagName&&"input"===e.tagName.toLowerCase()&&e.type&&n(e.type))},qq.isBlob=function(e){if(window.Blob&&"[object Blob]"===Object.prototype.toString.call(e))return!0},qq.isXhrUploadSupported=function(){var e=document.createElement("input");return e.type="file",void 0!==e.multiple&&"undefined"!=typeof File&&"undefined"!=typeof FormData&&void 0!==qq.createXhrInstance().upload},qq.createXhrInstance=function(){if(window.XMLHttpRequest)return new XMLHttpRequest;try{return new ActiveXObject("MSXML2.XMLHTTP.3.0")}catch(e){return qq.log("Neither XHR or ActiveX are supported!","error"),null}},qq.isFolderDropSupported=function(e){return e.items&&e.items.length>0&&e.items[0].webkitGetAsEntry},qq.isFileChunkingSupported=function(){return!qq.androidStock()&&qq.isXhrUploadSupported()&&(void 0!==File.prototype.slice||void 0!==File.prototype.webkitSlice||void 0!==File.prototype.mozSlice)},qq.sliceBlob=function(e,t,n){return(e.slice||e.mozSlice||e.webkitSlice).call(e,t,n)},qq.arrayBufferToHex=function(e){var t="",n=new Uint8Array(e);return qq.each(n,(function(e,n){var r=n.toString(16);r.length<2&&(r="0"+r),t+=r})),t},qq.readBlobToHex=function(e,t,n){var r=qq.sliceBlob(e,t,t+n),i=new FileReader,o=new qq.Promise;return i.onload=function(){o.success(qq.arrayBufferToHex(i.result))},i.onerror=o.failure,i.readAsArrayBuffer(r),o},qq.extend=function(e,t,n){return qq.each(t,(function(t,r){n&&qq.isObject(r)?(void 0===e[t]&&(e[t]={}),qq.extend(e[t],r,!0)):e[t]=r})),e},qq.override=function(e,t){var n={},r=t(n);return qq.each(r,(function(t,r){void 0!==e[t]&&(n[t]=e[t]),e[t]=r})),e},qq.indexOf=function(e,t,n){if(e.indexOf)return e.indexOf(t,n);n=n||0;var r=e.length;for(n<0&&(n+=r);n<r;n+=1)if(e.hasOwnProperty(n)&&e[n]===t)return n;return-1},qq.getUniqueId=function(){return"xxxxxxxx-xxxx-4xxx-yxxx-xxxxxxxxxxxx".replace(/[xy]/g,(function(e){var t=16*Math.random()|0;return("x"==e?t:3&t|8).toString(16)}))},qq.ie=function(){return-1!==navigator.userAgent.indexOf("MSIE")||-1!==navigator.userAgent.indexOf("Trident")},qq.ie7=function(){return-1!==navigator.userAgent.indexOf("MSIE 7")},qq.ie8=function(){return-1!==navigator.userAgent.indexOf("MSIE 8")},qq.ie10=function(){return-1!==navigator.userAgent.indexOf("MSIE 10")},qq.ie11=function(){return qq.ie()&&-1!==navigator.userAgent.indexOf("rv:11")},qq.edge=function(){return navigator.userAgent.indexOf("Edge")>=0},qq.safari=function(){return void 0!==navigator.vendor&&-1!==navigator.vendor.indexOf("Apple")},qq.chrome=function(){return void 0!==navigator.vendor&&-1!==navigator.vendor.indexOf("Google")},qq.opera=function(){return void 0!==navigator.vendor&&-1!==navigator.vendor.indexOf("Opera")},qq.firefox=function(){return!qq.edge()&&!qq.ie11()&&-1!==navigator.userAgent.indexOf("Mozilla")&&void 0!==navigator.vendor&&""===navigator.vendor},qq.windows=function(){return"Win32"===navigator.platform},qq.android=function(){return-1!==navigator.userAgent.toLowerCase().indexOf("android")},qq.androidStock=function(){return qq.android()&&navigator.userAgent.toLowerCase().indexOf("chrome")<0},qq.ios6=function(){return qq.ios()&&-1!==navigator.userAgent.indexOf(" OS 6_")},qq.ios7=function(){return qq.ios()&&-1!==navigator.userAgent.indexOf(" OS 7_")},qq.ios8=function(){return qq.ios()&&-1!==navigator.userAgent.indexOf(" OS 8_")},qq.ios800=function(){return qq.ios()&&-1!==navigator.userAgent.indexOf(" OS 8_0 ")},qq.ios=function(){return-1!==navigator.userAgent.indexOf("iPad")||-1!==navigator.userAgent.indexOf("iPod")||-1!==navigator.userAgent.indexOf("iPhone")},qq.iosChrome=function(){return qq.ios()&&-1!==navigator.userAgent.indexOf("CriOS")},qq.iosSafari=function(){return qq.ios()&&!qq.iosChrome()&&-1!==navigator.userAgent.indexOf("Safari")},qq.iosSafariWebView=function(){return qq.ios()&&!qq.iosChrome()&&!qq.iosSafari()},qq.preventDefault=function(e){e.preventDefault?e.preventDefault():e.returnValue=!1},qq.toElement=(div=document.createElement("div"),function(e){div.innerHTML=e;var t=div.firstChild;return div.removeChild(t),t}),qq.each=function(e,t){var n;if(e)if(window.Storage&&e.constructor===window.Storage)for(n=0;n<e.length&&!1!==t(e.key(n),e.getItem(e.key(n)));n++);else if(qq.isArray(e)||qq.isItemList(e)||qq.isNodeList(e))for(n=0;n<e.length&&!1!==t(n,e[n]);n++);else if(qq.isString(e))for(n=0;n<e.length&&!1!==t(n,e.charAt(n));n++);else for(n in e)if(Object.prototype.hasOwnProperty.call(e,n)&&!1===t(n,e[n]))break},qq.bind=function(e,t){if(qq.isFunction(e)){var n=Array.prototype.slice.call(arguments,2);return function(){var r=qq.extend([],n);return arguments.length&&(r=r.concat(Array.prototype.slice.call(arguments))),e.apply(t,r)}}throw new Error("first parameter must be a function!")},qq.obj2url=function(e,t,n){var r=[],i="&",o=function(e,n){var i=t?/\[\]$/.test(t)?t:t+"["+n+"]":n;"undefined"!==i&&"undefined"!==n&&r.push("object"==typeof e?qq.obj2url(e,i,!0):"[object Function]"===Object.prototype.toString.call(e)?encodeURIComponent(i)+"="+encodeURIComponent(e()):encodeURIComponent(i)+"="+encodeURIComponent(e))};return!n&&t?(i=/\?/.test(t)?/\?$/.test(t)?"":"&":"?",r.push(t),r.push(qq.obj2url(e))):"[object Array]"===Object.prototype.toString.call(e)&&void 0!==e?qq.each(e,(function(e,t){o(t,e)})):null!=e&&"object"==typeof e?qq.each(e,(function(e,t){o(t,e)})):r.push(encodeURIComponent(t)+"="+encodeURIComponent(e)),t?r.join(i):r.join(i).replace(/^&/,"").replace(/%20/g,"+")},qq.obj2FormData=function(e,t,n){return t||(t=new FormData),qq.each(e,(function(e,r){e=n?n+"["+e+"]":e,qq.isObject(r)?qq.obj2FormData(r,t,e):qq.isFunction(r)?t.append(e,r()):t.append(e,r)})),t},qq.obj2Inputs=function(e,t){var n;return t||(t=document.createElement("form")),qq.obj2FormData(e,{append:function(e,r){(n=document.createElement("input")).setAttribute("name",e),n.setAttribute("value",r),t.appendChild(n)}}),t},qq.parseJson=function(json){return window.JSON&&qq.isFunction(JSON.parse)?JSON.parse(json):eval("("+json+")")},qq.getExtension=function(e){var t=e.lastIndexOf(".")+1;if(t>0)return e.substr(t,e.length-t)},qq.getFilename=function(e){return qq.isInput(e)?e.value.replace(/.*(\/|\\)/,""):qq.isFile(e)&&null!==e.fileName&&void 0!==e.fileName?e.fileName:e.name},qq.DisposeSupport=function(){var e=[];return{dispose:function(){var t;do{(t=e.shift())&&t()}while(t)},attach:function(){var e=arguments;this.addDisposer(qq(e[0]).attach.apply(this,Array.prototype.slice.call(arguments,1)))},addDisposer:function(t){e.push(t)}}}}(),function(){"use strict";void 0===(__WEBPACK_AMD_DEFINE_RESULT__=function(){return qq}.call(exports,__webpack_require__,exports,module))||(module.exports=__WEBPACK_AMD_DEFINE_RESULT__)}(),function(){"use strict";qq.Error=function(e){this.message="[Fine Uploader "+qq.version+"] "+e},qq.Error.prototype=new Error}(),qq.version="5.15.4",qq.supportedFeatures=function(){"use strict";var e,t,n,r,i,o,a,s,u,l,c,d,f,p,h,g;function m(){return!!window.XMLHttpRequest&&void 0!==qq.createXhrInstance().withCredentials}function v(){return void 0!==window.XDomainRequest}return e=function(){var e,t=!0;try{(e=document.createElement("input")).type="file",qq(e).hide(),e.disabled&&(t=!1)}catch(e){t=!1}return t}(),t=(r=e&&qq.isXhrUploadSupported())&&!qq.androidStock(),i=(n=r&&(("draggable"in(g=document.createElement("span"))||"ondragstart"in g&&"ondrop"in g)&&!qq.android()&&!qq.ios()))&&(qq.chrome()||qq.opera())&&void 0!==navigator.userAgent.match(/Chrome\/[2][1-9]|Chrome\/[3-9][0-9]/),o=r&&qq.isFileChunkingSupported(),a=r&&o&&function(){try{return!!window.localStorage&&qq.isFunction(window.localStorage.setItem)}catch(e){return!1}}(),s=r&&(qq.chrome()||qq.opera())&&void 0!==navigator.userAgent.match(/Chrome\/[1][4-9]|Chrome\/[2-9][0-9]/),u=e&&(void 0!==window.postMessage||r),c=m(),l=v(),d=!!m()||v(),f=void 0!==document.createElement("input").webkitdirectory,p=r&&void 0!==window.FileReader,h=!!r&&!qq.androidStock()&&!qq.iosChrome(),{ajaxUploading:r,blobUploading:t,canDetermineSize:r,chunking:o,deleteFileCors:d,deleteFileCorsXdr:l,deleteFileCorsXhr:c,dialogElement:!!window.HTMLDialogElement,fileDrop:n,folderDrop:i,folderSelection:f,imagePreviews:p,imageValidation:p,itemSizeValidation:r,pause:o,progressBar:h,resume:a,scaling:p&&t,tiffPreviews:qq.safari(),unlimitedScaledImageSize:!qq.ios(),uploading:e,uploadCors:u,uploadCustomHeaders:r,uploadNonMultipart:r,uploadViaPaste:s}}(),qq.isGenericPromise=function(e){"use strict";return!!(e&&e.then&&qq.isFunction(e.then))},qq.Promise=function(){"use strict";var e,t,n=[],r=[],i=[],o=0;qq.extend(this,{then:function(i,a){return 0===o?(i&&n.push(i),a&&r.push(a)):-1===o?a&&a.apply(null,t):i&&i.apply(null,e),this},done:function(n){return 0===o?i.push(n):n.apply(null,void 0===t?e:t),this},success:function(){return o=1,e=arguments,n.length&&qq.each(n,(function(t,n){n.apply(null,e)})),i.length&&qq.each(i,(function(t,n){n.apply(null,e)})),this},failure:function(){return o=-1,t=arguments,r.length&&qq.each(r,(function(e,n){n.apply(null,t)})),i.length&&qq.each(i,(function(e,n){n.apply(null,t)})),this}})},qq.BlobProxy=function(e,t){"use strict";qq.extend(this,{referenceBlob:e,create:function(){return t(e)}})},qq.UploadButton=function(e){"use strict";var t,n,r=this,i=new qq.DisposeSupport,o={acceptFiles:null,element:null,focusClass:"qq-upload-button-focus",folders:!1,hoverClass:"qq-upload-button-hover",ios8BrowserCrashWorkaround:!1,multiple:!1,name:"qqfile",onChange:function(e){},title:null};function a(){var e=document.createElement("input");return e.setAttribute(qq.UploadButton.BUTTON_ID_ATTR_NAME,n),e.setAttribute("title",o.title),r.setMultiple(o.multiple,e),o.folders&&qq.supportedFeatures.folderSelection&&e.setAttribute("webkitdirectory",""),o.acceptFiles&&e.setAttribute("accept",o.acceptFiles),e.setAttribute("type","file"),e.setAttribute("name",o.name),qq(e).css({position:"absolute",right:0,top:0,fontFamily:"Arial",fontSize:qq.ie()&&!qq.ie8()?"3500px":"118px",margin:0,padding:0,cursor:"pointer",opacity:0}),!qq.ie7()&&qq(e).css({height:"100%"}),o.element.appendChild(e),i.attach(e,"change",(function(){o.onChange(e)})),i.attach(e,"mouseover",(function(){qq(o.element).addClass(o.hoverClass)})),i.attach(e,"mouseout",(function(){qq(o.element).removeClass(o.hoverClass)})),i.attach(e,"focus",(function(){qq(o.element).addClass(o.focusClass)})),i.attach(e,"blur",(function(){qq(o.element).removeClass(o.focusClass)})),e}qq.extend(o,e),n=qq.getUniqueId(),qq(o.element).css({position:"relative",overflow:"hidden",direction:"ltr"}),qq.extend(this,{getInput:function(){return t},getButtonId:function(){return n},setMultiple:function(e,t){var n=t||this.getInput();o.ios8BrowserCrashWorkaround&&qq.ios8()&&(qq.iosChrome()||qq.iosSafariWebView())||e?n.setAttribute("multiple",""):n.removeAttribute("multiple")},setAcceptFiles:function(e){e!==o.acceptFiles&&t.setAttribute("accept",e)},reset:function(){t.parentNode&&qq(t).remove(),qq(o.element).removeClass(o.focusClass),t=null,t=a()}}),t=a()},qq.UploadButton.BUTTON_ID_ATTR_NAME="qq-button-id",qq.UploadData=function(e){"use strict";var t=[],n={},r={},i={},o={};qq.extend(this,{addFile:function(a){var s=a.status||qq.status.SUBMITTING,u=t.push({name:a.name,originalName:a.name,uuid:a.uuid,size:null==a.size?-1:a.size,status:s})-1;return a.batchId&&(t[u].batchId=a.batchId,void 0===o[a.batchId]&&(o[a.batchId]=[]),o[a.batchId].push(u)),a.proxyGroupId&&(t[u].proxyGroupId=a.proxyGroupId,void 0===i[a.proxyGroupId]&&(i[a.proxyGroupId]=[]),i[a.proxyGroupId].push(u)),t[u].id=u,n[a.uuid]=u,void 0===r[s]&&(r[s]=[]),r[s].push(u),a.onBeforeStatusChange&&a.onBeforeStatusChange(u),e.onStatusChange(u,null,s),u},retrieve:function(e){return qq.isObject(e)&&t.length?void 0!==e.id?function(e){if(qq.isArray(e)){var n=[];return qq.each(e,(function(e,r){n.push(t[r])})),n}return t[e]}(e.id):void 0!==e.uuid?function(e){if(qq.isArray(e)){var r=[];return qq.each(e,(function(e,i){r.push(t[n[i]])})),r}return t[n[e]]}(e.uuid):e.status?(i=e.status,o=[],a=[].concat(i),qq.each(a,(function(e,n){var i=r[n];void 0!==i&&qq.each(i,(function(e,n){o.push(t[n])}))})),o):void 0:qq.extend([],t,!0);var i,o,a},reset:function(){t=[],n={},r={},o={}},setStatus:function(n,i){var o=t[n].status,a=qq.indexOf(r[o],n);r[o].splice(a,1),t[n].status=i,void 0===r[i]&&(r[i]=[]),r[i].push(n),e.onStatusChange(n,o,i)},uuidChanged:function(e,r){var i=t[e].uuid;t[e].uuid=r,n[r]=e,delete n[i]},updateName:function(e,n){t[e].name=n},updateSize:function(e,n){t[e].size=n},setParentId:function(e,n){t[e].parentId=n},getIdsInProxyGroup:function(e){var n=t[e].proxyGroupId;return n?i[n]:[]},getIdsInBatch:function(e){var n=t[e].batchId;return o[n]}})},qq.status={SUBMITTING:"submitting",SUBMITTED:"submitted",REJECTED:"rejected",QUEUED:"queued",CANCELED:"canceled",PAUSED:"paused",UPLOADING:"uploading",UPLOAD_RETRYING:"retrying upload",UPLOAD_SUCCESSFUL:"upload successful",UPLOAD_FAILED:"upload failed",DELETE_FAILED:"delete failed",DELETING:"deleting",DELETED:"deleted"},function(){"use strict";qq.basePublicApi={addBlobs:function(e,t,n){this.addFiles(e,t,n)},addInitialFiles:function(e){var t=this;qq.each(e,(function(e,n){t._addCannedFile(n)}))},addFiles:function(e,t,n){this._maybeHandleIos8SafariWorkaround();var r=0===this._storedIds.length?qq.getUniqueId():this._currentBatchId,i=qq.bind((function(e){this._handleNewFile({blob:e,name:this._options.blobs.defaultName},r,c)}),this),o=qq.bind((function(e){this._handleNewFile(e,r,c)}),this),a=qq.bind((function(e){var t=qq.canvasToBlob(e);this._handleNewFile({blob:t,name:this._options.blobs.defaultName+".png"},r,c)}),this),s=qq.bind((function(e){var t=e.quality&&e.quality/100,n=qq.canvasToBlob(e.canvas,e.type,t);this._handleNewFile({blob:n,name:e.name},r,c)}),this),u=qq.bind((function(e){if(qq.isInput(e)&&qq.supportedFeatures.ajaxUploading){var t=Array.prototype.slice.call(e.files),n=this;qq.each(t,(function(e,t){n._handleNewFile(t,r,c)}))}else this._handleNewFile(e,r,c)}),this),l=this,c=[];this._currentBatchId=r,e&&(qq.isFileList(e)&&(e=Array.prototype.slice.call(e)),e=[].concat(e),qq.each(e,(function(e,t){qq.isFileOrInput(t)?u(t):qq.isBlob(t)?i(t):qq.isObject(t)?t.blob&&t.name?o(t):t.canvas&&t.name&&s(t):t.tagName&&"canvas"===t.tagName.toLowerCase()?a(t):l.log(t+" is not a valid file container!  Ignoring!","warn")})),this.log("Received "+c.length+" files."),this._prepareItemsForUpload(c,t,n))},cancel:function(e){this._handler.cancel(e)},cancelAll:function(){var e=[],t=this;qq.extend(e,this._storedIds),qq.each(e,(function(e,n){t.cancel(n)})),this._handler.cancelAll()},clearStoredFiles:function(){this._storedIds=[]},continueUpload:function(e){var t=this._uploadData.retrieve({id:e});return!(!qq.supportedFeatures.pause||!this._options.chunking.enabled)&&(t.status===qq.status.PAUSED?(this.log(qq.format("Paused file ID {} ({}) will be continued.  Not paused.",e,this.getName(e))),this._uploadFile(e),!0):(this.log(qq.format("Ignoring continue for file ID {} ({}).  Not paused.",e,this.getName(e)),"error"),!1))},deleteFile:function(e){return this._onSubmitDelete(e)},doesExist:function(e){return this._handler.isValid(e)},drawThumbnail:function(e,t,n,r,i){var o,a,s=new qq.Promise;return this._imageGenerator?(o=this._thumbnailUrls[e],a={customResizeFunction:i,maxSize:n>0?n:null,scale:n>0},!r&&qq.supportedFeatures.imagePreviews&&(o=this.getFile(e)),null==o?s.failure({container:t,error:"File or URL not found."}):this._imageGenerator.generate(o,t,a).then((function(e){s.success(e)}),(function(e,t){s.failure({container:e,error:t||"Problem generating thumbnail"})}))):s.failure({container:t,error:"Missing image generator module"}),s},getButton:function(e){return this._getButton(this._buttonIdsForFileIds[e])},getEndpoint:function(e){return this._endpointStore.get(e)},getFile:function(e){return this._handler.getFile(e)||null},getInProgress:function(){return this._uploadData.retrieve({status:[qq.status.UPLOADING,qq.status.UPLOAD_RETRYING,qq.status.QUEUED]}).length},getName:function(e){return this._uploadData.retrieve({id:e}).name},getParentId:function(e){var t=this.getUploads({id:e}),n=null;return t&&void 0!==t.parentId&&(n=t.parentId),n},getResumableFilesData:function(){return this._handler.getResumableFilesData()},getSize:function(e){return this._uploadData.retrieve({id:e}).size},getNetUploads:function(){return this._netUploaded},getRemainingAllowedItems:function(){var e=this._currentItemLimit;return e>0?e-this._netUploadedOrQueued:null},getUploads:function(e){return this._uploadData.retrieve(e)},getUuid:function(e){return this._uploadData.retrieve({id:e}).uuid},log:function(e,t){!this._options.debug||t&&"info"!==t?t&&"info"!==t&&qq.log("[Fine Uploader "+qq.version+"] "+e,t):qq.log("[Fine Uploader "+qq.version+"] "+e)},pauseUpload:function(e){var t=this._uploadData.retrieve({id:e});if(!qq.supportedFeatures.pause||!this._options.chunking.enabled)return!1;if(qq.indexOf([qq.status.UPLOADING,qq.status.UPLOAD_RETRYING],t.status)>=0){if(this._handler.pause(e))return this._uploadData.setStatus(e,qq.status.PAUSED),!0;this.log(qq.format("Unable to pause file ID {} ({}).",e,this.getName(e)),"error")}else this.log(qq.format("Ignoring pause for file ID {} ({}).  Not in progress.",e,this.getName(e)),"error");return!1},removeFileRef:function(e){this._handler.expunge(e)},reset:function(){this.log("Resetting uploader..."),this._handler.reset(),this._storedIds=[],this._autoRetries=[],this._retryTimeouts=[],this._preventRetries=[],this._thumbnailUrls=[],qq.each(this._buttons,(function(e,t){t.reset()})),this._paramsStore.reset(),this._endpointStore.reset(),this._netUploadedOrQueued=0,this._netUploaded=0,this._uploadData.reset(),this._buttonIdsForFileIds=[],this._pasteHandler&&this._pasteHandler.reset(),this._options.session.refreshOnReset&&this._refreshSessionData(),this._succeededSinceLastAllComplete=[],this._failedSinceLastAllComplete=[],this._totalProgress&&this._totalProgress.reset()},retry:function(e){return this._manualRetry(e)},scaleImage:function(e,t){return qq.Scaler.prototype.scaleImage(e,t,{log:qq.bind(this.log,this),getFile:qq.bind(this.getFile,this),uploadData:this._uploadData})},setCustomHeaders:function(e,t){this._customHeadersStore.set(e,t)},setDeleteFileCustomHeaders:function(e,t){this._deleteFileCustomHeadersStore.set(e,t)},setDeleteFileEndpoint:function(e,t){this._deleteFileEndpointStore.set(e,t)},setDeleteFileParams:function(e,t){this._deleteFileParamsStore.set(e,t)},setEndpoint:function(e,t){this._endpointStore.set(e,t)},setForm:function(e){this._updateFormSupportAndParams(e)},setItemLimit:function(e){this._currentItemLimit=e},setName:function(e,t){this._uploadData.updateName(e,t)},setParams:function(e,t){this._paramsStore.set(e,t)},setUuid:function(e,t){return this._uploadData.uuidChanged(e,t)},setStatus:function(e,t){if(!this.getUploads({id:e}))throw new qq.Error(e+" is not a valid file ID.");switch(t){case qq.status.DELETED:this._onDeleteComplete(e,null,!1);break;case qq.status.DELETE_FAILED:this._onDeleteComplete(e,null,!0);break;default:var n="Method setStatus called on '"+name+"' not implemented yet for "+t;throw this.log(n),new qq.Error(n)}},uploadStoredFiles:function(){0===this._storedIds.length?this._itemError("noFilesError"):this._uploadStoredFiles()}},qq.basePrivateApi={_addCannedFile:function(e){var t=this;return this._uploadData.addFile({uuid:e.uuid,name:e.name,size:e.size,status:qq.status.UPLOAD_SUCCESSFUL,onBeforeStatusChange:function(n){e.deleteFileEndpoint&&t.setDeleteFileEndpoint(e.deleteFileEndpoint,n),e.deleteFileParams&&t.setDeleteFileParams(e.deleteFileParams,n),e.thumbnailUrl&&(t._thumbnailUrls[n]=e.thumbnailUrl),t._netUploaded++,t._netUploadedOrQueued++}})},_annotateWithButtonId:function(e,t){qq.isFile(e)&&(e.qqButtonId=this._getButtonId(t))},_batchError:function(e){this._options.callbacks.onError(null,null,e,void 0)},_createDeleteHandler:function(){var e=this;return new qq.DeleteFileAjaxRequester({method:this._options.deleteFile.method.toUpperCase(),maxConnections:this._options.maxConnections,uuidParamName:this._options.request.uuidName,customHeaders:this._deleteFileCustomHeadersStore,paramsStore:this._deleteFileParamsStore,endpointStore:this._deleteFileEndpointStore,cors:this._options.cors,log:qq.bind(e.log,e),onDelete:function(t){e._onDelete(t),e._options.callbacks.onDelete(t)},onDeleteComplete:function(t,n,r){e._onDeleteComplete(t,n,r),e._options.callbacks.onDeleteComplete(t,n,r)}})},_createPasteHandler:function(){var e=this;return new qq.PasteSupport({targetElement:this._options.paste.targetElement,callbacks:{log:qq.bind(e.log,e),pasteReceived:function(t){e._handleCheckedCallback({name:"onPasteReceived",callback:qq.bind(e._options.callbacks.onPasteReceived,e,t),onSuccess:qq.bind(e._handlePasteSuccess,e,t),identifier:"pasted image"})}}})},_createStore:function(e,t){var n={},r=e,i={},o=t,a=function(e){return qq.isObject(e)?qq.extend({},e):e},s=function(e,t){o&&qq.isObject(t)&&qq.extend(t,qq.isFunction(o)?o():o),i[e]&&qq.extend(t,i[e])};return{set:function(e,t){null==t?(n={},r=a(e)):n[t]=a(e)},get:function(e){var t;return t=null!=e&&n[e]?n[e]:a(r),s(e,t),a(t)},addReadOnly:function(e,t){qq.isObject(n)&&(null===e?qq.isFunction(t)?o=t:(o=o||{},qq.extend(o,t)):(i[e]=i[e]||{},qq.extend(i[e],t)))},remove:function(e){return delete n[e]},reset:function(){n={},i={},r=e}}},_createUploadDataTracker:function(){var e=this;return new qq.UploadData({getName:function(t){return e.getName(t)},getUuid:function(t){return e.getUuid(t)},getSize:function(t){return e.getSize(t)},onStatusChange:function(t,n,r){e._onUploadStatusChange(t,n,r),e._options.callbacks.onStatusChange(t,n,r),e._maybeAllComplete(t,r),e._totalProgress&&setTimeout((function(){e._totalProgress.onStatusChange(t,n,r)}),0)}})},_createUploadButton:function(e){var t,n=this,r=e.accept||this._options.validation.acceptFiles,i=e.allowedExtensions||this._options.validation.allowedExtensions;return t=new qq.UploadButton({acceptFiles:r,element:e.element,focusClass:this._options.classes.buttonFocus,folders:e.folders,hoverClass:this._options.classes.buttonHover,ios8BrowserCrashWorkaround:this._options.workarounds.ios8BrowserCrash,multiple:!!qq.supportedFeatures.ajaxUploading&&!(n._options.workarounds.iosEmptyVideos&&qq.ios()&&!qq.ios6()&&n._isAllowedExtension(i,".mov"))&&(void 0===e.multiple?n._options.multiple:e.multiple),name:this._options.request.inputName,onChange:function(e){n._onInputChange(e)},title:null==e.title?this._options.text.fileInputTitle:e.title}),this._disposeSupport.addDisposer((function(){t.dispose()})),n._buttons.push(t),t},_createUploadHandler:function(e,t){var n=this,r={},i={debug:this._options.debug,maxConnections:this._options.maxConnections,cors:this._options.cors,paramsStore:this._paramsStore,endpointStore:this._endpointStore,chunking:this._options.chunking,resume:this._options.resume,blobs:this._options.blobs,log:qq.bind(n.log,n),preventRetryParam:this._options.retry.preventRetryResponseProperty,onProgress:function(e,t,i,o){i<0||o<0||(r[e]&&r[e].loaded===i&&r[e].total===o||(n._onProgress(e,t,i,o),n._options.callbacks.onProgress(e,t,i,o)),r[e]={loaded:i,total:o})},onComplete:function(e,t,i,o){delete r[e];var a,s=n.getUploads({id:e}).status;s!==qq.status.UPLOAD_SUCCESSFUL&&s!==qq.status.UPLOAD_FAILED&&((a=n._onComplete(e,t,i,o))instanceof qq.Promise?a.done((function(){n._options.callbacks.onComplete(e,t,i,o)})):n._options.callbacks.onComplete(e,t,i,o))},onCancel:function(e,t,r){var i=new qq.Promise;return n._handleCheckedCallback({name:"onCancel",callback:qq.bind(n._options.callbacks.onCancel,n,e,t),onFailure:i.failure,onSuccess:function(){r.then((function(){n._onCancel(e,t)})),i.success()},identifier:e}),i},onUploadPrep:qq.bind(this._onUploadPrep,this),onUpload:function(e,t){n._onUpload(e,t),n._options.callbacks.onUpload(e,t)},onUploadChunk:function(e,t,r){n._onUploadChunk(e,r),n._options.callbacks.onUploadChunk(e,t,r)},onUploadChunkSuccess:function(e,t,r,i){n._options.callbacks.onUploadChunkSuccess.apply(n,arguments)},onResume:function(e,t,r){return n._options.callbacks.onResume(e,t,r)},onAutoRetry:function(e,t,r,i){return n._onAutoRetry.apply(n,arguments)},onUuidChanged:function(e,t){n.log("Server requested UUID change from '"+n.getUuid(e)+"' to '"+t+"'"),n.setUuid(e,t)},getName:qq.bind(n.getName,n),getUuid:qq.bind(n.getUuid,n),getSize:qq.bind(n.getSize,n),setSize:qq.bind(n._setSize,n),getDataByUuid:function(e){return n.getUploads({uuid:e})},isQueued:function(e){var t=n.getUploads({id:e}).status;return t===qq.status.QUEUED||t===qq.status.SUBMITTED||t===qq.status.UPLOAD_RETRYING||t===qq.status.PAUSED},getIdsInProxyGroup:n._uploadData.getIdsInProxyGroup,getIdsInBatch:n._uploadData.getIdsInBatch};return qq.each(this._options.request,(function(e,t){i[e]=t})),i.customHeaders=this._customHeadersStore,e&&qq.each(e,(function(e,t){i[e]=t})),new qq.UploadHandlerController(i,t)},_fileOrBlobRejected:function(e){this._netUploadedOrQueued--,this._uploadData.setStatus(e,qq.status.REJECTED)},_formatSize:function(e){if(0===e)return e+this._options.text.sizeSymbols[0];var t=-1;do{e/=1e3,t++}while(e>999);return Math.max(e,.1).toFixed(1)+this._options.text.sizeSymbols[t]},_generateExtraButtonSpecs:function(){var e=this;this._extraButtonSpecs={},qq.each(this._options.extraButtons,(function(t,n){var r=n.multiple,i=qq.extend({},e._options.validation,!0),o=qq.extend({},n);void 0===r&&(r=e._options.multiple),o.validation&&qq.extend(i,n.validation,!0),qq.extend(o,{multiple:r,validation:i},!0),e._initExtraButton(o)}))},_getButton:function(e){var t=this._extraButtonSpecs[e];return t?t.element:e===this._defaultButtonId?this._options.button:void 0},_getButtonId:function(e){var t,n,r=e;if(r instanceof qq.BlobProxy&&(r=r.referenceBlob),r&&!qq.isBlob(r)){if(qq.isFile(r))return r.qqButtonId;if("input"===r.tagName.toLowerCase()&&"file"===r.type.toLowerCase())return r.getAttribute(qq.UploadButton.BUTTON_ID_ATTR_NAME);if(t=r.getElementsByTagName("input"),qq.each(t,(function(e,t){if("file"===t.getAttribute("type"))return n=t,!1})),n)return n.getAttribute(qq.UploadButton.BUTTON_ID_ATTR_NAME)}},_getNotFinished:function(){return this._uploadData.retrieve({status:[qq.status.UPLOADING,qq.status.UPLOAD_RETRYING,qq.status.QUEUED,qq.status.SUBMITTING,qq.status.SUBMITTED,qq.status.PAUSED]}).length},_getValidationBase:function(e){var t=this._extraButtonSpecs[e];return t?t.validation:this._options.validation},_getValidationDescriptor:function(e){return e.file instanceof qq.BlobProxy?{name:qq.getFilename(e.file.referenceBlob),size:e.file.referenceBlob.size}:{name:this.getUploads({id:e.id}).name,size:this.getUploads({id:e.id}).size}},_getValidationDescriptors:function(e){var t=this,n=[];return qq.each(e,(function(e,r){n.push(t._getValidationDescriptor(r))})),n},_handleCameraAccess:function(){if(this._options.camera.ios&&qq.ios()){var e=this._options.camera.button,t=e?this._getButtonId(e):this._defaultButtonId,n=this._options;t&&t!==this._defaultButtonId&&(n=this._extraButtonSpecs[t]),n.multiple=!1,null===n.validation.acceptFiles?n.validation.acceptFiles="image/*;capture=camera":n.validation.acceptFiles+=",image/*;capture=camera",qq.each(this._buttons,(function(e,r){if(r.getButtonId()===t)return r.setMultiple(n.multiple),r.setAcceptFiles(n.acceptFiles),!1}))}},_handleCheckedCallback:function(e){var t=this,n=e.callback();return qq.isGenericPromise(n)?(this.log(e.name+" - waiting for "+e.name+" promise to be fulfilled for "+e.identifier),n.then((function(n){t.log(e.name+" promise success for "+e.identifier),e.onSuccess(n)}),(function(){e.onFailure?(t.log(e.name+" promise failure for "+e.identifier),e.onFailure()):t.log(e.name+" promise failure for "+e.identifier)}))):(!1!==n?e.onSuccess(n):e.onFailure?(this.log(e.name+" - return value was 'false' for "+e.identifier+".  Invoking failure callback."),e.onFailure()):this.log(e.name+" - return value was 'false' for "+e.identifier+".  Will not proceed."),n)},_handleNewFile:function(e,t,n){var r=this,i=qq.getUniqueId(),o=-1,a=qq.getFilename(e),s=e.blob||e,u=this._customNewFileHandler?this._customNewFileHandler:qq.bind(r._handleNewFileGeneric,r);!qq.isInput(s)&&s.size>=0&&(o=s.size),u(s,a,i,o,n,t,this._options.request.uuidName,{uploadData:r._uploadData,paramsStore:r._paramsStore,addFileToHandler:function(e,t){r._handler.add(e,t),r._netUploadedOrQueued++,r._trackButton(e)}})},_handleNewFileGeneric:function(e,t,n,r,i,o){var a=this._uploadData.addFile({uuid:n,name:t,size:r,batchId:o});this._handler.add(a,e),this._trackButton(a),this._netUploadedOrQueued++,i.push({id:a,file:e})},_handlePasteSuccess:function(e,t){var n=e.type.split("/")[1],r=t;null==r&&(r=this._options.paste.defaultName),r+="."+n,this.addFiles({name:r,blob:e})},_handleDeleteSuccess:function(e){if(this.getUploads({id:e}).status!==qq.status.DELETED){var t=this.getName(e);this._netUploadedOrQueued--,this._netUploaded--,this._handler.expunge(e),this._uploadData.setStatus(e,qq.status.DELETED),this.log("Delete request for '"+t+"' has succeeded.")}},_handleDeleteFailed:function(e,t){var n=this.getName(e);this._uploadData.setStatus(e,qq.status.DELETE_FAILED),this.log("Delete request for '"+n+"' has failed.","error"),t&&void 0!==t.withCredentials?this._options.callbacks.onError(e,n,"Delete request failed with response code "+t.status,t):this._options.callbacks.onError(e,n,"Delete request failed",t)},_initExtraButton:function(e){var t=this._createUploadButton({accept:e.validation.acceptFiles,allowedExtensions:e.validation.allowedExtensions,element:e.element,folders:e.folders,multiple:e.multiple,title:e.fileInputTitle});this._extraButtonSpecs[t.getButtonId()]=e},_initFormSupportAndParams:function(){this._formSupport=qq.FormSupport&&new qq.FormSupport(this._options.form,qq.bind(this.uploadStoredFiles,this),qq.bind(this.log,this)),this._formSupport&&this._formSupport.attachedToForm?(this._paramsStore=this._createStore(this._options.request.params,this._formSupport.getFormInputsAsObject),this._options.autoUpload=this._formSupport.newAutoUpload,this._formSupport.newEndpoint&&(this._options.request.endpoint=this._formSupport.newEndpoint)):this._paramsStore=this._createStore(this._options.request.params)},_isDeletePossible:function(){return!(!qq.DeleteFileAjaxRequester||!this._options.deleteFile.enabled)&&(!this._options.cors.expected||(!!qq.supportedFeatures.deleteFileCorsXhr||!(!qq.supportedFeatures.deleteFileCorsXdr||!this._options.cors.allowXdr)))},_isAllowedExtension:function(e,t){var n=!1;return!e.length||(qq.each(e,(function(e,r){if(qq.isString(r)){var i=new RegExp("\\."+r+"$","i");if(null!=t.match(i))return n=!0,!1}})),n)},_itemError:function(e,t,n){var r,i,o=this._options.messages[e],a=[],s=[].concat(t),u=s[0],l=this._getButtonId(n),c=this._getValidationBase(l);function d(e,t){o=o.replace(e,t)}return qq.each(c.allowedExtensions,(function(e,t){qq.isString(t)&&a.push(t)})),r=a.join(", ").toLowerCase(),d("{file}",this._options.formatFileName(u)),d("{extensions}",r),d("{sizeLimit}",this._formatSize(c.sizeLimit)),d("{minSizeLimit}",this._formatSize(c.minSizeLimit)),null!==(i=o.match(/(\{\w+\})/g))&&qq.each(i,(function(e,t){d(t,s[e])})),this._options.callbacks.onError(null,u,o,void 0),o},_manualRetry:function(e,t){if(this._onBeforeManualRetry(e))return this._netUploadedOrQueued++,this._uploadData.setStatus(e,qq.status.UPLOAD_RETRYING),t?t(e):this._handler.retry(e),!0},_maybeAllComplete:function(e,t){var n=this,r=this._getNotFinished();t===qq.status.UPLOAD_SUCCESSFUL?this._succeededSinceLastAllComplete.push(e):t===qq.status.UPLOAD_FAILED&&this._failedSinceLastAllComplete.push(e),0===r&&(this._succeededSinceLastAllComplete.length||this._failedSinceLastAllComplete.length)&&setTimeout((function(){n._onAllComplete(n._succeededSinceLastAllComplete,n._failedSinceLastAllComplete)}),0)},_maybeHandleIos8SafariWorkaround:function(){var e=this;if(this._options.workarounds.ios8SafariUploads&&qq.ios800()&&qq.iosSafari())throw setTimeout((function(){window.alert(e._options.messages.unsupportedBrowserIos8Safari)}),0),new qq.Error(this._options.messages.unsupportedBrowserIos8Safari)},_maybeParseAndSendUploadError:function(e,t,n,r){if(!n.success)if(r&&200!==r.status&&!n.error)this._options.callbacks.onError(e,t,"XHR returned response code "+r.status,r);else{var i=n.error?n.error:this._options.text.defaultResponseError;this._options.callbacks.onError(e,t,i,r)}},_maybeProcessNextItemAfterOnValidateCallback:function(e,t,n,r,i){var o=this;if(t.length>n)if(e||!this._options.validation.stopOnFirstInvalidFile)setTimeout((function(){var e=o._getValidationDescriptor(t[n]),a=o._getButtonId(t[n].file),s=o._getButton(a);o._handleCheckedCallback({name:"onValidate",callback:qq.bind(o._options.callbacks.onValidate,o,e,s),onSuccess:qq.bind(o._onValidateCallbackSuccess,o,t,n,r,i),onFailure:qq.bind(o._onValidateCallbackFailure,o,t,n,r,i),identifier:"Item '"+e.name+"', size: "+e.size})}),0);else if(!e)for(;n<t.length;n++)o._fileOrBlobRejected(t[n].id)},_onAllComplete:function(e,t){this._totalProgress&&this._totalProgress.onAllComplete(e,t,this._preventRetries),this._options.callbacks.onAllComplete(qq.extend([],e),qq.extend([],t)),this._succeededSinceLastAllComplete=[],this._failedSinceLastAllComplete=[]},_onAutoRetry:function(e,t,n,r,i){var o=this;if(o._preventRetries[e]=n[o._options.retry.preventRetryResponseProperty],o._shouldAutoRetry(e,t,n)){var a=1e3*o._options.retry.autoAttemptDelay;return o._maybeParseAndSendUploadError.apply(o,arguments),o._options.callbacks.onAutoRetry(e,t,o._autoRetries[e]),o._onBeforeAutoRetry(e,t),o._uploadData.setStatus(e,qq.status.UPLOAD_RETRYING),o._retryTimeouts[e]=setTimeout((function(){o.log("Starting retry for "+t+"..."),i?i(e):o._handler.retry(e)}),a),!0}},_onBeforeAutoRetry:function(e,t){this.log("Waiting "+this._options.retry.autoAttemptDelay+" seconds before retrying "+t+"...")},_onBeforeManualRetry:function(e){var t,n=this._currentItemLimit;return this._preventRetries[e]?(this.log("Retries are forbidden for id "+e,"warn"),!1):this._handler.isValid(e)?(t=this.getName(e),!1!==this._options.callbacks.onManualRetry(e,t)&&(n>0&&this._netUploadedOrQueued+1>n?(this._itemError("retryFailTooManyItems"),!1):(this.log("Retrying upload for '"+t+"' (id: "+e+")..."),!0))):(this.log("'"+e+"' is not a valid file ID","error"),!1)},_onCancel:function(e,t){this._netUploadedOrQueued--,clearTimeout(this._retryTimeouts[e]);var n=qq.indexOf(this._storedIds,e);!this._options.autoUpload&&n>=0&&this._storedIds.splice(n,1),this._uploadData.setStatus(e,qq.status.CANCELED)},_onComplete:function(e,t,n,r){return n.success?(n.thumbnailUrl&&(this._thumbnailUrls[e]=n.thumbnailUrl),this._netUploaded++,this._uploadData.setStatus(e,qq.status.UPLOAD_SUCCESSFUL)):(this._netUploadedOrQueued--,this._uploadData.setStatus(e,qq.status.UPLOAD_FAILED),!0===n[this._options.retry.preventRetryResponseProperty]&&(this._preventRetries[e]=!0)),this._maybeParseAndSendUploadError(e,t,n,r),!!n.success},_onDelete:function(e){this._uploadData.setStatus(e,qq.status.DELETING)},_onDeleteComplete:function(e,t,n){this.getName(e);n?this._handleDeleteFailed(e,t):this._handleDeleteSuccess(e)},_onInputChange:function(e){var t;if(qq.supportedFeatures.ajaxUploading){for(t=0;t<e.files.length;t++)this._annotateWithButtonId(e.files[t],e);this.addFiles(e.files)}else e.value.length>0&&this.addFiles(e);qq.each(this._buttons,(function(e,t){t.reset()}))},_onProgress:function(e,t,n,r){this._totalProgress&&this._totalProgress.onIndividualProgress(e,n,r)},_onSubmit:function(e,t){},_onSubmitCallbackSuccess:function(e,t){this._onSubmit.apply(this,arguments),this._uploadData.setStatus(e,qq.status.SUBMITTED),this._onSubmitted.apply(this,arguments),this._options.autoUpload?(this._options.callbacks.onSubmitted.apply(this,arguments),this._uploadFile(e)):(this._storeForLater(e),this._options.callbacks.onSubmitted.apply(this,arguments))},_onSubmitDelete:function(e,t,n){var r,i=this.getUuid(e);return t&&(r=qq.bind(t,this,e,i,n)),this._isDeletePossible()?(this._handleCheckedCallback({name:"onSubmitDelete",callback:qq.bind(this._options.callbacks.onSubmitDelete,this,e),onSuccess:r||qq.bind(this._deleteHandler.sendDelete,this,e,i,n),identifier:e}),!0):(this.log("Delete request ignored for ID "+e+", delete feature is disabled or request not possible due to CORS on a user agent that does not support pre-flighting.","warn"),!1)},_onSubmitted:function(e){},_onTotalProgress:function(e,t){this._options.callbacks.onTotalProgress(e,t)},_onUploadPrep:function(e){},_onUpload:function(e,t){this._uploadData.setStatus(e,qq.status.UPLOADING)},_onUploadChunk:function(e,t){},_onUploadStatusChange:function(e,t,n){n===qq.status.PAUSED&&clearTimeout(this._retryTimeouts[e])},_onValidateBatchCallbackFailure:function(e){var t=this;qq.each(e,(function(e,n){t._fileOrBlobRejected(n.id)}))},_onValidateBatchCallbackSuccess:function(e,t,n,r,i){var o,a=this._currentItemLimit,s=this._netUploadedOrQueued;0===a||s<=a?t.length>0?this._handleCheckedCallback({name:"onValidate",callback:qq.bind(this._options.callbacks.onValidate,this,e[0],i),onSuccess:qq.bind(this._onValidateCallbackSuccess,this,t,0,n,r),onFailure:qq.bind(this._onValidateCallbackFailure,this,t,0,n,r),identifier:"Item '"+t[0].file.name+"', size: "+t[0].file.size}):this._itemError("noFilesError"):(this._onValidateBatchCallbackFailure(t),o=this._options.messages.tooManyItemsError.replace(/\{netItems\}/g,s).replace(/\{itemLimit\}/g,a),this._batchError(o))},_onValidateCallbackFailure:function(e,t,n,r){var i=t+1;this._fileOrBlobRejected(e[t].id,e[t].file.name),this._maybeProcessNextItemAfterOnValidateCallback(!1,e,i,n,r)},_onValidateCallbackSuccess:function(e,t,n,r){var i=this,o=t+1,a=this._getValidationDescriptor(e[t]);this._validateFileOrBlobData(e[t],a).then((function(){i._upload(e[t].id,n,r),i._maybeProcessNextItemAfterOnValidateCallback(!0,e,o,n,r)}),(function(){i._maybeProcessNextItemAfterOnValidateCallback(!1,e,o,n,r)}))},_prepareItemsForUpload:function(e,t,n){if(0!==e.length){var r=this._getValidationDescriptors(e),i=this._getButtonId(e[0].file),o=this._getButton(i);this._handleCheckedCallback({name:"onValidateBatch",callback:qq.bind(this._options.callbacks.onValidateBatch,this,r,o),onSuccess:qq.bind(this._onValidateBatchCallbackSuccess,this,r,e,t,n,o),onFailure:qq.bind(this._onValidateBatchCallbackFailure,this,e),identifier:"batch validation"})}else this._itemError("noFilesError")},_preventLeaveInProgress:function(){var e=this;this._disposeSupport.attach(window,"beforeunload",(function(t){if(e.getInProgress())return(t=t||window.event).returnValue=e._options.messages.onLeave,e._options.messages.onLeave}))},_refreshSessionData:function(){var e=this,t=this._options.session;qq.Session&&null!=this._options.session.endpoint&&(this._session||(qq.extend(t,{cors:this._options.cors}),t.log=qq.bind(this.log,this),t.addFileRecord=qq.bind(this._addCannedFile,this),this._session=new qq.Session(t)),setTimeout((function(){e._session.refresh().then((function(t,n){e._sessionRequestComplete(),e._options.callbacks.onSessionRequestComplete(t,!0,n)}),(function(t,n){e._options.callbacks.onSessionRequestComplete(t,!1,n)}))}),0))},_sessionRequestComplete:function(){},_setSize:function(e,t){this._uploadData.updateSize(e,t),this._totalProgress&&this._totalProgress.onNewSize(e)},_shouldAutoRetry:function(e,t,n){var r=this._uploadData.retrieve({id:e});return!!(!this._preventRetries[e]&&this._options.retry.enableAuto&&r.status!==qq.status.PAUSED&&(void 0===this._autoRetries[e]&&(this._autoRetries[e]=0),this._autoRetries[e]<this._options.retry.maxAutoAttempts))&&(this._autoRetries[e]+=1,!0)},_storeForLater:function(e){this._storedIds.push(e)},_trackButton:function(e){var t;(t=qq.supportedFeatures.ajaxUploading?this._handler.getFile(e).qqButtonId:this._getButtonId(this._handler.getInput(e)))&&(this._buttonIdsForFileIds[e]=t)},_updateFormSupportAndParams:function(e){this._options.form.element=e,this._formSupport=qq.FormSupport&&new qq.FormSupport(this._options.form,qq.bind(this.uploadStoredFiles,this),qq.bind(this.log,this)),this._formSupport&&this._formSupport.attachedToForm&&(this._paramsStore.addReadOnly(null,this._formSupport.getFormInputsAsObject),this._options.autoUpload=this._formSupport.newAutoUpload,this._formSupport.newEndpoint&&this.setEndpoint(this._formSupport.newEndpoint))},_upload:function(e,t,n){var r=this.getName(e);t&&this.setParams(t,e),n&&this.setEndpoint(n,e),this._handleCheckedCallback({name:"onSubmit",callback:qq.bind(this._options.callbacks.onSubmit,this,e,r),onSuccess:qq.bind(this._onSubmitCallbackSuccess,this,e,r),onFailure:qq.bind(this._fileOrBlobRejected,this,e,r),identifier:e})},_uploadFile:function(e){this._handler.upload(e)||this._uploadData.setStatus(e,qq.status.QUEUED)},_uploadStoredFiles:function(){for(var e,t,n=this;this._storedIds.length;)e=this._storedIds.shift(),this._uploadFile(e);(t=this.getUploads({status:qq.status.SUBMITTING}).length)&&(qq.log("Still waiting for "+t+" files to clear submit queue. Will re-parse stored IDs array shortly."),setTimeout((function(){n._uploadStoredFiles()}),1e3))},_validateFileOrBlobData:function(e,t){var n=this,r=e.file instanceof qq.BlobProxy?e.file.referenceBlob:e.file,i=t.name,o=t.size,a=this._getButtonId(e.file),s=this._getValidationBase(a),u=new qq.Promise;return u.then((function(){}),(function(){n._fileOrBlobRejected(e.id,i)})),qq.isFileOrInput(r)&&!this._isAllowedExtension(s.allowedExtensions,i)?(this._itemError("typeError",i,r),u.failure()):this._options.validation.allowEmpty||0!==o?o>0&&s.sizeLimit&&o>s.sizeLimit?(this._itemError("sizeError",i,r),u.failure()):o>0&&o<s.minSizeLimit?(this._itemError("minSizeError",i,r),u.failure()):(qq.ImageValidation&&qq.supportedFeatures.imagePreviews&&qq.isFile(r)?new qq.ImageValidation(r,qq.bind(n.log,n)).validate(s.image).then(u.success,(function(e){n._itemError(e+"ImageError",i,r),u.failure()})):u.success(),u):(this._itemError("emptyError",i,r),u.failure())},_wrapCallbacks:function(){var e,t,n;for(n in e=this,t=function(t,n,r){var i;try{return n.apply(e,r)}catch(n){i=n.message||n.toString(),e.log("Caught exception in '"+t+"' callback - "+i,"error")}},this._options.callbacks)!function(){var r,i;r=n,i=e._options.callbacks[r],e._options.callbacks[r]=function(){return t(r,i,arguments)}}()}}}(),function(){"use strict";qq.FineUploaderBasic=function(e){var t=this;this._options={debug:!1,button:null,multiple:!0,maxConnections:3,disableCancelForFormUploads:!1,autoUpload:!0,request:{customHeaders:{},endpoint:"/server/upload",filenameParam:"qqfilename",forceMultipart:!0,inputName:"qqfile",method:"POST",params:{},paramsInBody:!0,totalFileSizeName:"qqtotalfilesize",uuidName:"qquuid"},validation:{allowedExtensions:[],sizeLimit:0,minSizeLimit:0,itemLimit:0,stopOnFirstInvalidFile:!0,acceptFiles:null,image:{maxHeight:0,maxWidth:0,minHeight:0,minWidth:0},allowEmpty:!1},callbacks:{onSubmit:function(e,t){},onSubmitted:function(e,t){},onComplete:function(e,t,n,r){},onAllComplete:function(e,t){},onCancel:function(e,t){},onUpload:function(e,t){},onUploadChunk:function(e,t,n){},onUploadChunkSuccess:function(e,t,n,r){},onResume:function(e,t,n){},onProgress:function(e,t,n,r){},onTotalProgress:function(e,t){},onError:function(e,t,n,r){},onAutoRetry:function(e,t,n){},onManualRetry:function(e,t){},onValidateBatch:function(e){},onValidate:function(e){},onSubmitDelete:function(e){},onDelete:function(e){},onDeleteComplete:function(e,t,n){},onPasteReceived:function(e){},onStatusChange:function(e,t,n){},onSessionRequestComplete:function(e,t,n){}},messages:{typeError:"{file} has an invalid extension. Valid extension(s): {extensions}.",sizeError:"{file} is too large, maximum file size is {sizeLimit}.",minSizeError:"{file} is too small, minimum file size is {minSizeLimit}.",emptyError:"{file} is empty, please select files again without it.",noFilesError:"No files to upload.",tooManyItemsError:"Too many items ({netItems}) would be uploaded.  Item limit is {itemLimit}.",maxHeightImageError:"Image is too tall.",maxWidthImageError:"Image is too wide.",minHeightImageError:"Image is not tall enough.",minWidthImageError:"Image is not wide enough.",retryFailTooManyItems:"Retry failed - you have reached your file limit.",onLeave:"The files are being uploaded, if you leave now the upload will be canceled.",unsupportedBrowserIos8Safari:"Unrecoverable error - this browser does not permit file uploading of any kind due to serious bugs in iOS8 Safari.  Please use iOS8 Chrome until Apple fixes these issues."},retry:{enableAuto:!1,maxAutoAttempts:3,autoAttemptDelay:5,preventRetryResponseProperty:"preventRetry"},classes:{buttonHover:"qq-upload-button-hover",buttonFocus:"qq-upload-button-focus"},chunking:{enabled:!1,concurrent:{enabled:!1},mandatory:!1,paramNames:{partIndex:"qqpartindex",partByteOffset:"qqpartbyteoffset",chunkSize:"qqchunksize",totalFileSize:"qqtotalfilesize",totalParts:"qqtotalparts"},partSize:2e6,success:{endpoint:null}},resume:{enabled:!1,recordsExpireIn:7,paramNames:{resuming:"qqresume"}},formatFileName:function(e){return e},text:{defaultResponseError:"Upload failure reason unknown",fileInputTitle:"file input",sizeSymbols:["kB","MB","GB","TB","PB","EB"]},deleteFile:{enabled:!1,method:"DELETE",endpoint:"/server/upload",customHeaders:{},params:{}},cors:{expected:!1,sendCredentials:!1,allowXdr:!1},blobs:{defaultName:"misc_data"},paste:{targetElement:null,defaultName:"pasted_image"},camera:{ios:!1,button:null},extraButtons:[],session:{endpoint:null,params:{},customHeaders:{},refreshOnReset:!0},form:{element:"qq-form",autoUpload:!1,interceptSubmit:!0},scaling:{customResizer:null,sendOriginal:!0,orient:!0,defaultType:null,defaultQuality:80,failureText:"Failed to scale",includeExif:!1,sizes:[]},workarounds:{iosEmptyVideos:!0,ios8SafariUploads:!0,ios8BrowserCrash:!1}},qq.extend(this._options,e,!0),this._buttons=[],this._extraButtonSpecs={},this._buttonIdsForFileIds=[],this._wrapCallbacks(),this._disposeSupport=new qq.DisposeSupport,this._storedIds=[],this._autoRetries=[],this._retryTimeouts=[],this._preventRetries=[],this._thumbnailUrls=[],this._netUploadedOrQueued=0,this._netUploaded=0,this._uploadData=this._createUploadDataTracker(),this._initFormSupportAndParams(),this._customHeadersStore=this._createStore(this._options.request.customHeaders),this._deleteFileCustomHeadersStore=this._createStore(this._options.deleteFile.customHeaders),this._deleteFileParamsStore=this._createStore(this._options.deleteFile.params),this._endpointStore=this._createStore(this._options.request.endpoint),this._deleteFileEndpointStore=this._createStore(this._options.deleteFile.endpoint),this._handler=this._createUploadHandler(),this._deleteHandler=qq.DeleteFileAjaxRequester&&this._createDeleteHandler(),this._options.button&&(this._defaultButtonId=this._createUploadButton({element:this._options.button,title:this._options.text.fileInputTitle}).getButtonId()),this._generateExtraButtonSpecs(),this._handleCameraAccess(),this._options.paste.targetElement&&(qq.PasteSupport?this._pasteHandler=this._createPasteHandler():this.log("Paste support module not found","error")),this._preventLeaveInProgress(),this._imageGenerator=qq.ImageGenerator&&new qq.ImageGenerator(qq.bind(this.log,this)),this._refreshSessionData(),this._succeededSinceLastAllComplete=[],this._failedSinceLastAllComplete=[],this._scaler=qq.Scaler&&new qq.Scaler(this._options.scaling,qq.bind(this.log,this))||{},this._scaler.enabled&&(this._customNewFileHandler=qq.bind(this._scaler.handleNewFile,this._scaler)),qq.TotalProgress&&qq.supportedFeatures.progressBar&&(this._totalProgress=new qq.TotalProgress(qq.bind(this._onTotalProgress,this),(function(e){var n=t._uploadData.retrieve({id:e});return n&&n.size||0}))),this._currentItemLimit=this._options.validation.itemLimit},qq.FineUploaderBasic.prototype=qq.basePublicApi,qq.extend(qq.FineUploaderBasic.prototype,qq.basePrivateApi)}(),qq.AjaxRequester=function(e){"use strict";var t,n,r=[],i={},o={acceptHeader:null,validMethods:["PATCH","POST","PUT"],method:"POST",contentType:"application/x-www-form-urlencoded",maxConnections:3,customHeaders:{},endpointStore:{},paramsStore:{},mandatedParams:{},allowXRequestedWithAndCacheControl:!0,successfulResponseCodes:{DELETE:[200,202,204],PATCH:[200,201,202,203,204],POST:[200,201,202,203,204],PUT:[200,201,202,203,204],GET:[200]},cors:{expected:!1,sendCredentials:!1},log:function(e,t){},onSend:function(e){},onComplete:function(e,t,n){},onProgress:null};if(qq.extend(o,e),t=o.log,qq.indexOf(o.validMethods,o.method)<0)throw new Error("'"+o.method+"' is not a supported method for this type of request!");function a(e){return o.cors.expected&&void 0===e.withCredentials}function s(e,t){var n=i[e].xhr;return n||(n=t||(o.cors.expected?function(){var e;return(window.XMLHttpRequest||window.ActiveXObject)&&void 0===(e=qq.createXhrInstance()).withCredentials&&((e=new XDomainRequest).onload=function(){},e.onerror=function(){},e.ontimeout=function(){},e.onprogress=function(){}),e}():qq.createXhrInstance()),i[e].xhr=n),n}function u(e){var t=qq.indexOf(r,e),n=o.maxConnections;delete i[e],r.splice(t,1),r.length>=n&&t<n&&c(r[n-1])}function l(e,n){var r,i=s(e),l=o.method,c=!0===n;u(e),c?t(l+" request for "+e+" has failed","error"):a(i)||(r=i.status,qq.indexOf(o.successfulResponseCodes[o.method],r)>=0)||(c=!0,t(l+" request for "+e+" has failed - response code "+i.status,"error")),o.onComplete(e,i,c)}function c(e,r){var u,c=s(e,r),d=o.method,f=function(e){var t,n=i[e].additionalParams,r=o.mandatedParams;return o.paramsStore.get&&(t=o.paramsStore.get(e)),n&&qq.each(n,(function(e,n){(t=t||{})[e]=n})),r&&qq.each(r,(function(e,n){(t=t||{})[e]=n})),t}(e),p=i[e].payload;return o.onSend(e),u=function(e,t,r){var a=o.endpointStore.get(e),s=i[e].addToPath;null!=s&&(a+="/"+s);n&&t&&(a=qq.obj2url(t,a));r&&(a=qq.obj2url(r,a));return a}(e,f,i[e].additionalQueryParams),a(c)?(c.onload=function(e){return function(){l(e)}}(e),c.onerror=function(e){return function(){l(e,!0)}}(e)):c.onreadystatechange=function(e){return function(){4===s(e).readyState&&l(e)}}(e),function(e){var t=o.onProgress;t&&(s(e).upload.onprogress=function(n){n.lengthComputable&&t(e,n.loaded,n.total)})}(e),c.open(d,u,!0),o.cors.expected&&o.cors.sendCredentials&&!a(c)&&(c.withCredentials=!0),function(e){var t=s(e),n=o.customHeaders,r=i[e].additionalHeaders||{},u=o.method,l={};a(t)||(o.acceptHeader&&t.setRequestHeader("Accept",o.acceptHeader),o.allowXRequestedWithAndCacheControl&&(o.cors.expected&&qq.indexOf(["GET","POST","HEAD"],o.method)>=0&&(c=!1,qq.each(c,(function(e,t){if(qq.indexOf(["Accept","Accept-Language","Content-Language","Content-Type"],t)<0)return c=!0,!1})),!c)||(t.setRequestHeader("X-Requested-With","XMLHttpRequest"),t.setRequestHeader("Cache-Control","no-cache"))),!o.contentType||"POST"!==u&&"PUT"!==u||t.setRequestHeader("Content-Type",o.contentType),qq.extend(l,qq.isFunction(n)?n(e):n),qq.extend(l,r),qq.each(l,(function(e,n){t.setRequestHeader(e,n)})));var c}(e),t("Sending "+d+" request for "+e),p?c.send(p):n||!f?c.send():f&&o.contentType&&o.contentType.toLowerCase().indexOf("application/x-www-form-urlencoded")>=0?c.send(qq.obj2url(f,"")):f&&o.contentType&&o.contentType.toLowerCase().indexOf("application/json")>=0?c.send(JSON.stringify(f)):c.send(f),c}n="GET"===o.method||"DELETE"===o.method,qq.extend(this,{initTransport:function(e){var t,n,a,s,u,l;return{withPath:function(e){return t=e,this},withParams:function(e){return n=e,this},withQueryParams:function(e){return l=e,this},withHeaders:function(e){return a=e,this},withPayload:function(e){return s=e,this},withCacheBuster:function(){return u=!0,this},send:function(d){return u&&qq.indexOf(["GET","DELETE"],o.method)>=0&&(n.qqtimestamp=(new Date).getTime()),function(e,t,n,a,s,u,l){if(i[e]={addToPath:n,additionalParams:a,additionalQueryParams:s,additionalHeaders:u,payload:l},r.push(e)<=o.maxConnections)return c(e,t)}(e,d,t,n,l,a,s)}}},canceled:function(e){u(e)}})},qq.UploadHandler=function(e){"use strict";var t=e.proxy,n={},r=t.onCancel,i=t.getName;qq.extend(this,{add:function(e,t){n[e]=t,n[e].temp={}},cancel:function(e){var t=this,o=new qq.Promise;r(e,i(e),o).then((function(){t.isValid(e)&&(n[e].canceled=!0,t.expunge(e)),o.success()}))},expunge:function(e){delete n[e]},getThirdPartyFileId:function(e){return n[e].key},isValid:function(e){return void 0!==n[e]},reset:function(){n={}},_getFileState:function(e){return n[e]},_setThirdPartyFileId:function(e,t){n[e].key=t},_wasCanceled:function(e){return!!n[e].canceled}})},qq.UploadHandlerController=function(e,t){"use strict";var n,r,i,o,a=this,s=!1,u=!1,l={paramsStore:{},maxConnections:3,chunking:{enabled:!1,multiple:{enabled:!1}},log:function(e,t){},onProgress:function(e,t,n,r){},onComplete:function(e,t,n,r){},onCancel:function(e,t){},onUploadPrep:function(e){},onUpload:function(e,t){},onUploadChunk:function(e,t,n){},onUploadChunkSuccess:function(e,t,n,r){},onAutoRetry:function(e,t,n,r){},onResume:function(e,t,n){},onUuidChanged:function(e,t){},getName:function(e){},setSize:function(e,t){},isQueued:function(e){},getIdsInProxyGroup:function(e){},getIdsInBatch:function(e){}},c={done:function(e,t,n,r){var o=i._getChunkData(e,t);i._getFileState(e).attemptingResume=!1,delete i._getFileState(e).temp.chunkProgress[t],i._getFileState(e).loaded+=o.size,l.onUploadChunkSuccess(e,i._getChunkDataForCallback(o),n,r)},finalize:function(e){var t=l.getSize(e),n=l.getName(e);r("All chunks have been uploaded for "+e+" - finalizing...."),i.finalizeChunks(e).then((function(o,a){r("Finalize successful for "+e);var s=p.normalizeResponse(o,!0);l.onProgress(e,n,t,t),i._maybeDeletePersistedChunkData(e),p.cleanup(e,s,a)}),(function(t,i){var o=p.normalizeResponse(t,!1);r("Problem finalizing chunks for file ID "+e+" - "+o.error,"error"),o.reset&&c.reset(e),l.onAutoRetry(e,n,o,i)||p.cleanup(e,o,i)}))},handleFailure:function(e,t,n,o){var a=l.getName(t);r("Chunked upload request failed for "+t+", chunk "+e),i.clearCachedChunk(t,e);var s,f=p.normalizeResponse(n,!1);f.reset?c.reset(t):(s=qq.indexOf(i._getFileState(t).chunking.inProgress,e))>=0&&(i._getFileState(t).chunking.inProgress.splice(s,1),i._getFileState(t).chunking.remaining.unshift(e)),i._getFileState(t).temp.ignoreFailure||(u&&(i._getFileState(t).temp.ignoreFailure=!0,r(qq.format("Going to attempt to abort these chunks: {}. These are currently in-progress: {}.",JSON.stringify(Object.keys(i._getXhrs(t))),JSON.stringify(i._getFileState(t).chunking.inProgress))),qq.each(i._getXhrs(t),(function(e,n){r(qq.format("Attempting to abort file {}.{}. XHR readyState {}. ",t,e,n.readyState)),n.abort(),n._cancelled=!0})),i.moveInProgressToRemaining(t),d.free(t,!0)),l.onAutoRetry(t,a,f,o)||p.cleanup(t,f,o))},hasMoreParts:function(e){return!!i._getFileState(e).chunking.remaining.length},nextPart:function(e){var t=i._getFileState(e).chunking.remaining.shift();return t>=i._getTotalChunks(e)&&(t=null),t},reset:function(e){r("Server or callback has ordered chunking effort to be restarted on next attempt for item ID "+e,"error"),i._maybeDeletePersistedChunkData(e),i.reevaluateChunking(e),i._getFileState(e).loaded=0},sendNext:function(e){var t=l.getSize(e),n=l.getName(e),o=c.nextPart(e),a=i._getChunkData(e,o),s=i._getFileState(e).attemptingResume,f=i._getFileState(e).chunking.inProgress||[];null==i._getFileState(e).loaded&&(i._getFileState(e).loaded=0),s&&!1===l.onResume(e,n,a)&&(c.reset(e),o=c.nextPart(e),a=i._getChunkData(e,o),s=!1),null==o&&0===f.length?c.finalize(e):(r(qq.format("Sending chunked upload request for item {}.{}, bytes {}-{} of {}.",e,o,a.start+1,a.end,t)),l.onUploadChunk(e,n,i._getChunkDataForCallback(a)),f.push(o),i._getFileState(e).chunking.inProgress=f,u&&d.open(e,o),u&&d.available()&&i._getFileState(e).chunking.remaining.length&&c.sendNext(e),0===a.blob.size?(r(qq.format("Chunk {} for file {} will not be uploaded, zero sized chunk.",o,e),"error"),c.handleFailure(o,e,"File is no longer available",null)):i.uploadChunk(e,o,s).then((function(t,n){r("Chunked upload request succeeded for "+e+", chunk "+o),i.clearCachedChunk(e,o);var a=i._getFileState(e).chunking.inProgress||[],s=p.normalizeResponse(t,!0),u=qq.indexOf(a,o);r(qq.format("Chunk {} for file {} uploaded successfully.",o,e)),c.done(e,o,s,n),u>=0&&a.splice(u,1),i._maybePersistChunkedState(e),c.hasMoreParts(e)||0!==a.length?c.hasMoreParts(e)?c.sendNext(e):r(qq.format("File ID {} has no more chunks to send and these chunk indexes are still marked as in-progress: {}",e,JSON.stringify(a))):c.finalize(e)}),(function(t,n){c.handleFailure(o,e,t,n)})).done((function(){i.clearXhr(e,o)})))}},d={_open:[],_openChunks:{},_waiting:[],available:function(){var e=l.maxConnections,t=0,n=0;return qq.each(d._openChunks,(function(e,r){t++,n+=r.length})),e-(d._open.length-t+n)},free:function(e,t){var n,o=!t,a=qq.indexOf(d._waiting,e),s=qq.indexOf(d._open,e);delete d._openChunks[e],p.getProxyOrBlob(e)instanceof qq.BlobProxy&&(r("Generated blob upload has ended for "+e+", disposing generated blob."),delete i._getFileState(e).file),a>=0?d._waiting.splice(a,1):o&&s>=0&&(d._open.splice(s,1),(n=d._waiting.shift())>=0&&(d._open.push(n),p.start(n)))},getWaitingOrConnected:function(){var e=[];return qq.each(d._openChunks,(function(t,n){n&&n.length&&e.push(parseInt(t))})),qq.each(d._open,(function(t,n){d._openChunks[n]||e.push(parseInt(n))})),e=e.concat(d._waiting)},isUsingConnection:function(e){return qq.indexOf(d._open,e)>=0},open:function(e,t){return null==t&&d._waiting.push(e),!!d.available()&&(null==t?(d._waiting.pop(),d._open.push(e)):((n=d._openChunks[e]||[]).push(t),d._openChunks[e]=n),!0);var n},reset:function(){d._waiting=[],d._open=[]}},f=function(e,t){i._getFileState(e).loaded=0,r("Sending simple upload request for "+e),i.uploadFile(e).then((function(n,i){r("Simple upload request succeeded for "+e);var o=p.normalizeResponse(n,!0),a=l.getSize(e);l.onProgress(e,t,a,a),p.maybeNewUuid(e,o),p.cleanup(e,o,i)}),(function(n,i){r("Simple upload request failed for "+e);var o=p.normalizeResponse(n,!1);l.onAutoRetry(e,t,o,i)||p.cleanup(e,o,i)}))},p={cancel:function(e){r("Cancelling "+e),l.paramsStore.remove(e),d.free(e)},cleanup:function(e,t,n){var r=l.getName(e);l.onComplete(e,r,t,n),i._getFileState(e)&&i._clearXhrs&&i._clearXhrs(e),d.free(e)},getProxyOrBlob:function(e){return i.getProxy&&i.getProxy(e)||i.getFile&&i.getFile(e)},initHandler:function(){var e=t?qq[t]:qq.traditional,n=qq.supportedFeatures.ajaxUploading?"Xhr":"Form";(i=new e[n+"UploadHandler"](l,{getDataByUuid:l.getDataByUuid,getName:l.getName,getSize:l.getSize,getUuid:l.getUuid,log:r,onCancel:l.onCancel,onProgress:l.onProgress,onUuidChanged:l.onUuidChanged}))._removeExpiredChunkingRecords&&i._removeExpiredChunkingRecords()},isDeferredEligibleForUpload:function(e){return l.isQueued(e)},maybeDefer:function(e,t){return t&&!i.getFile(e)&&t instanceof qq.BlobProxy?(l.onUploadPrep(e),r("Attempting to generate a blob on-demand for "+e),t.create().then((function(t){r("Generated an on-demand blob for "+e),i.updateBlob(e,t),l.setSize(e,t.size),i.reevaluateChunking(e),p.maybeSendDeferredFiles(e)}),(function(t){var i={};t&&(i.error=t),r(qq.format("Failed to generate blob for ID {}.  Error message: {}.",e,t),"error"),l.onComplete(e,l.getName(e),qq.extend(i,n),null),p.maybeSendDeferredFiles(e),d.free(e)})),!1):p.maybeSendDeferredFiles(e)},maybeSendDeferredFiles:function(e){var t=l.getIdsInProxyGroup(e),n=!1;return t&&t.length?(r("Maybe ready to upload proxy group file "+e),qq.each(t,(function(t,r){if(p.isDeferredEligibleForUpload(r)&&i.getFile(r))n=r===e,p.now(r);else if(p.isDeferredEligibleForUpload(r))return!1}))):(n=!0,p.now(e)),n},maybeNewUuid:function(e,t){void 0!==t.newUuid&&l.onUuidChanged(e,t.newUuid)},normalizeResponse:function(e,t){var n=e;return qq.isObject(e)||(n={},qq.isString(e)&&!t&&(n.error=e)),n.success=t,n},now:function(e){var t=l.getName(e);if(!a.isValid(e))throw new qq.Error(e+" is not a valid file ID to upload!");l.onUpload(e,t),s&&i._shouldChunkThisFile(e)?c.sendNext(e):f(e,t)},start:function(e){var t=p.getProxyOrBlob(e);return t?p.maybeDefer(e,t):(p.now(e),!0)}};qq.extend(this,{add:function(e,t){i.add.apply(this,arguments)},upload:function(e){return!!d.open(e)&&p.start(e)},retry:function(e){return u&&(i._getFileState(e).temp.ignoreFailure=!1),d.isUsingConnection(e)?p.start(e):a.upload(e)},cancel:function(e){var t=i.cancel(e);qq.isGenericPromise(t)?t.then((function(){p.cancel(e)})):!1!==t&&p.cancel(e)},cancelAll:function(){var e,t=d.getWaitingOrConnected();if(t.length)for(e=t.length-1;e>=0;e--)a.cancel(t[e]);d.reset()},getFile:function(e){return i.getProxy&&i.getProxy(e)?i.getProxy(e).referenceBlob:i.getFile&&i.getFile(e)},isProxied:function(e){return!(!i.getProxy||!i.getProxy(e))},getInput:function(e){if(i.getInput)return i.getInput(e)},reset:function(){r("Resetting upload handler"),a.cancelAll(),d.reset(),i.reset()},expunge:function(e){if(a.isValid(e))return i.expunge(e)},isValid:function(e){return i.isValid(e)},getResumableFilesData:function(){return i.getResumableFilesData?i.getResumableFilesData():[]},getThirdPartyFileId:function(e){if(a.isValid(e))return i.getThirdPartyFileId(e)},pause:function(e){return!!(a.isResumable(e)&&i.pause&&a.isValid(e)&&i.pause(e))&&(d.free(e),i.moveInProgressToRemaining(e),!0)},isResumable:function(e){return!!i.isResumable&&i.isResumable(e)}}),qq.extend(l,e),r=l.log,s=l.chunking.enabled&&qq.supportedFeatures.chunking,u=s&&l.chunking.concurrent.enabled,(o={})[l.preventRetryParam]=!0,n=o,p.initHandler()},qq.WindowReceiveMessage=function(e){"use strict";var t={};qq.extend({log:function(e,t){}},e),qq.extend(this,{receiveMessage:function(e,n){window.postMessage?t[e]=qq(window).attach("message",(function(e){n(e.data)})):log("iframe message passing not supported in this browser!","error")},stopReceivingMessages:function(e){if(window.postMessage){var n=t[e];n&&n()}}})},qq.FormUploadHandler=function(e){"use strict";var t=e.options,n=this,r=e.proxy,i=qq.getUniqueId(),o={},a={},s={},u=t.isCors,l=t.inputName,c=r.getUuid,d=r.log,f=new qq.WindowReceiveMessage({log:d});function p(e){return e.split("_")[0]}qq.extend(this,new qq.UploadHandler(e)),qq.override(this,(function(e){return{add:function(t,n){e.add(t,{input:n}),n.setAttribute("name",l),n.parentNode&&qq(n).remove()},expunge:function(t){!function(e){delete a[e],u&&(clearTimeout(s[e]),delete s[e],f.stopReceivingMessages(e));var t=document.getElementById(n._getIframeName(e));t&&(t.setAttribute("src","javascript:false;"),qq(t).remove())}(t),e.expunge(t)},isValid:function(t){return e.isValid(t)&&void 0!==n._getFileState(t).input}}})),qq.extend(this,{getInput:function(e){return n._getFileState(e).input},_attachLoadEvent:function(e,t){var r;u?function(e,t){var r=e.id,i=p(r),u=c(i);o[u]=t,a[i]=qq(e).attach("load",(function(){n.getInput(i)&&(d("Received iframe load event for CORS upload request (iframe name "+r+")"),s[r]=setTimeout((function(){var e="No valid message received from loaded iframe for iframe name "+r;d(e,"error"),t({error:e})}),1e3))})),f.receiveMessage(r,(function(e){d("Received the following window message: '"+e+"'");p(r);var t,i=n._parseJsonResponse(e),a=i.uuid;a&&o[a]?(d("Handling response for iframe name "+r),clearTimeout(s[r]),delete s[r],n._detachLoadEvent(r),t=o[a],delete o[a],f.stopReceivingMessages(r),t(i)):a||d("'"+e+"' does not contain a UUID - ignoring.")}))}(e,t):a[e.id]=qq(e).attach("load",(function(){if(d("Received response for "+e.id),e.parentNode){try{if(e.contentDocument&&e.contentDocument.body&&"false"==e.contentDocument.body.innerHTML)return}catch(e){d("Error when attempting to access iframe during handling of upload response ("+e.message+")","error"),r={success:!1}}t(r)}}))},_createIframe:function(e){return function(e){var t=qq.toElement("<iframe src='javascript:false;' name='"+e+"' />");return t.setAttribute("id",e),t.style.display="none",document.body.appendChild(t),t}(n._getIframeName(e))},_detachLoadEvent:function(e){void 0!==a[e]&&(a[e](),delete a[e])},_getIframeName:function(e){return e+"_"+i},_initFormForUpload:function(e){var t=e.method,n=e.endpoint,r=e.params,i=e.paramsInBody,o=e.targetName,a=qq.toElement("<form method='"+t+"' enctype='multipart/form-data'></form>"),s=n;return i?qq.obj2Inputs(r,a):s=qq.obj2url(r,n),a.setAttribute("action",s),a.setAttribute("target",o),a.style.display="none",document.body.appendChild(a),a},_parseJsonResponse:function(e){var t={};try{t=qq.parseJson(e)}catch(e){d("Error when attempting to parse iframe upload response ("+e.message+")","error")}return t}})},qq.XhrUploadHandler=function(e){"use strict";var t=this,n=e.options.namespace,r=e.proxy,i=e.options.chunking,o=e.options.resume,a=i&&e.options.chunking.enabled&&qq.supportedFeatures.chunking,s=o&&e.options.resume.enabled&&a&&qq.supportedFeatures.resume,u=r.getName,l=r.getSize,c=r.getUuid,d=r.getEndpoint,f=r.getDataByUuid,p=r.onUuidChanged,h=r.onProgress,g=r.log;function m(e){qq.each(t._getXhrs(e),(function(n,r){var i=t._getAjaxRequester(e,n);r.onreadystatechange=null,r.upload.onprogress=null,r.abort(),i&&i.canceled&&i.canceled(e)}))}qq.extend(this,new qq.UploadHandler(e)),qq.override(this,(function(e){return{add:function(n,r){if(qq.isFile(r)||qq.isBlob(r))e.add(n,{file:r});else{if(!(r instanceof qq.BlobProxy))throw new Error("Passed obj is not a File, Blob, or proxy");e.add(n,{proxy:r})}t._initTempState(n),s&&t._maybePrepareForResume(n)},expunge:function(n){m(n),t._maybeDeletePersistedChunkData(n),t._clearXhrs(n),e.expunge(n)}}})),qq.extend(this,{clearCachedChunk:function(e,n){delete t._getFileState(e).temp.cachedChunks[n]},clearXhr:function(e,n){var r=t._getFileState(e).temp;r.xhrs&&delete r.xhrs[n],r.ajaxRequesters&&delete r.ajaxRequesters[n]},finalizeChunks:function(e,n){var r=t._getTotalChunks(e)-1,i=t._getXhr(e,r);return n?(new qq.Promise).success(n(i),i):(new qq.Promise).success({},i)},getFile:function(e){return t.isValid(e)&&t._getFileState(e).file},getProxy:function(e){return t.isValid(e)&&t._getFileState(e).proxy},getResumableFilesData:function(){var e=[];return t._iterateResumeRecords((function(n,r){t.moveInProgressToRemaining(null,r.chunking.inProgress,r.chunking.remaining);var i={name:r.name,remaining:r.chunking.remaining,size:r.size,uuid:r.uuid};r.key&&(i.key=r.key),e.push(i)})),e},isResumable:function(e){return!!i&&t.isValid(e)&&!t._getFileState(e).notResumable},moveInProgressToRemaining:function(e,n,r){var i=n||t._getFileState(e).chunking.inProgress,o=r||t._getFileState(e).chunking.remaining;i&&(g(qq.format("Moving these chunks from in-progress {}, to remaining.",JSON.stringify(i))),i.reverse(),qq.each(i,(function(e,t){o.unshift(t)})),i.length=0)},pause:function(e){if(t.isValid(e))return g(qq.format("Aborting XHR upload for {} '{}' due to pause instruction.",e,u(e))),t._getFileState(e).paused=!0,m(e),!0},reevaluateChunking:function(e){if(i&&t.isValid(e)){var n,r,o=t._getFileState(e);if(delete o.chunking,o.chunking={},(n=t._getTotalChunks(e))>1||i.mandatory){for(o.chunking.enabled=!0,o.chunking.parts=n,o.chunking.remaining=[],r=0;r<n;r++)o.chunking.remaining.push(r);t._initTempState(e)}else o.chunking.enabled=!1}},updateBlob:function(e,n){t.isValid(e)&&(t._getFileState(e).file=n)},_clearXhrs:function(e){var n=t._getFileState(e).temp;qq.each(n.ajaxRequesters,(function(e){delete n.ajaxRequesters[e]})),qq.each(n.xhrs,(function(e){delete n.xhrs[e]}))},_createXhr:function(e,n){return t._registerXhr(e,n,qq.createXhrInstance())},_getAjaxRequester:function(e,n){var r=null==n?-1:n;return t._getFileState(e).temp.ajaxRequesters[r]},_getChunkData:function(e,n){var r=i.partSize,o=l(e),a=t.getFile(e),s=r*n,u=s+r>=o?o:s+r,c=t._getTotalChunks(e),d=this._getFileState(e).temp.cachedChunks,f=d[n]||qq.sliceBlob(a,s,u);return d[n]=f,{part:n,start:s,end:u,count:c,blob:f,size:u-s}},_getChunkDataForCallback:function(e){return{partIndex:e.part,startByte:e.start+1,endByte:e.end,totalParts:e.count}},_getLocalStorageId:function(e){var t=u(e),r=l(e),o=i.partSize,a=d(e);return qq.format("qq{}resume{}-{}-{}-{}-{}",n,"5.0",t,r,o,a)},_getMimeType:function(e){return t.getFile(e).type},_getPersistableData:function(e){return t._getFileState(e).chunking},_getTotalChunks:function(e){if(i){var t=l(e),n=i.partSize;return Math.ceil(t/n)}},_getXhr:function(e,n){var r=null==n?-1:n;return t._getFileState(e).temp.xhrs[r]},_getXhrs:function(e){return t._getFileState(e).temp.xhrs},_iterateResumeRecords:function(e){s&&qq.each(localStorage,(function(t,r){if(0===t.indexOf(qq.format("qq{}resume",n))){var i=JSON.parse(r);e(t,i)}}))},_initTempState:function(e){t._getFileState(e).temp={ajaxRequesters:{},chunkProgress:{},xhrs:{},cachedChunks:{}}},_markNotResumable:function(e){t._getFileState(e).notResumable=!0},_maybeDeletePersistedChunkData:function(e){var n;return!!(s&&t.isResumable(e)&&(n=t._getLocalStorageId(e))&&localStorage.getItem(n))&&(localStorage.removeItem(n),!0)},_maybePrepareForResume:function(e){var n,r,i=t._getFileState(e);s&&void 0===i.key&&(n=t._getLocalStorageId(e),(r=localStorage.getItem(n))&&(r=JSON.parse(r),f(r.uuid)?t._markNotResumable(e):(g(qq.format("Identified file with ID {} and name of {} as resumable.",e,u(e))),p(e,r.uuid),i.key=r.key,i.chunking=r.chunking,i.loaded=r.loaded,i.attemptingResume=!0,t.moveInProgressToRemaining(e))))},_maybePersistChunkedState:function(e){var n,r,i=t._getFileState(e);if(s&&t.isResumable(e)){n=t._getLocalStorageId(e),r={name:u(e),size:l(e),uuid:c(e),key:i.key,chunking:i.chunking,loaded:i.loaded,lastUpdated:Date.now()};try{localStorage.setItem(n,JSON.stringify(r))}catch(t){g(qq.format("Unable to save resume data for '{}' due to error: '{}'.",e,t.toString()),"warn")}}},_registerProgressHandler:function(e,n,r){var i=t._getXhr(e,n),o=u(e),a={simple:function(t,n){var r=l(e);h(e,o,t===n?r:t>=r?r-1:t,r)},chunked:function(i,a){var s=t._getFileState(e).temp.chunkProgress,u=t._getFileState(e).loaded,c=i,d=a,f=l(e),p=c-(d-r),g=u;s[n]=p,qq.each(s,(function(e,t){g+=t})),h(e,o,g,f)}};i.upload.onprogress=function(e){e.lengthComputable&&a[null==r?"simple":"chunked"](e.loaded,e.total)}},_registerXhr:function(e,n,r,i){var o=null==n?-1:n,a=t._getFileState(e).temp;return a.xhrs=a.xhrs||{},a.ajaxRequesters=a.ajaxRequesters||{},a.xhrs[o]=r,i&&(a.ajaxRequesters[o]=i),r},_removeExpiredChunkingRecords:function(){var e=o.recordsExpireIn;t._iterateResumeRecords((function(t,n){var r=new Date(n.lastUpdated);r.setDate(r.getDate()+e),r.getTime()<=Date.now()&&(g("Removing expired resume record with key "+t),localStorage.removeItem(t))}))},_shouldChunkThisFile:function(e){var n=t._getFileState(e);return n.chunking||t.reevaluateChunking(e),n.chunking.enabled}})},qq.DeleteFileAjaxRequester=function(e){"use strict";var t,n={method:"DELETE",uuidParamName:"qquuid",endpointStore:{},maxConnections:3,customHeaders:function(e){return{}},paramsStore:{},cors:{expected:!1,sendCredentials:!1},log:function(e,t){},onDelete:function(e){},onDeleteComplete:function(e,t,n){}};qq.extend(n,e),t=qq.extend(this,new qq.AjaxRequester({acceptHeader:"application/json",validMethods:["POST","DELETE"],method:n.method,endpointStore:n.endpointStore,paramsStore:n.paramsStore,mandatedParams:"POST"===n.method.toUpperCase()?{_method:"DELETE"}:{},maxConnections:n.maxConnections,customHeaders:function(e){return n.customHeaders.get(e)},log:n.log,onSend:n.onDelete,onComplete:n.onDeleteComplete,cors:n.cors})),qq.extend(this,{sendDelete:function(e,r,i){var o=i||{};n.log("Submitting delete file request for "+e),"DELETE"===n.method?t.initTransport(e).withPath(r).withParams(o).send():(o[n.uuidParamName]=r,t.initTransport(e).withParams(o).send())}})},function(){function e(e,n,r,i,o){var a,s=e.naturalWidth,u=e.naturalHeight,l=i.width,c=i.height,d=r.getContext("2d"),f=new qq.Promise;return d.save(),i.resize?function(e){var n=e.blob,r=e.image,i=e.imageHeight,o=e.imageWidth,a=e.orientation,s=new qq.Promise,u=e.resize,l=document.createElement("canvas"),c=l.getContext("2d"),d=e.canvas,f=e.targetHeight,p=e.targetWidth;return t(l,o,i,a),d.height=f,d.width=p,c.drawImage(r,0,0),u({blob:n,height:f,image:r,sourceCanvas:l,targetCanvas:d,width:p}).then((function(){d.qqImageRendered&&d.qqImageRendered(),s.success()}),s.failure),s}({blob:n,canvas:r,image:e,imageHeight:u,imageWidth:s,orientation:i.orientation,resize:i.resize,targetHeight:c,targetWidth:l}):(qq.supportedFeatures.unlimitedScaledImageSize||(a=function(e){if(!qq.ios())throw new qq.Error("Downsampled dimensions can only be reliably calculated for iOS!");if(e.origHeight*e.origWidth>5241e3)return{newHeight:Math.round(Math.sqrt(e.origHeight/e.origWidth*5241e3)),newWidth:Math.round(Math.sqrt(e.origWidth/e.origHeight*5241e3))}}({origWidth:l,origHeight:c}))&&(qq.log(qq.format("Had to reduce dimensions due to device limitations from {}w / {}h to {}w / {}h",l,c,a.newWidth,a.newHeight),"warn"),l=a.newWidth,c=a.newHeight),t(r,l,c,i.orientation),qq.ios()?function(){(function(e){var t,n=e.naturalWidth,r=e.naturalHeight,i=document.createElement("canvas");return n*r>1048576&&(i.width=i.height=1,(t=i.getContext("2d")).drawImage(e,1-n,0),0===t.getImageData(0,0,1,1).data[3])})(e)&&(s/=2,u/=2);var t,n,r,i=1024,a=document.createElement("canvas"),f=o?function(e,t,n){var r,i,o,a=document.createElement("canvas"),s=0,u=n,l=n;for(a.width=1,a.height=n,(r=a.getContext("2d")).drawImage(e,0,0),i=r.getImageData(0,0,1,n).data;l>s;)0===i[4*(l-1)+3]?u=l:s=l,l=u+s>>1;return 0===(o=l/n)?1:o}(e,0,u):1,p=Math.ceil(i*l/s),h=Math.ceil(i*c/u/f),g=0,m=0;for(a.width=a.height=i,t=a.getContext("2d");g<u;){for(n=0,r=0;n<s;)t.clearRect(0,0,i,i),t.drawImage(e,-n,-g),d.drawImage(a,0,0,i,i,r,m,p,h),n+=i,r+=p;g+=i,m+=h}d.restore(),a=t=null}():d.drawImage(e,0,0,l,c),r.qqImageRendered&&r.qqImageRendered(),f.success(),f)}function t(e,t,n,r){switch(r){case 5:case 6:case 7:case 8:e.width=n,e.height=t;break;default:e.width=t,e.height=n}var i=e.getContext("2d");switch(r){case 2:i.translate(t,0),i.scale(-1,1);break;case 3:i.translate(t,n),i.rotate(Math.PI);break;case 4:i.translate(0,n),i.scale(1,-1);break;case 5:i.rotate(.5*Math.PI),i.scale(1,-1);break;case 6:i.rotate(.5*Math.PI),i.translate(0,-n);break;case 7:i.rotate(.5*Math.PI),i.translate(t,-n),i.scale(-1,1);break;case 8:i.rotate(-.5*Math.PI),i.translate(-t,0)}}function n(e,t){var n=this;window.Blob&&e instanceof Blob&&function(){var t=new Image,r=window.URL&&window.URL.createObjectURL?window.URL:window.webkitURL&&window.webkitURL.createObjectURL?window.webkitURL:null;if(!r)throw Error("No createObjectURL function found to create blob url");t.src=r.createObjectURL(e),n.blob=e,e=t}(),e.naturalWidth||e.naturalHeight||(e.onload=function(){var e=n.imageLoadListeners;e&&(n.imageLoadListeners=null,setTimeout((function(){for(var t=0,n=e.length;t<n;t++)e[t]()}),0))},e.onerror=t,this.imageLoadListeners=[]),this.srcImage=e}n.prototype.render=function(t,n){n=n||{};var r,i,o=this,a=this.srcImage.naturalWidth,s=this.srcImage.naturalHeight,u=n.width,l=n.height,c=n.maxWidth,d=n.maxHeight,f=!this.blob||"image/jpeg"===this.blob.type,p=t.tagName.toLowerCase();this.imageLoadListeners?this.imageLoadListeners.push((function(){o.render(t,n)})):(u&&!l?l=s*u/a<<0:l&&!u?u=a*l/s<<0:(u=a,l=s),c&&u>c&&(l=s*(u=c)/a<<0),d&&l>d&&(u=a*(l=d)/s<<0),r={width:u,height:l},qq.each(n,(function(e,t){r[e]=t})),"img"===p?(i=t.src,function(t,n,r,i){var o=document.createElement("canvas"),a=r.mime||"image/jpeg",s=new qq.Promise;return e(t,n,o,r,i).then((function(){s.success(o.toDataURL(a,r.quality||.8))})),s}(o.srcImage,o.blob,r,f).then((function(e){t.src=e,i===t.src&&t.onload()}))):"canvas"===p&&e(this.srcImage,this.blob,t,r,f),"function"==typeof this.onrender&&this.onrender(t))},qq.MegaPixImage=n}(),qq.ImageGenerator=function(e){"use strict";function t(e){return"img"===e.tagName.toLowerCase()}function n(e){return"canvas"===e.tagName.toLowerCase()}function r(e){var t=e.split("/"),n=t[t.length-1].split("?")[0],r=qq.getExtension(n);switch(r=r&&r.toLowerCase()){case"jpeg":case"jpg":return"image/jpeg";case"png":return"image/png";case"bmp":return"image/bmp";case"gif":return"image/gif";case"tiff":case"tif":return"image/tiff"}}function i(e){var t,n,r,i=document.createElement("a");return i.href=e,t=i.protocol,r=i.port,n=i.hostname,t.toLowerCase()!==window.location.protocol.toLowerCase()||(n.toLowerCase()!==window.location.hostname.toLowerCase()||r!==window.location.port&&!qq.ie())}function o(r,i){var o=t(r)||n(r);return t(r)?function(t,n){t.onload=function(){t.onload=null,t.onerror=null,n.success(t)},t.onerror=function(){t.onload=null,t.onerror=null,e("Problem drawing thumbnail!","error"),n.failure(t,"Problem drawing thumbnail!")}}(r,i):n(r)?function(e,t){e.qqImageRendered=function(){t.success(e)}}(r,i):(i.failure(r),e(qq.format("Element container of type {} is not supported!",r.tagName),"error")),o}function a(e,t,n,a,s){var u=new Image,l=new qq.Promise;o(u,l),i(e)&&(u.crossOrigin="anonymous"),u.src=e,l.then((function(){o(t,n),new qq.MegaPixImage(u).render(t,{maxWidth:a,maxHeight:a,mime:r(e),resize:s})}),n.failure)}function s(e,t,n,r){o(t,n),qq(t).css({maxWidth:r+"px",maxHeight:r+"px"}),t.src=e}function u(e,r,u){var l,c=new qq.Promise,d=u.scale,f=d?u.maxSize:null;return d&&t(r)?(l=document.createElement("canvas")).getContext&&l.getContext("2d")?i(e)&&void 0===(new Image).crossOrigin?s(e,r,c,f):a(e,r,c,f):s(e,r,c,f):n(r)?a(e,r,c,f):o(r,c)&&(r.src=e),c}qq.extend(this,{generate:function(t,n,r){return qq.isString(t)?(e("Attempting to update thumbnail based on server response."),u(t,n,r||{})):(e("Attempting to draw client-side image preview."),function(t,n,r){var i=new qq.Promise,a=new qq.Identify(t,e),s=r.maxSize,u=null==r.orient||r.orient,l=function(){n.onerror=null,n.onload=null,e("Could not render preview, file may be too large!","error"),i.failure(n,"Browser cannot render image!")};return a.isPreviewable().then((function(a){var c={parse:function(){return(new qq.Promise).success()}},d=u?new qq.Exif(t,e):c,f=new qq.MegaPixImage(t,l);o(n,i)&&d.parse().then((function(e){var t=e&&e.Orientation;f.render(n,{maxWidth:s,maxHeight:s,orientation:t,mime:a,resize:r.customResizeFunction})}),(function(t){e(qq.format("EXIF data could not be parsed ({}).  Assuming orientation = 1.",t)),f.render(n,{maxWidth:s,maxHeight:s,mime:a,resize:r.customResizeFunction})}))}),(function(){e("Not previewable"),i.failure(n,"Not previewable")})),i}(t,n,r||{}))}}),this._testing={},this._testing.isImg=t,this._testing.isCanvas=n,this._testing.isCrossOrigin=i,this._testing.determineMimeOfFileName=r},qq.Exif=function(e,t){"use strict";var n=[274],r={274:{name:"Orientation",bytes:2}};function i(e){for(var t=0,n=0;e.length>0;)t+=parseInt(e.substring(0,2),16)*Math.pow(2,n),e=e.substring(2,e.length),n+=8;return t}function o(){var t=new qq.Promise;return qq.readBlobToHex(e,0,6).then((function(n){0!==n.indexOf("ffd8")?t.failure("Not a valid JPEG!"):function t(n,r){var i=n,o=r;return void 0===i&&(i=2,o=new qq.Promise),qq.readBlobToHex(e,i,4).then((function(e){var n,r=/^ffe([0-9])/.exec(e);r?"1"!==r[1]?(n=parseInt(e.slice(4,8),16),t(i+n+2,o)):o.success(i):o.failure("No EXIF header to be found!")})),o}().then((function(e){t.success(e)}),(function(e){t.failure(e)}))})),t}qq.extend(this,{parse:function(){var a=new qq.Promise,s=function(e){t(qq.format("EXIF header parse failed: '{}' ",e)),a.failure(e)};return o().then((function(o){var u,l;t(qq.format("Moving forward with EXIF header parsing for '{}'",void 0===e.name?"blob":e.name)),(u=o,l=new qq.Promise,qq.readBlobToHex(e,u+10,2).then((function(e){l.success("4949"===e)})),l).then((function(u){t(qq.format("EXIF Byte order is {} endian",u?"little":"big")),function(t,n){var r=new qq.Promise;return qq.readBlobToHex(e,t+18,2).then((function(e){if(n)return r.success(i(e));r.success(parseInt(e,16))})),r}(o,u).then((function(l){t(qq.format("Found {} APP1 directory entries",l)),function(t,n){var r=t+20,i=12*n;return qq.readBlobToHex(e,r,i)}(o,l).then((function(e){var o=function(e){for(var t=[],n=0;n+24<=e.length;)t.push(e.slice(n,n+24)),n+=24;return t}(e),s=function(e,t){var o=qq.extend([],n),a={};return qq.each(t,(function(t,n){var s,u,l,c=n.slice(0,4),d=e?i(c):parseInt(c,16),f=o.indexOf(d);if(f>=0&&(u=r[d].name,l=r[d].bytes,s=n.slice(16,16+2*l),a[u]=e?i(s):parseInt(s,16),o.splice(f,1)),0===o.length)return!1})),a}(u,o);t("Successfully parsed some EXIF tags"),a.success(s)}),s)}),s)}),s)}),s),a}}),this._testing={},this._testing.parseLittleEndian=i},qq.Identify=function(e,t){"use strict";qq.extend(this,{isPreviewable:function(){var n=this,r=new qq.Promise,i=!1,o=void 0===e.name?"blob":e.name;return t(qq.format("Attempting to determine if {} can be rendered in this browser",o)),t("First pass: check type attribute of blob object."),this.isPreviewableSync()?(t("Second pass: check for magic bytes in file header."),qq.readBlobToHex(e,0,4).then((function(e){qq.each(n.PREVIEWABLE_MIME_TYPES,(function(t,n){if(o=e,a=!1,s=[].concat(n),qq.each(s,(function(e,t){if(0===o.indexOf(t))return a=!0,!1})),a)return("image/tiff"!==t||qq.supportedFeatures.tiffPreviews)&&(i=!0,r.success(t)),!1;var o,a,s})),t(qq.format("'{}' is {} able to be rendered in this browser",o,i?"":"NOT")),i||r.failure()}),(function(){t("Error reading file w/ name '"+o+"'.  Not able to be rendered in this browser."),r.failure()}))):r.failure(),r},isPreviewableSync:function(){var n=e.type,r=qq.indexOf(Object.keys(this.PREVIEWABLE_MIME_TYPES),n)>=0,i=!1,o=void 0===e.name?"blob":e.name;return r&&(i="image/tiff"!==n||qq.supportedFeatures.tiffPreviews),!i&&t(o+" is not previewable in this browser per the blob's type attr"),i}})},qq.Identify.prototype.PREVIEWABLE_MIME_TYPES={"image/jpeg":"ffd8ff","image/gif":"474946","image/png":"89504e","image/bmp":"424d","image/tiff":["49492a00","4d4d002a"]},qq.ImageValidation=function(e,t){"use strict";this.validate=function(n){var r,i=new qq.Promise;return t("Attempting to validate image."),!function(e){var t=!1;return qq.each(e,(function(e,n){if(n>0)return t=!0,!1})),t}(n)?i.success():(r=new qq.Promise,new qq.Identify(e,t).isPreviewable().then((function(){var n=new Image,i=window.URL&&window.URL.createObjectURL?window.URL:window.webkitURL&&window.webkitURL.createObjectURL?window.webkitURL:null;i?(n.onerror=function(){t("Cannot determine dimensions for image.  May be too large.","error"),r.failure()},n.onload=function(){r.success({width:this.width,height:this.height})},n.src=i.createObjectURL(e)):(t("No createObjectURL function available to generate image URL!","error"),r.failure())}),r.failure),r).then((function(e){var t=function(e,t){var n;return qq.each(e,(function(e,r){if(r>0){var i=/(max|min)(Width|Height)/.exec(e),o=i[2].charAt(0).toLowerCase()+i[2].slice(1),a=t[o];switch(i[1]){case"min":if(a<r)return n=e,!1;break;case"max":if(a>r)return n=e,!1}}})),n}(n,e);t?i.failure(t):i.success()}),i.success),i}},qq.Session=function(e){"use strict";var t={endpoint:null,params:{},customHeaders:{},cors:{},addFileRecord:function(e){},log:function(e,t){}};function n(e,n,r,i){var o=!1;(n=n&&function(e){if(qq.isArray(e))return!0;t.log("Session response is not an array.","error")}(e))&&qq.each(e,(function(e,n){if(null==n.uuid)o=!0,t.log(qq.format("Session response item {} did not include a valid UUID - ignoring.",e),"error");else if(null==n.name)o=!0,t.log(qq.format("Session response item {} did not include a valid name - ignoring.",e),"error");else try{return t.addFileRecord(n),!0}catch(e){o=!0,t.log(e.message,"error")}return!1})),i[n&&!o?"success":"failure"](e,r)}qq.extend(t,e,!0),this.refresh=function(){var e=new qq.Promise,r=qq.extend({},t);return new qq.SessionAjaxRequester(qq.extend(r,{onComplete:function(t,r,i){n(t,r,i,e)}})).queryServer(),e}},qq.SessionAjaxRequester=function(e){"use strict";var t,n={endpoint:null,customHeaders:{},params:{},cors:{expected:!1,sendCredentials:!1},onComplete:function(e,t,n){},log:function(e,t){}};qq.extend(n,e),t=qq.extend(this,new qq.AjaxRequester({acceptHeader:"application/json",validMethods:["GET"],method:"GET",endpointStore:{get:function(){return n.endpoint}},customHeaders:n.customHeaders,log:n.log,onComplete:function(e,t,r){var i=null;if(null!=t.responseText)try{i=qq.parseJson(t.responseText)}catch(e){n.log("Problem parsing session response: "+e.message,"error"),r=!0}n.onComplete(i,!r,t)},cors:n.cors})),qq.extend(this,{queryServer:function(){var e=qq.extend({},n.params);n.log("Session query request."),t.initTransport("sessionRefresh").withParams(e).withCacheBuster().send()}})},qq.Scaler=function(e,t){"use strict";var n=e.customResizer,r=e.sendOriginal,i=e.orient,o=e.defaultType,a=e.defaultQuality/100,s=e.failureText,u=e.includeExif,l=this._getSortedSizes(e.sizes);qq.extend(this,{enabled:qq.supportedFeatures.scaling&&l.length>0,getFileRecords:function(e,c,d){var f=this,p=[],h=d.blob?d.blob:d;return new qq.Identify(h,t).isPreviewableSync()?(qq.each(l,(function(e,r){var l=f._determineOutputType({defaultType:o,requestedType:r.type,refType:h.type});p.push({uuid:qq.getUniqueId(),name:f._getName(c,{name:r.name,type:l,refType:h.type}),blob:new qq.BlobProxy(h,qq.bind(f._generateScaledImage,f,{customResizeFunction:n,maxSize:r.maxSize,orient:i,type:l,quality:a,failedText:s,includeExif:u,log:t}))})})),p.push({uuid:e,name:c,size:h.size,blob:r?h:null})):p.push({uuid:e,name:c,size:h.size,blob:h}),p},handleNewFile:function(e,t,n,r,i,o,a,s){e.qqButtonId||e.blob&&e.blob.qqButtonId;var u,l=[],c=null,d=s.addFileToHandler,f=s.uploadData,p=s.paramsStore,h=qq.getUniqueId();qq.each(this.getFileRecords(n,t,e),(function(e,t){var n,r=t.size;t.blob instanceof qq.BlobProxy&&(r=-1),n=f.addFile({uuid:t.uuid,name:t.name,size:r,batchId:o,proxyGroupId:h}),t.blob instanceof qq.BlobProxy?l.push(n):c=n,t.blob?(d(n,t.blob),i.push({id:n,file:t.blob})):f.setStatus(n,qq.status.REJECTED)})),null!==c&&(qq.each(l,(function(e,t){var n={qqparentuuid:f.retrieve({id:c}).uuid,qqparentsize:f.retrieve({id:c}).size};n[a]=f.retrieve({id:t}).uuid,f.setParentId(t,c),p.addReadOnly(t,n)})),l.length&&((u={})[a]=f.retrieve({id:c}).uuid,p.addReadOnly(c,u)))}})},qq.extend(qq.Scaler.prototype,{scaleImage:function(e,t,n){"use strict";if(!qq.supportedFeatures.scaling)throw new qq.Error("Scaling is not supported in this browser!");var r=new qq.Promise,i=n.log,o=n.getFile(e),a=n.uploadData.retrieve({id:e}),s=a&&a.name,u=a&&a.uuid,l={customResizer:t.customResizer,sendOriginal:!1,orient:t.orient,defaultType:t.type||null,defaultQuality:t.quality,failedToScaleText:"Unable to scale",sizes:[{name:"",maxSize:t.maxSize}]},c=new qq.Scaler(l,i);return qq.Scaler&&qq.supportedFeatures.imagePreviews&&o?qq.bind((function(){var t=c.getFileRecords(u,s,o)[0];t&&t.blob instanceof qq.BlobProxy?t.blob.create().then(r.success,r.failure):(i(e+" is not a scalable image!","error"),r.failure())}),this)():(r.failure(),i("Could not generate requested scaled image for "+e+".  Scaling is either not possible in this browser, or the file could not be located.","error")),r},_determineOutputType:function(e){"use strict";var t=e.requestedType,n=e.defaultType,r=e.refType;return n||t?t&&qq.indexOf(Object.keys(qq.Identify.prototype.PREVIEWABLE_MIME_TYPES),t)>=0?"image/tiff"===t?qq.supportedFeatures.tiffPreviews?t:n:t:n:"image/jpeg"!==r?"image/png":r},_getName:function(e,t){"use strict";var n=e.lastIndexOf("."),r=t.type||"image/png",i=t.refType,o="",a=qq.getExtension(e),s="";return t.name&&t.name.trim().length&&(s=" ("+t.name+")"),n>=0?(o=e.substr(0,n),i!==r&&(a=r.split("/")[1]),o+=s+"."+a):o=e+s,o},_getSortedSizes:function(e){"use strict";return(e=qq.extend([],e)).sort((function(e,t){return e.maxSize>t.maxSize?1:e.maxSize<t.maxSize?-1:0}))},_generateScaledImage:function(e,t){"use strict";var n=this,r=e.customResizeFunction,i=e.log,o=e.maxSize,a=e.orient,s=e.type,u=e.quality,l=e.failedText,c=e.includeExif&&"image/jpeg"===t.type&&"image/jpeg"===s,d=new qq.Promise,f=new qq.ImageGenerator(i),p=document.createElement("canvas");return i("Attempting to generate scaled version for "+t.name),f.generate(t,p,{maxSize:o,orient:a,customResizeFunction:r}).then((function(){var e=p.toDataURL(s,u),r=function(){i("Success generating scaled version for "+t.name);var n=qq.dataUriToBlob(e);d.success(n)};c?n._insertExifHeader(t,e,i).then((function(t){e=t,r()}),(function(){i("Problem inserting EXIF header into scaled image.  Using scaled image w/out EXIF data.","error"),r()})):r()}),(function(){i("Failed attempt to generate scaled version for "+t.name,"error"),d.failure(l)})),d},_insertExifHeader:function(e,t,n){"use strict";var r=new FileReader,i=new qq.Promise,o="";return r.onload=function(){o=r.result,i.success(qq.ExifRestorer.restore(o,t))},r.onerror=function(){n("Problem reading "+e.name+" during attempt to transfer EXIF data to scaled version.","error"),i.failure()},r.readAsDataURL(e),i},_dataUriToBlob:function(e){"use strict";var t,n,r,i;return t=e.split(",")[0].indexOf("base64")>=0?atob(e.split(",")[1]):decodeURI(e.split(",")[1]),n=e.split(",")[0].split(":")[1].split(";")[0],r=new ArrayBuffer(t.length),i=new Uint8Array(r),qq.each(t,(function(e,t){i[e]=t.charCodeAt(0)})),this._createBlob(r,n)},_createBlob:function(e,t){"use strict";var n=window.BlobBuilder||window.WebKitBlobBuilder||window.MozBlobBuilder||window.MSBlobBuilder,r=n&&new n;return r?(r.append(e),r.getBlob(t)):new Blob([e],{type:t})}}),qq.ExifRestorer=(ExifRestorer={KEY_STR:"ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789+/=",encode64:function(e){var t,n,r,i,o,a="",s="",u="",l=0;do{r=(t=e[l++])>>2,i=(3&t)<<4|(n=e[l++])>>4,o=(15&n)<<2|(s=e[l++])>>6,u=63&s,isNaN(n)?o=u=64:isNaN(s)&&(u=64),a=a+this.KEY_STR.charAt(r)+this.KEY_STR.charAt(i)+this.KEY_STR.charAt(o)+this.KEY_STR.charAt(u),t=n=s="",r=i=o=u=""}while(l<e.length);return a},restore:function(e,t){if(!e.match("data:image/jpeg;base64,"))return t;var n=this.decode64(e.replace("data:image/jpeg;base64,","")),r=this.slice2Segments(n),i=this.exifManipulation(t,r);return"data:image/jpeg;base64,"+this.encode64(i)},exifManipulation:function(e,t){var n=this.getExifArray(t),r=this.insertExif(e,n);return new Uint8Array(r)},getExifArray:function(e){for(var t,n=0;n<e.length;n++)if(255==(t=e[n])[0]&225==t[1])return t;return[]},insertExif:function(e,t){var n=e.replace("data:image/jpeg;base64,",""),r=this.decode64(n),i=r.indexOf(255,3),o=r.slice(0,i),a=r.slice(i),s=o;return s=(s=s.concat(t)).concat(a)},slice2Segments:function(e){for(var t=0,n=[];!(255==e[t]&218==e[t+1]);){if(255==e[t]&216==e[t+1])t+=2;else{var r=t+(256*e[t+2]+e[t+3])+2,i=e.slice(t,r);n.push(i),t=r}if(t>e.length)break}return n},decode64:function(e){var t,n,r,i,o="",a="",s=0,u=[];if(/[^A-Za-z0-9\+\/\=]/g.exec(e))throw new Error("There were invalid base64 characters in the input text.  Valid base64 characters are A-Z, a-z, 0-9, '+', '/',and '='");e=e.replace(/[^A-Za-z0-9\+\/\=]/g,"");do{t=this.KEY_STR.indexOf(e.charAt(s++))<<2|(r=this.KEY_STR.indexOf(e.charAt(s++)))>>4,n=(15&r)<<4|(i=this.KEY_STR.indexOf(e.charAt(s++)))>>2,o=(3&i)<<6|(a=this.KEY_STR.indexOf(e.charAt(s++))),u.push(t),64!=i&&u.push(n),64!=a&&u.push(o),t=n=o="",r=i=a=""}while(s<e.length);return u}},ExifRestorer),qq.TotalProgress=function(e,t){"use strict";var n={},r=0,i=0,o=-1,a=-1,s=function(t,n){t===o&&n===a||e(t,n),o=t,a=n},u=function(e){var r=t(e);r>0&&(l(e,0,r),n[e]={loaded:0,total:r})},l=function(e,t,o){var a=n[e]?n[e].loaded:0,u=n[e]?n[e].total:0;-1===t&&-1===o?(r-=a,i-=u):(t&&(r+=t-a),o&&(i+=o-u)),s(r,i)};qq.extend(this,{onAllComplete:function(e,t,n){(0===t.length||function(e,t){var n=!0;return qq.each(e,(function(e,r){if(qq.indexOf(t,r)>=0)return n=!1,!1})),n}(t,n))&&(s(i,i),this.reset())},onStatusChange:function(e,t,r){r===qq.status.CANCELED||r===qq.status.REJECTED?function(e){l(e,-1,-1),delete n[e]}(e):r===qq.status.SUBMITTING&&u(e)},onIndividualProgress:function(e,t,r){l(e,t,r),n[e]={loaded:t,total:r}},onNewSize:function(e){u(e)},reset:function(){n={},r=0,i=0}})},qq.PasteSupport=function(e){"use strict";var t,n;t={targetElement:null,callbacks:{log:function(e,t){},pasteReceived:function(e){}}},qq.extend(t,e),n=qq(t.targetElement).attach("paste",(function(e){var n=e.clipboardData;n&&qq.each(n.items,(function(e,n){if(function(e){return e.type&&0===e.type.indexOf("image/")}(n)){var r=n.getAsFile();t.callbacks.pasteReceived(r)}}))})),qq.extend(this,{reset:function(){n&&n()}})},qq.FormSupport=function(e,t,n){"use strict";var r=this,i=e.interceptSubmit,o=e.element,a=e.autoUpload;function s(e,t){if(!e.checkValidity||e.checkValidity())return!0;n("Form did not pass validation checks - will not upload.","error"),t()}qq.extend(this,{newEndpoint:null,newAutoUpload:a,attachedToForm:!1,getFormInputsAsObject:function(){return null==o?null:r._form2Obj(o)}}),o=function(e){return e&&(qq.isString(e)&&(e=document.getElementById(e)),e&&(n("Attaching to form element."),function(e){e.getAttribute("action")&&(r.newEndpoint=e.getAttribute("action"))}(e),i&&function(e){var n=e.submit;qq(e).attach("submit",(function(r){(r=r||window.event).preventDefault?r.preventDefault():r.returnValue=!1,s(e,n)&&t()})),e.submit=function(){s(e,n)&&t()}}(e))),e}(o),this.attachedToForm=!!o},qq.extend(qq.FormSupport.prototype,{_form2Obj:function(e){"use strict";var t={},n=function(e){return t=e.type,qq.indexOf(["checkbox","radio"],t.toLowerCase())>=0&&!e.checked||e.disabled&&"hidden"!==e.type.toLowerCase();var t};return qq.each(e.elements,(function(e,r){if((qq.isInput(r,!0)||"textarea"===r.tagName.toLowerCase())&&(o=r.type,qq.indexOf(["button","image","reset","submit"],o.toLowerCase())<0)&&!n(r))t[r.name]=r.value;else if("select"===r.tagName.toLowerCase()&&!n(r)){var i=function(e){var t=null;return qq.each(qq(e).children(),(function(e,n){if("option"===n.tagName.toLowerCase()&&n.selected)return t=n.value,!1})),t}(r);null!==i&&(t[r.name]=i)}var o})),t}}),qq.traditional=qq.traditional||{},qq.traditional.FormUploadHandler=function(e,t){"use strict";var n=this,r=t.getName,i=t.getUuid,o=t.log;this.uploadFile=function(t){var a,s=n.getInput(t),u=n._createIframe(t),l=new qq.Promise;return(a=function(t,o){var a=e.paramsStore.get(t),s="get"===e.method.toLowerCase()?"GET":"POST",u=e.endpointStore.get(t),l=r(t);return a[e.uuidName]=i(t),a[e.filenameParam]=l,n._initFormForUpload({method:s,endpoint:u,params:a,paramsInBody:e.paramsInBody,targetName:o.name})}(t,u)).appendChild(s),n._attachLoadEvent(u,(function(r){o("iframe loaded");var i=r||function(e,t){var r,i,a;try{a=(i=t.contentDocument||t.contentWindow.document).body.innerHTML,o("converting iframe's innerHTML to JSON"),o("innerHTML = "+a),a&&a.match(/^<pre/i)&&(a=i.body.firstChild.firstChild.nodeValue),r=n._parseJsonResponse(a)}catch(e){o("Error when attempting to parse form upload response ("+e.message+")","error"),r={success:!1}}return r}(0,u);n._detachLoadEvent(t),e.cors.expected||qq(u).remove(),i.success?l.success(i):l.failure(i)})),o("Sending upload request for "+t),a.submit(),qq(a).remove(),l},qq.extend(this,new qq.FormUploadHandler({options:{isCors:e.cors.expected,inputName:e.inputName},proxy:{onCancel:e.onCancel,getName:r,getUuid:i,log:o}}))},qq.traditional=qq.traditional||{},qq.traditional.XhrUploadHandler=function(e,t){"use strict";var n=this,r=t.getName,i=t.getSize,o=t.getUuid,a=t.log,s=e.forceMultipart||e.paramsInBody,u=new qq.traditional.AllChunksDoneAjaxRequester({cors:e.cors,endpoint:e.chunking.success.endpoint,log:a}),l=function(e,t){var n=new qq.Promise;return t.onreadystatechange=function(){if(4===t.readyState){var r=d(e,t);r.success?n.success(r.response,t):n.failure(r.response,t)}},n},c=function(e,t){return qq.indexOf([200,201,202,203,204],e.status)<0||!t.success||t.reset},d=function(e,t){var n;return a("xhr - server response received for "+e),a("responseText = "+t.responseText),n=f(!0,t),{success:!c(t,n),response:n}},f=function(e,t){var n={};try{a(qq.format("Received response status {} with body: {}",t.status,t.responseText)),n=qq.parseJson(t.responseText)}catch(t){e&&a("Error when attempting to parse xhr response text ("+t.message+")","error")}return n},p=function(t){var a=new qq.Promise;return u.complete(t,n._createXhr(t),function(t){var a=e.paramsStore.get(t),s=r(t),u=i(t);return a[e.uuidName]=o(t),a[e.filenameParam]=s,a[e.totalFileSizeName]=u,a[e.chunking.paramNames.totalParts]=n._getTotalChunks(t),a}(t),e.customHeaders.get(t)).then((function(e){a.success(f(!1,e),e)}),(function(e){a.failure(f(!1,e),e)})),a},h=function(t,n,a,u){var l=new FormData,c=e.method,d=e.endpointStore.get(u),f=r(u),p=i(u);return t[e.uuidName]=o(u),t[e.filenameParam]=f,s&&(t[e.totalFileSizeName]=p),e.paramsInBody||(s||(t[e.inputName]=f),d=qq.obj2url(t,d)),n.open(c,d,!0),e.cors.expected&&e.cors.sendCredentials&&(n.withCredentials=!0),s?(e.paramsInBody&&qq.obj2FormData(t,l),l.append(e.inputName,a),l):a},g=function(t,r){var i=e.customHeaders.get(t),o=n.getFile(t);r.setRequestHeader("Accept","application/json"),r.setRequestHeader("X-Requested-With","XMLHttpRequest"),r.setRequestHeader("Cache-Control","no-cache"),s||(r.setRequestHeader("Content-Type","application/octet-stream"),r.setRequestHeader("X-Mime-Type",o.type)),qq.each(i,(function(e,t){r.setRequestHeader(e,t)}))};qq.extend(this,{uploadChunk:function(t,o,a){var u,c,d,f=n._getChunkData(t,o),p=n._createXhr(t,o);i(t);return u=l(t,p),n._registerProgressHandler(t,o,f.size),function(t,n,o){var a=i(t),u=r(t);n[e.chunking.paramNames.partIndex]=o.part,n[e.chunking.paramNames.partByteOffset]=o.start,n[e.chunking.paramNames.chunkSize]=o.size,n[e.chunking.paramNames.totalParts]=o.count,n[e.totalFileSizeName]=a,s&&(n[e.filenameParam]=u)}(t,d=e.paramsStore.get(t),f),a&&(d[e.resume.paramNames.resuming]=!0),c=h(d,p,f.blob,t),g(t,p),p.send(c),u},uploadFile:function(t){var r,i,o,a,s=n.getFile(t);return i=n._createXhr(t),n._registerProgressHandler(t),r=l(t,i),o=e.paramsStore.get(t),a=h(o,i,s,t),g(t,i),i.send(a),r}}),qq.extend(this,new qq.XhrUploadHandler({options:qq.extend({namespace:"traditional"},e),proxy:qq.extend({getEndpoint:e.endpointStore.get},t)})),qq.override(this,(function(t){return{finalizeChunks:function(n){return e.chunking.success.endpoint?p(n):t.finalizeChunks(n,qq.bind(f,this,!0))}}}))},qq.traditional.AllChunksDoneAjaxRequester=function(e){"use strict";var t,n={cors:{allowXdr:!1,expected:!1,sendCredentials:!1},endpoint:null,log:function(e,t){}},r={},i={get:function(e){return n.endpoint}};qq.extend(n,e),t=qq.extend(this,new qq.AjaxRequester({acceptHeader:"application/json",validMethods:["POST"],method:"POST",endpointStore:i,allowXRequestedWithAndCacheControl:!1,cors:n.cors,log:n.log,onComplete:function(e,t,n){var i=r[e];delete r[e],n?i.failure(t):i.success(t)}})),qq.extend(this,{complete:function(e,i,o,a){var s=new qq.Promise;return n.log("Submitting All Chunks Done request for "+e),r[e]=s,t.initTransport(e).withParams(o).withHeaders(a).send(i),s}})},qq.DragAndDrop=function(e){"use strict";var t,n,r,i=[],o=[],a=new qq.DisposeSupport;function s(e){var n=new qq.Promise;return e.isFile?e.file((function(t){var r=e.name,i=e.fullPath,a=i.indexOf(r);"/"===(i=i.substr(0,a)).charAt(0)&&(i=i.substr(1)),t.qqPath=i,o.push(t),n.success()}),(function(r){t.callbacks.dropLog("Problem parsing '"+e.fullPath+"'.  FileError code "+r.code+".","error"),n.failure()})):e.isDirectory&&function e(t,n,r,i){var o=i||new qq.Promise,a=n||t.createReader();return a.readEntries((function(n){var i=r?r.concat(n):n;n.length?setTimeout((function(){e(t,a,i,o)}),0):o.success(i)}),o.failure),o}(e).then((function(e){var t=e.length;qq.each(e,(function(e,r){s(r).done((function(){0===(t-=1)&&n.success()}))})),e.length||n.success()}),(function(r){t.callbacks.dropLog("Problem parsing '"+e.fullPath+"'.  FileError code "+r.code+".","error"),n.failure()})),n}function u(e){var n=new qq.UploadDropZone({HIDE_ZONES_EVENT_NAME:"qq-hidezones",element:e,onEnter:function(n){qq(e).addClass(t.classes.dropActive),n.stopPropagation()},onLeaveNotDescendants:function(n){qq(e).removeClass(t.classes.dropActive)},onDrop:function(e){var r,i,a,u;(r=e.dataTransfer,i=n,a=[],u=new qq.Promise,t.callbacks.processingDroppedFiles(),i.dropDisabled(!0),r.files.length>1&&!t.allowMultipleItems?(t.callbacks.processingDroppedFilesComplete([]),t.callbacks.dropError("tooManyFilesError",""),i.dropDisabled(!1),u.failure()):(o=[],qq.isFolderDropSupported(r)?qq.each(r.items,(function(e,t){var n=t.webkitGetAsEntry();n&&(n.isFile?o.push(t.getAsFile()):a.push(s(n).done((function(){a.pop(),0===a.length&&u.success()}))))})):o=r.files,0===a.length&&u.success()),u).then((function(){!function(e,n){var r=Array.prototype.slice.call(e);t.callbacks.dropLog("Grabbed "+e.length+" dropped files."),n.dropDisabled(!1),t.callbacks.processingDroppedFilesComplete(r,n.getElement())}(o,n)}),(function(){t.callbacks.dropLog("Drop event DataTransfer parsing failed.  No files will be uploaded.","error")}))}});return a.addDisposer((function(){n.dispose()})),qq(e).hasAttribute("qq-hide-dropzone")&&qq(e).hide(),i.push(n),n}function l(e){var t;return qq.each(e.dataTransfer.types,(function(e,n){if("Files"===n)return t=!0,!1})),t}t={dropZoneElements:[],allowMultipleItems:!0,classes:{dropActive:null},callbacks:new qq.DragAndDrop.callbacks},qq.extend(t,e,!0),n=t.dropZoneElements,r=function(){setTimeout((function(){qq.each(n,(function(e,n){qq(n).hasAttribute("qq-hide-dropzone")&&qq(n).hide(),qq(n).removeClass(t.classes.dropActive)}))}),10)},qq.each(n,(function(e,t){var r=u(t);n.length&&qq.supportedFeatures.fileDrop&&a.attach(document,"dragenter",(function(e){!r.dropDisabled()&&l(e)&&qq.each(n,(function(e,t){t instanceof HTMLElement&&qq(t).hasAttribute("qq-hide-dropzone")&&qq(t).css({display:"block"})}))}))})),a.attach(document,"dragleave",(function(e){(function(e){return qq.safari()?e.x<0||e.y<0:0===e.x&&0===e.y})(e)&&r()})),a.attach(qq(document).children()[0],"mouseenter",(function(e){r()})),a.attach(document,"drop",(function(e){l(e)&&(e.preventDefault(),r())})),a.attach(document,"qq-hidezones",r),qq.extend(this,{setupExtraDropzone:function(e){t.dropZoneElements.push(e),u(e)},removeDropzone:function(e){var n,r=t.dropZoneElements;for(n in r)if(r[n]===e)return r.splice(n,1)},dispose:function(){a.dispose(),qq.each(i,(function(e,t){t.dispose()}))}})},qq.DragAndDrop.callbacks=function(){"use strict";return{processingDroppedFiles:function(){},processingDroppedFilesComplete:function(e,t){},dropError:function(e,t){qq.log("Drag & drop error code '"+e+" with these specifics: '"+t+"'","error")},dropLog:function(e,t){qq.log(e,t)}}},qq.UploadDropZone=function(e){"use strict";var t,n,r,i,o=new qq.DisposeSupport;function a(){return qq.safari()||qq.firefox()&&qq.windows()}function s(e){if(!qq.supportedFeatures.fileDrop)return!1;var t,n=e.dataTransfer,r=qq.safari();return t=!(!qq.ie()||!qq.supportedFeatures.fileDrop)||"none"!==n.effectAllowed,n&&t&&(n.files&&n.files.length||!r&&n.types.contains&&n.types.contains("Files")||n.types.includes&&n.types.includes("Files"))}function u(e){return void 0!==e&&(r=e),r}t={element:null,onEnter:function(e){},onLeave:function(e){},onLeaveNotDescendants:function(e){},onDrop:function(e){}},qq.extend(t,e),n=t.element,i||(a?o.attach(document,"dragover",(function(e){e.preventDefault()})):o.attach(document,"dragover",(function(e){e.dataTransfer&&(e.dataTransfer.dropEffect="none",e.preventDefault())})),i=!0),o.attach(n,"dragover",(function(e){if(s(e)){var t=qq.ie()&&qq.supportedFeatures.fileDrop?null:e.dataTransfer.effectAllowed;e.dataTransfer.dropEffect="move"===t||"linkMove"===t?"move":"copy",e.stopPropagation(),e.preventDefault()}})),o.attach(n,"dragenter",(function(e){if(!u()){if(!s(e))return;t.onEnter(e)}})),o.attach(n,"dragleave",(function(e){if(s(e)){t.onLeave(e);var n=document.elementFromPoint(e.clientX,e.clientY);qq(this).contains(n)||t.onLeaveNotDescendants(e)}})),o.attach(n,"drop",(function(e){if(!u()){if(!s(e))return;e.preventDefault(),e.stopPropagation(),t.onDrop(e),function(){var e;function n(){(e=document.createEvent("Event")).initEvent(t.HIDE_ZONES_EVENT_NAME,!0,!0)}if(window.CustomEvent)try{e=new CustomEvent(t.HIDE_ZONES_EVENT_NAME)}catch(e){n()}else n();document.dispatchEvent(e)}()}})),qq.extend(this,{dropDisabled:function(e){return u(e)},dispose:function(){o.dispose()},getElement:function(){return n}}),this._testing={},this._testing.isValidFileDrag=s},function(){"use strict";qq.uiPublicApi={addInitialFiles:function(e){this._parent.prototype.addInitialFiles.apply(this,arguments),this._templating.addCacheToDom()},clearStoredFiles:function(){this._parent.prototype.clearStoredFiles.apply(this,arguments),this._templating.clearFiles()},addExtraDropzone:function(e){this._dnd&&this._dnd.setupExtraDropzone(e)},removeExtraDropzone:function(e){if(this._dnd)return this._dnd.removeDropzone(e)},getItemByFileId:function(e){if(!this._templating.isHiddenForever(e))return this._templating.getFileContainer(e)},reset:function(){this._parent.prototype.reset.apply(this,arguments),this._templating.reset(),!this._options.button&&this._templating.getButton()&&(this._defaultButtonId=this._createUploadButton({element:this._templating.getButton(),title:this._options.text.fileInputTitle}).getButtonId()),this._dnd&&(this._dnd.dispose(),this._dnd=this._setupDragAndDrop()),this._totalFilesInBatch=0,this._filesInBatchAddedToUi=0,this._setupClickAndEditEventHandlers()},setName:function(e,t){var n=this._options.formatFileName(t);this._parent.prototype.setName.apply(this,arguments),this._templating.updateFilename(e,n)},pauseUpload:function(e){var t=this._parent.prototype.pauseUpload.apply(this,arguments);return t&&this._templating.uploadPaused(e),t},continueUpload:function(e){var t=this._parent.prototype.continueUpload.apply(this,arguments);return t&&this._templating.uploadContinued(e),t},getId:function(e){return this._templating.getFileId(e)},getDropTarget:function(e){return this.getFile(e).qqDropTarget}},qq.uiPrivateApi={_getButton:function(e){var t=this._parent.prototype._getButton.apply(this,arguments);return t||e===this._defaultButtonId&&(t=this._templating.getButton()),t},_removeFileItem:function(e){this._templating.removeFile(e)},_setupClickAndEditEventHandlers:function(){this._fileButtonsClickHandler=qq.FileButtonsClickHandler&&this._bindFileButtonsClickEvent(),this._focusinEventSupported=!qq.firefox(),this._isEditFilenameEnabled()&&(this._filenameClickHandler=this._bindFilenameClickEvent(),this._filenameInputFocusInHandler=this._bindFilenameInputFocusInEvent(),this._filenameInputFocusHandler=this._bindFilenameInputFocusEvent())},_setupDragAndDrop:function(){var e=this,t=this._options.dragAndDrop.extraDropzones,n=this._templating,r=n.getDropZone();return r&&t.push(r),new qq.DragAndDrop({dropZoneElements:t,allowMultipleItems:this._options.multiple,classes:{dropActive:this._options.classes.dropActive},callbacks:{processingDroppedFiles:function(){n.showDropProcessing()},processingDroppedFilesComplete:function(t,r){n.hideDropProcessing(),qq.each(t,(function(e,t){t.qqDropTarget=r})),t.length&&e.addFiles(t,null,null)},dropError:function(t,n){e._itemError(t,n)},dropLog:function(t,n){e.log(t,n)}}})},_bindFileButtonsClickEvent:function(){var e=this;return new qq.FileButtonsClickHandler({templating:this._templating,log:function(t,n){e.log(t,n)},onDeleteFile:function(t){e.deleteFile(t)},onCancel:function(t){e.cancel(t)},onRetry:function(t){e.retry(t)},onPause:function(t){e.pauseUpload(t)},onContinue:function(t){e.continueUpload(t)},onGetName:function(t){return e.getName(t)}})},_isEditFilenameEnabled:function(){return this._templating.isEditFilenamePossible()&&!this._options.autoUpload&&qq.FilenameClickHandler&&qq.FilenameInputFocusHandler&&qq.FilenameInputFocusHandler},_filenameEditHandler:function(){var e=this,t=this._templating;return{templating:t,log:function(t,n){e.log(t,n)},onGetUploadStatus:function(t){return e.getUploads({id:t}).status},onGetName:function(t){return e.getName(t)},onSetName:function(t,n){e.setName(t,n)},onEditingStatusChange:function(e,n){var r=qq(t.getEditInput(e)),i=qq(t.getFileContainer(e));n?(r.addClass("qq-editing"),t.hideFilename(e),t.hideEditIcon(e)):(r.removeClass("qq-editing"),t.showFilename(e),t.showEditIcon(e)),i.addClass("qq-temp").removeClass("qq-temp")}}},_onUploadStatusChange:function(e,t,n){this._parent.prototype._onUploadStatusChange.apply(this,arguments),this._isEditFilenameEnabled()&&this._templating.getFileContainer(e)&&n!==qq.status.SUBMITTED&&(this._templating.markFilenameEditable(e),this._templating.hideEditIcon(e)),t===qq.status.UPLOAD_RETRYING&&n===qq.status.UPLOADING?(this._templating.hideRetry(e),this._templating.setStatusText(e),qq(this._templating.getFileContainer(e)).removeClass(this._classes.retrying)):n===qq.status.UPLOAD_FAILED&&this._templating.hidePause(e)},_bindFilenameInputFocusInEvent:function(){var e=qq.extend({},this._filenameEditHandler());return new qq.FilenameInputFocusInHandler(e)},_bindFilenameInputFocusEvent:function(){var e=qq.extend({},this._filenameEditHandler());return new qq.FilenameInputFocusHandler(e)},_bindFilenameClickEvent:function(){var e=qq.extend({},this._filenameEditHandler());return new qq.FilenameClickHandler(e)},_storeForLater:function(e){this._parent.prototype._storeForLater.apply(this,arguments),this._templating.hideSpinner(e)},_onAllComplete:function(e,t){this._parent.prototype._onAllComplete.apply(this,arguments),this._templating.resetTotalProgress()},_onSubmit:function(e,t){var n=this.getFile(e);n&&n.qqPath&&this._options.dragAndDrop.reportDirectoryPaths&&this._paramsStore.addReadOnly(e,{qqpath:n.qqPath}),this._parent.prototype._onSubmit.apply(this,arguments),this._addToList(e,t)},_onSubmitted:function(e){this._isEditFilenameEnabled()&&(this._templating.markFilenameEditable(e),this._templating.showEditIcon(e),this._focusinEventSupported||this._filenameInputFocusHandler.addHandler(this._templating.getEditInput(e)))},_onProgress:function(e,t,n,r){this._parent.prototype._onProgress.apply(this,arguments),this._templating.updateProgress(e,n,r),0===r||100===Math.round(n/r*100)?(this._templating.hideCancel(e),this._templating.hidePause(e),this._templating.hideProgress(e),this._templating.setStatusText(e,this._options.text.waitingForResponse),this._displayFileSize(e)):this._displayFileSize(e,n,r)},_onTotalProgress:function(e,t){this._parent.prototype._onTotalProgress.apply(this,arguments),this._templating.updateTotalProgress(e,t)},_onComplete:function(e,t,n,r){var i=this._parent.prototype._onComplete.apply(this,arguments),o=this._templating,a=o.getFileContainer(e),s=this;function u(t){a&&(o.setStatusText(e),qq(a).removeClass(s._classes.retrying),o.hideProgress(e),s.getUploads({id:e}).status!==qq.status.UPLOAD_FAILED&&o.hideCancel(e),o.hideSpinner(e),t.success?s._markFileAsSuccessful(e):(qq(a).addClass(s._classes.fail),o.showCancel(e),o.isRetryPossible()&&!s._preventRetries[e]&&(qq(a).addClass(s._classes.retryable),o.showRetry(e)),s._controlFailureTextDisplay(e,t)))}return i instanceof qq.Promise?i.done((function(e){u(e)})):u(n),i},_markFileAsSuccessful:function(e){var t=this._templating;this._isDeletePossible()&&t.showDeleteButton(e),qq(t.getFileContainer(e)).addClass(this._classes.success),this._maybeUpdateThumbnail(e)},_onUploadPrep:function(e){this._parent.prototype._onUploadPrep.apply(this,arguments),this._templating.showSpinner(e)},_onUpload:function(e,t){var n=this._parent.prototype._onUpload.apply(this,arguments);return this._templating.showSpinner(e),n},_onUploadChunk:function(e,t){this._parent.prototype._onUploadChunk.apply(this,arguments),t.partIndex>0&&this._handler.isResumable(e)&&this._templating.allowPause(e)},_onCancel:function(e,t){this._parent.prototype._onCancel.apply(this,arguments),this._removeFileItem(e),0===this._getNotFinished()&&this._templating.resetTotalProgress()},_onBeforeAutoRetry:function(e){var t,n,r;this._parent.prototype._onBeforeAutoRetry.apply(this,arguments),this._showCancelLink(e),this._options.retry.showAutoRetryNote&&(t=this._autoRetries[e],n=this._options.retry.maxAutoAttempts,r=(r=this._options.retry.autoRetryNote.replace(/\{retryNum\}/g,t)).replace(/\{maxAuto\}/g,n),this._templating.setStatusText(e,r),qq(this._templating.getFileContainer(e)).addClass(this._classes.retrying))},_onBeforeManualRetry:function(e){return this._parent.prototype._onBeforeManualRetry.apply(this,arguments)?(this._templating.resetProgress(e),qq(this._templating.getFileContainer(e)).removeClass(this._classes.fail),this._templating.setStatusText(e),this._templating.showSpinner(e),this._showCancelLink(e),!0):(qq(this._templating.getFileContainer(e)).addClass(this._classes.retryable),this._templating.showRetry(e),!1)},_onSubmitDelete:function(e){var t=qq.bind(this._onSubmitDeleteSuccess,this);this._parent.prototype._onSubmitDelete.call(this,e,t)},_onSubmitDeleteSuccess:function(e,t,n){this._options.deleteFile.forceConfirm?this._showDeleteConfirm.apply(this,arguments):this._sendDeleteRequest.apply(this,arguments)},_onDeleteComplete:function(e,t,n){this._parent.prototype._onDeleteComplete.apply(this,arguments),this._templating.hideSpinner(e),n?(this._templating.setStatusText(e,this._options.deleteFile.deletingFailedText),this._templating.showDeleteButton(e)):this._removeFileItem(e)},_sendDeleteRequest:function(e,t,n){this._templating.hideDeleteButton(e),this._templating.showSpinner(e),this._templating.setStatusText(e,this._options.deleteFile.deletingStatusText),this._deleteHandler.sendDelete.apply(this,arguments)},_showDeleteConfirm:function(e,t,n){var r,i=this.getName(e),o=this._options.deleteFile.confirmMessage.replace(/\{filename\}/g,i),a=(t=this.getUuid(e),arguments),s=this;r=this._options.showConfirm(o),qq.isGenericPromise(r)?r.then((function(){s._sendDeleteRequest.apply(s,a)})):!1!==r&&s._sendDeleteRequest.apply(s,a)},_addToList:function(e,t,n){var r,i,o=0,a=this._handler.isProxied(e)&&this._options.scaling.hideScaled;this._options.display.prependFiles&&(this._totalFilesInBatch>1&&this._filesInBatchAddedToUi>0&&(o=this._filesInBatchAddedToUi-1),r={index:o}),n||(this._options.disableCancelForFormUploads&&!qq.supportedFeatures.ajaxUploading&&this._templating.disableCancel(),this._options.multiple||(i=this.getUploads({id:e}),this._handledProxyGroup=this._handledProxyGroup||i.proxyGroupId,i.proxyGroupId===this._handledProxyGroup&&i.proxyGroupId||(this._handler.cancelAll(),this._clearList(),this._handledProxyGroup=null))),n?(this._templating.addFileToCache(e,this._options.formatFileName(t),r,a),this._templating.updateThumbnail(e,this._thumbnailUrls[e],!0,this._options.thumbnails.customResizer)):(this._templating.addFile(e,this._options.formatFileName(t),r,a),this._templating.generatePreview(e,this.getFile(e),this._options.thumbnails.customResizer)),this._filesInBatchAddedToUi+=1,(n||this._options.display.fileSizeOnSubmit&&qq.supportedFeatures.ajaxUploading)&&this._displayFileSize(e)},_clearList:function(){this._templating.clearFiles(),this.clearStoredFiles()},_displayFileSize:function(e,t,n){var r=this.getSize(e),i=this._formatSize(r);r>=0&&(void 0!==t&&void 0!==n&&(i=this._formatProgress(t,n)),this._templating.updateSize(e,i))},_formatProgress:function(e,t){var n=this._options.text.formatProgress;function r(e,t){n=n.replace(e,t)}return r("{percent}",Math.round(e/t*100)),r("{total_size}",this._formatSize(t)),n},_controlFailureTextDisplay:function(e,t){var n,r,i;n=this._options.failedUploadTextDisplay.mode,r=this._options.failedUploadTextDisplay.responseProperty,"custom"===n?((i=t[r])||(i=this._options.text.failUpload),this._templating.setStatusText(e,i),this._options.failedUploadTextDisplay.enableTooltip&&this._showTooltip(e,i)):"default"===n?this._templating.setStatusText(e,this._options.text.failUpload):"none"!==n&&this.log("failedUploadTextDisplay.mode value of '"+n+"' is not valid","warn")},_showTooltip:function(e,t){this._templating.getFileContainer(e).title=t},_showCancelLink:function(e){this._options.disableCancelForFormUploads&&!qq.supportedFeatures.ajaxUploading||this._templating.showCancel(e)},_itemError:function(e,t,n){var r=this._parent.prototype._itemError.apply(this,arguments);this._options.showMessage(r)},_batchError:function(e){this._parent.prototype._batchError.apply(this,arguments),this._options.showMessage(e)},_setupPastePrompt:function(){var e=this;this._options.callbacks.onPasteReceived=function(){var t=e._options.paste.namePromptMessage,n=e._options.paste.defaultName;return e._options.showPrompt(t,n)}},_fileOrBlobRejected:function(e,t){this._totalFilesInBatch-=1,this._parent.prototype._fileOrBlobRejected.apply(this,arguments)},_prepareItemsForUpload:function(e,t,n){this._totalFilesInBatch=e.length,this._filesInBatchAddedToUi=0,this._parent.prototype._prepareItemsForUpload.apply(this,arguments)},_maybeUpdateThumbnail:function(e){var t=this._thumbnailUrls[e];this.getUploads({id:e}).status===qq.status.DELETED||!t&&!this._options.thumbnails.placeholders.waitUntilResponse&&qq.supportedFeatures.imagePreviews||this._templating.updateThumbnail(e,t,this._options.thumbnails.customResizer)},_addCannedFile:function(e){var t=this._parent.prototype._addCannedFile.apply(this,arguments);return this._addToList(t,this.getName(t),!0),this._templating.hideSpinner(t),this._templating.hideCancel(t),this._markFileAsSuccessful(t),t},_setSize:function(e,t){this._parent.prototype._setSize.apply(this,arguments),this._templating.updateSize(e,this._formatSize(t))},_sessionRequestComplete:function(){this._templating.addCacheToDom(),this._parent.prototype._sessionRequestComplete.apply(this,arguments)}}}(),qq.FineUploader=function(e,t){"use strict";var n=this;this._parent=t?qq[t].FineUploaderBasic:qq.FineUploaderBasic,this._parent.apply(this,arguments),qq.extend(this._options,{element:null,button:null,listElement:null,dragAndDrop:{extraDropzones:[],reportDirectoryPaths:!1},text:{formatProgress:"{percent}% of {total_size}",failUpload:"Upload failed",waitingForResponse:"Processing...",paused:"Paused"},template:"qq-template",classes:{retrying:"qq-upload-retrying",retryable:"qq-upload-retryable",success:"qq-upload-success",fail:"qq-upload-fail",editable:"qq-editable",hide:"qq-hide",dropActive:"qq-upload-drop-area-active"},failedUploadTextDisplay:{mode:"default",responseProperty:"error",enableTooltip:!0},messages:{tooManyFilesError:"You may only drop one file",unsupportedBrowser:"Unrecoverable error - this browser does not permit file uploading of any kind."},retry:{showAutoRetryNote:!0,autoRetryNote:"Retrying {retryNum}/{maxAuto}..."},deleteFile:{forceConfirm:!1,confirmMessage:"Are you sure you want to delete {filename}?",deletingStatusText:"Deleting...",deletingFailedText:"Delete failed"},display:{fileSizeOnSubmit:!1,prependFiles:!1},paste:{promptForName:!1,namePromptMessage:"Please name this image"},thumbnails:{customResizer:null,maxCount:0,placeholders:{waitUntilResponse:!1,notAvailablePath:null,waitingPath:null},timeBetweenThumbs:750},scaling:{hideScaled:!1},showMessage:function(e){if(n._templating.hasDialog("alert"))return n._templating.showDialog("alert",e);setTimeout((function(){window.alert(e)}),0)},showConfirm:function(e){return n._templating.hasDialog("confirm")?n._templating.showDialog("confirm",e):window.confirm(e)},showPrompt:function(e,t){return n._templating.hasDialog("prompt")?n._templating.showDialog("prompt",e,t):window.prompt(e,t)}},!0),qq.extend(this._options,e,!0),this._templating=new qq.Templating({log:qq.bind(this.log,this),templateIdOrEl:this._options.template,containerEl:this._options.element,fileContainerEl:this._options.listElement,button:this._options.button,imageGenerator:this._imageGenerator,classes:{hide:this._options.classes.hide,editable:this._options.classes.editable},limits:{maxThumbs:this._options.thumbnails.maxCount,timeBetweenThumbs:this._options.thumbnails.timeBetweenThumbs},placeholders:{waitUntilUpdate:this._options.thumbnails.placeholders.waitUntilResponse,thumbnailNotAvailable:this._options.thumbnails.placeholders.notAvailablePath,waitingForThumbnail:this._options.thumbnails.placeholders.waitingPath},text:this._options.text}),this._options.workarounds.ios8SafariUploads&&qq.ios800()&&qq.iosSafari()?this._templating.renderFailure(this._options.messages.unsupportedBrowserIos8Safari):!qq.supportedFeatures.uploading||this._options.cors.expected&&!qq.supportedFeatures.uploadCors?this._templating.renderFailure(this._options.messages.unsupportedBrowser):(this._wrapCallbacks(),this._templating.render(),this._classes=this._options.classes,!this._options.button&&this._templating.getButton()&&(this._defaultButtonId=this._createUploadButton({element:this._templating.getButton(),title:this._options.text.fileInputTitle}).getButtonId()),this._setupClickAndEditEventHandlers(),qq.DragAndDrop&&qq.supportedFeatures.fileDrop&&(this._dnd=this._setupDragAndDrop()),this._options.paste.targetElement&&this._options.paste.promptForName&&(qq.PasteSupport?this._setupPastePrompt():this.log("Paste support module not found.","error")),this._totalFilesInBatch=0,this._filesInBatchAddedToUi=0)},qq.extend(qq.FineUploader.prototype,qq.basePublicApi),qq.extend(qq.FineUploader.prototype,qq.basePrivateApi),qq.extend(qq.FineUploader.prototype,qq.uiPublicApi),qq.extend(qq.FineUploader.prototype,qq.uiPrivateApi),qq.Templating=function(e){"use strict";var t,n,r,i,o,a,s,u,l={content:document.createDocumentFragment(),map:{}},c=!1,d=0,f=!1,p=[],h=-1,g={log:null,limits:{maxThumbs:0,timeBetweenThumbs:750},templateIdOrEl:"qq-template",containerEl:null,fileContainerEl:null,button:null,imageGenerator:null,classes:{hide:"qq-hide",editable:"qq-editable"},placeholders:{waitUntilUpdate:!1,thumbnailNotAvailable:null,waitingForThumbnail:null},text:{paused:"Paused"}},m={button:"qq-upload-button-selector",alertDialog:"qq-alert-dialog-selector",dialogCancelButton:"qq-cancel-button-selector",confirmDialog:"qq-confirm-dialog-selector",dialogMessage:"qq-dialog-message-selector",dialogOkButton:"qq-ok-button-selector",promptDialog:"qq-prompt-dialog-selector",uploader:"qq-uploader-selector",drop:"qq-upload-drop-area-selector",list:"qq-upload-list-selector",progressBarContainer:"qq-progress-bar-container-selector",progressBar:"qq-progress-bar-selector",totalProgressBarContainer:"qq-total-progress-bar-container-selector",totalProgressBar:"qq-total-progress-bar-selector",file:"qq-upload-file-selector",spinner:"qq-upload-spinner-selector",size:"qq-upload-size-selector",cancel:"qq-upload-cancel-selector",pause:"qq-upload-pause-selector",continueButton:"qq-upload-continue-selector",deleteButton:"qq-upload-delete-selector",retry:"qq-upload-retry-selector",statusText:"qq-upload-status-text-selector",editFilenameInput:"qq-edit-filename-selector",editNameIcon:"qq-edit-filename-icon-selector",dropText:"qq-upload-drop-area-text-selector",dropProcessing:"qq-drop-processing-selector",dropProcessingSpinner:"qq-drop-processing-spinner-selector",thumbnail:"qq-thumbnail-selector"},v={},y=new qq.Promise,b=new qq.Promise,$=function(e){var t=new qq.Promise;return b.then((function(n){N(n,e),e.src?t.success():(e.src=n.src,e.onload=function(){e.onload=null,H(e),t.success()})}),(function(){R(e),t.success()})),t},w=function(){if(p.length){f=!0;var e=p.shift();e.update?j(e):U(e)}else f=!1},x=function(e){return P(E(e),m.cancel)},q=function(e){return P(E(e),m.continueButton)},_=function(e){return P(o,m[e+"Dialog"])},S=function(e){return P(E(e),m.deleteButton)},k=function(){return P(o,m.dropProcessing)},C=function(e){return P(E(e),m.editNameIcon)},E=function(e){return l.map[e]||qq(a).getFirstByClass("qq-file-id-"+e)},T=function(e){return P(E(e),m.file)},D=function(e){return P(E(e),m.pause)},A=function(e){return null==e?P(o,m.totalProgressBarContainer)||P(o,m.totalProgressBar):P(E(e),m.progressBarContainer)||P(E(e),m.progressBar)},I=function(e){return P(E(e),m.retry)},O=function(e){return P(E(e),m.size)},M=function(e){return P(E(e),m.spinner)},P=function(e,t){return e&&qq(e).getFirstByClass(t)},F=function(e){return s&&P(E(e),m.thumbnail)},R=function(e){e&&qq(e).addClass(g.classes.hide)},N=function(e,t){var n=e.style.maxWidth,r=e.style.maxHeight;r&&n&&!t.style.maxWidth&&!t.style.maxHeight&&qq(t).css({maxWidth:n,maxHeight:r})},L=function(e,t){var n=v[e]||(new qq.Promise).failure(),r=new qq.Promise;return y.then((function(e){n.then((function(){r.success()}),(function(){N(e,t),t.onload=function(){t.onload=null,r.success()},t.src=e.src,H(t)}))})),r},U=function(e){var n=e.id,r=e.optFileOrBlob,i=r&&r.qqThumbnailId,o=F(n),a={customResizeFunction:e.customResizeFunction,maxSize:h,orient:!0,scale:!0};qq.supportedFeatures.imagePreviews?o?g.limits.maxThumbs&&g.limits.maxThumbs<=d?(L(n,o),w()):$(o).done((function(){v[n]=new qq.Promise,v[n].done((function(){setTimeout(w,g.limits.timeBetweenThumbs)})),null!=i?V(n,i):function(e,n,r){var i=F(e);t("Generating new thumbnail for "+e),n.qqThumbnailId=e,g.imageGenerator.generate(n,i,r).then((function(){d++,H(i),v[e].success()}),(function(){v[e].failure(),g.placeholders.waitUntilUpdate||L(e,i)}))}(n,r,a)})):w():o&&($(o),w())},j=function(e){var t=e.id,n=e.thumbnailUrl,r=e.showWaitingImg,i=F(t),o={customResizeFunction:e.customResizeFunction,scale:u,maxSize:h};if(i)if(n){if(!(g.limits.maxThumbs&&g.limits.maxThumbs<=d))return r&&$(i),g.imageGenerator.generate(n,i,o).then((function(){H(i),d++,setTimeout(w,g.limits.timeBetweenThumbs)}),(function(){L(t,i),setTimeout(w,g.limits.timeBetweenThumbs)}));L(t,i),w()}else L(t,i),w()},B=function(e,t){var n=A(e),r=null==e?m.totalProgressBar:m.progressBar;n&&!qq(n).hasClass(r)&&(n=qq(n).getFirstByClass(r)),n&&(qq(n).css({width:t+"%"}),n.setAttribute("aria-valuenow",t))},H=function(e){e&&qq(e).removeClass(g.classes.hide)},V=function(e,n){var r=F(e),i=F(n);t(qq.format("ID {} is the same file as ID {}.  Will use generated thumbnail from ID {} instead.",e,n,n)),v[n].then((function(){d++,v[e].success(),t(qq.format("Now using previously generated thumbnail created for ID {} on ID {}.",n,e)),r.src=i.src,H(r)}),(function(){v[e].failure(),g.placeholders.waitUntilUpdate||L(e,r)}))};qq.extend(g,e),t=g.log,qq.supportedFeatures.imagePreviews||(g.limits.timeBetweenThumbs=0,g.limits.maxThumbs=0),o=g.containerEl,s=void 0!==g.imageGenerator,i=function(){var e,i,o,a,l,c,d,f,p,v,y;if(t("Parsing template"),null==g.templateIdOrEl)throw new Error("You MUST specify either a template element or ID!");if(qq.isString(g.templateIdOrEl)){if(null===(e=document.getElementById(g.templateIdOrEl)))throw new Error(qq.format("Cannot find template script at ID '{}'!",g.templateIdOrEl));i=e.innerHTML}else{if(void 0===g.templateIdOrEl.innerHTML)throw new Error("You have specified an invalid value for the template option!  It must be an ID or an Element.");i=g.templateIdOrEl.innerHTML}if(i=qq.trimStr(i),(a=document.createElement("div")).appendChild(qq.toElement(i)),y=qq(a).getFirstByClass(m.uploader),g.button&&(c=qq(a).getFirstByClass(m.button))&&qq(c).remove(),qq.DragAndDrop&&qq.supportedFeatures.fileDrop||(p=qq(a).getFirstByClass(m.dropProcessing))&&qq(p).remove(),(d=qq(a).getFirstByClass(m.drop))&&!qq.DragAndDrop&&(t("DnD module unavailable.","info"),qq(d).remove()),qq.supportedFeatures.fileDrop?qq(y).hasAttribute("qq-drop-area-text")&&d&&(v=qq(d).getFirstByClass(m.dropText))&&qq(v).remove():(y.removeAttribute("qq-drop-area-text"),d&&qq(d).hasAttribute("qq-hide-dropzone")&&qq(d).css({display:"none"})),f=qq(a).getFirstByClass(m.thumbnail),s?f&&(h=(h=parseInt(f.getAttribute("qq-max-size")))>0?h:null,u=qq(f).hasAttribute("qq-server-scale")):f&&qq(f).remove(),s=s&&f,n=qq(a).getByClass(m.editFilenameInput).length>0,r=qq(a).getByClass(m.retry).length>0,null==(o=qq(a).getFirstByClass(m.list)))throw new Error("Could not find the file list container in the template!");return l=o.children[0].cloneNode(!0),o.innerHTML="",a.getElementsByTagName("DIALOG").length&&document.createElement("dialog"),t("Template parsing complete"),{template:a,fileTemplate:l}}(),function(){var e=g.placeholders.thumbnailNotAvailable,n=g.placeholders.waitingForThumbnail,r={maxSize:h,scale:u};s&&(e?g.imageGenerator.generate(e,new Image,r).then((function(e){y.success(e)}),(function(){y.failure(),t("Problem loading 'not available' placeholder image at "+e,"error")})):y.failure(),n?g.imageGenerator.generate(n,new Image,r).then((function(e){b.success(e)}),(function(){b.failure(),t("Problem loading 'waiting for thumbnail' placeholder image at "+n,"error")})):b.failure())}(),qq.extend(this,{render:function(){t("Rendering template in DOM."),d=0,o.appendChild(i.template.cloneNode(!0)),R(k()),this.hideTotalProgress(),a=g.fileContainerEl||P(o,m.list),t("Template rendering complete")},renderFailure:function(e){var t=qq.toElement(e);o.innerHTML="",o.appendChild(t)},reset:function(){this.render()},clearFiles:function(){a.innerHTML=""},disableCancel:function(){c=!0},addFile:function(e,t,n,r,s){var u,d=i.fileTemplate.cloneNode(!0),f=P(d,m.file),p=P(o,m.uploader),h=s?l.content:a;s&&(l.map[e]=d),qq(d).addClass("qq-file-id-"+e),p.removeAttribute("qq-drop-area-text"),f&&(qq(f).setText(t),f.setAttribute("title",t)),d.setAttribute("qq-file-id",e),n?function(e,t,n){var r=n,i=r.firstChild;t>0&&(i=qq(r).children()[t].nextSibling),r.insertBefore(e,i)}(d,n.index,h):h.appendChild(d),r?(d.style.display="none",qq(d).addClass("qq-hidden-forever")):(R(A(e)),R(O(e)),R(S(e)),R(I(e)),R(D(e)),R(q(e)),c&&this.hideCancel(e),(u=F(e))&&!u.src&&b.then((function(e){u.src=e.src,e.style.maxHeight&&e.style.maxWidth&&qq(u).css({maxHeight:e.style.maxHeight,maxWidth:e.style.maxWidth}),H(u)})))},addFileToCache:function(e,t,n,r){this.addFile(e,t,n,r,!0)},addCacheToDom:function(){a.appendChild(l.content),l.content=document.createDocumentFragment(),l.map={}},removeFile:function(e){qq(E(e)).remove()},getFileId:function(e){var t=e;if(t){for(;null==t.getAttribute("qq-file-id");)t=t.parentNode;return parseInt(t.getAttribute("qq-file-id"))}},getFileList:function(){return a},markFilenameEditable:function(e){var t=T(e);t&&qq(t).addClass(g.classes.editable)},updateFilename:function(e,t){var n=T(e);n&&(qq(n).setText(t),n.setAttribute("title",t))},hideFilename:function(e){R(T(e))},showFilename:function(e){H(T(e))},isFileName:function(e){return qq(e).hasClass(m.file)},getButton:function(){return g.button||P(o,m.button)},hideDropProcessing:function(){R(k())},showDropProcessing:function(){H(k())},getDropZone:function(){return P(o,m.drop)},isEditFilenamePossible:function(){return n},hideRetry:function(e){R(I(e))},isRetryPossible:function(){return r},showRetry:function(e){H(I(e))},getFileContainer:function(e){return E(e)},showEditIcon:function(e){var t=C(e);t&&qq(t).addClass(g.classes.editable)},isHiddenForever:function(e){return qq(E(e)).hasClass("qq-hidden-forever")},hideEditIcon:function(e){var t=C(e);t&&qq(t).removeClass(g.classes.editable)},isEditIcon:function(e){return qq(e).hasClass(m.editNameIcon,!0)},getEditInput:function(e){return P(E(e),m.editFilenameInput)},isEditInput:function(e){return qq(e).hasClass(m.editFilenameInput,!0)},updateProgress:function(e,t,n){var r,i=A(e);i&&n>0&&(100===(r=Math.round(t/n*100))?R(i):H(i),B(e,r))},updateTotalProgress:function(e,t){this.updateProgress(null,e,t)},hideProgress:function(e){var t=A(e);t&&R(t)},hideTotalProgress:function(){this.hideProgress()},resetProgress:function(e){B(e,0),this.hideTotalProgress(e)},resetTotalProgress:function(){this.resetProgress()},showCancel:function(e){if(!c){var t=x(e);t&&qq(t).removeClass(g.classes.hide)}},hideCancel:function(e){R(x(e))},isCancel:function(e){return qq(e).hasClass(m.cancel,!0)},allowPause:function(e){H(D(e)),R(q(e))},uploadPaused:function(e){this.setStatusText(e,g.text.paused),this.allowContinueButton(e),R(M(e))},hidePause:function(e){R(D(e))},isPause:function(e){return qq(e).hasClass(m.pause,!0)},isContinueButton:function(e){return qq(e).hasClass(m.continueButton,!0)},allowContinueButton:function(e){H(q(e)),R(D(e))},uploadContinued:function(e){this.setStatusText(e,""),this.allowPause(e),H(M(e))},showDeleteButton:function(e){H(S(e))},hideDeleteButton:function(e){R(S(e))},isDeleteButton:function(e){return qq(e).hasClass(m.deleteButton,!0)},isRetry:function(e){return qq(e).hasClass(m.retry,!0)},updateSize:function(e,t){var n=O(e);n&&(H(n),qq(n).setText(t))},setStatusText:function(e,t){var n=P(E(e),m.statusText);n&&(null==t?qq(n).clearText():qq(n).setText(t))},hideSpinner:function(e){qq(E(e)).removeClass("qq-in-progress"),R(M(e))},showSpinner:function(e){qq(E(e)).addClass("qq-in-progress"),H(M(e))},generatePreview:function(e,t,n){this.isHiddenForever(e)||(p.push({id:e,customResizeFunction:n,optFileOrBlob:t}),!f&&w())},updateThumbnail:function(e,t,n,r){this.isHiddenForever(e)||(p.push({customResizeFunction:r,update:!0,id:e,thumbnailUrl:t,showWaitingImg:n}),!f&&w())},hasDialog:function(e){return qq.supportedFeatures.dialogElement&&!!_(e)},showDialog:function(e,t,n){var r=_(e),i=P(r,m.dialogMessage),o=r.getElementsByTagName("INPUT")[0],a=P(r,m.dialogCancelButton),s=P(r,m.dialogOkButton),u=new qq.Promise,l=function(){a.removeEventListener("click",c),s&&s.removeEventListener("click",d),u.failure()},c=function(){a.removeEventListener("click",c),r.close()},d=function(){r.removeEventListener("close",l),s.removeEventListener("click",d),r.close(),u.success(o&&o.value)};return r.addEventListener("close",l),a.addEventListener("click",c),s&&s.addEventListener("click",d),o&&(o.value=n),i.textContent=t,r.showModal(),u}})},qq.UiEventHandler=function(e,t){"use strict";var n=new qq.DisposeSupport,r={eventType:"click",attachTo:null,onHandled:function(e,t){}};function i(e){n.attach(e,r.eventType,(function(e){var t=(e=e||window.event).target||e.srcElement;r.onHandled(t,e)}))}qq.extend(this,{addHandler:function(e){i(e)},dispose:function(){n.dispose()}}),qq.extend(t,{getFileIdFromItem:function(e){return e.qqFileId},getDisposeSupport:function(){return n}}),qq.extend(r,e),r.attachTo&&i(r.attachTo)},qq.FileButtonsClickHandler=function(e){"use strict";var t={templating:null,log:function(e,t){},onDeleteFile:function(e){},onCancel:function(e){},onRetry:function(e){},onPause:function(e){},onContinue:function(e){},onGetName:function(e){}},n={cancel:function(e){t.onCancel(e)},retry:function(e){t.onRetry(e)},deleteButton:function(e){t.onDeleteFile(e)},pause:function(e){t.onPause(e)},continueButton:function(e){t.onContinue(e)}};qq.extend(t,e),t.eventType="click",t.onHandled=function(e,r){qq.each(n,(function(n,i){var o,a=n.charAt(0).toUpperCase()+n.slice(1);if(t.templating["is"+a](e))return o=t.templating.getFileId(e),qq.preventDefault(r),t.log(qq.format("Detected valid file button click event on file '{}', ID: {}.",t.onGetName(o),o)),i(o),!1}))},t.attachTo=t.templating.getFileList(),qq.extend(this,new qq.UiEventHandler(t,{}))},qq.FilenameClickHandler=function(e){"use strict";var t={},n={templating:null,log:function(e,t){},classes:{file:"qq-upload-file",editNameIcon:"qq-edit-filename-icon"},onGetUploadStatus:function(e){},onGetName:function(e){}};qq.extend(n,e),n.eventType="click",n.onHandled=function(e,r){if(n.templating.isFileName(e)||n.templating.isEditIcon(e)){var i=n.templating.getFileId(e);n.onGetUploadStatus(i)===qq.status.SUBMITTED&&(n.log(qq.format("Detected valid filename click event on file '{}', ID: {}.",n.onGetName(i),i)),qq.preventDefault(r),t.handleFilenameEdit(i,e,!0))}},qq.extend(this,new qq.FilenameEditHandler(n,t))},qq.FilenameInputFocusInHandler=function(e,t){"use strict";var n={templating:null,onGetUploadStatus:function(e){},log:function(e,t){}};t||(t={}),n.eventType="focusin",n.onHandled=function(e,r){if(n.templating.isEditInput(e)){var i=n.templating.getFileId(e);n.onGetUploadStatus(i)===qq.status.SUBMITTED&&(n.log(qq.format("Detected valid filename input focus event on file '{}', ID: {}.",n.onGetName(i),i)),t.handleFilenameEdit(i,e))}},qq.extend(n,e),qq.extend(this,new qq.FilenameEditHandler(n,t))},qq.FilenameInputFocusHandler=function(e){"use strict";e.eventType="focus",e.attachTo=null,qq.extend(this,new qq.FilenameInputFocusInHandler(e,{}))},qq.FilenameEditHandler=function(e,t){"use strict";var n={templating:null,log:function(e,t){},onGetUploadStatus:function(e){},onGetName:function(e){},onSetName:function(e,t){},onEditingStatusChange:function(e,t){}};function r(e,t){var r,i=e.value;void 0!==i&&qq.trimStr(i).length>0&&(void 0!==(r=function(e){var t=n.onGetName(e);return qq.getExtension(t)}(t))&&(i=i+"."+r),n.onSetName(t,i)),n.onEditingStatusChange(t,!1)}qq.extend(n,e),n.attachTo=n.templating.getFileList(),qq.extend(this,new qq.UiEventHandler(n,t)),qq.extend(t,{handleFilenameEdit:function(e,i,o){var a,s,u,l=n.templating.getEditInput(e);n.onEditingStatusChange(e,!0),l.value=(a=e,s=n.onGetName(a),(u=s.lastIndexOf("."))>0&&(s=s.substr(0,u)),s),o&&l.focus(),function(e,n){t.getDisposeSupport().attach(e,"blur",(function(){r(e,n)}))}(l,e),function(e,n){t.getDisposeSupport().attach(e,"keyup",(function(t){13===(t.keyCode||t.which)&&r(e,n)}))}(l,e)}})}}(window)},function(e,t,n){var r=n(25),i=n(28),o=r.document,a=i(o)&&i(o.createElement);e.exports=function(e){return a?o.createElement(e):{}}},function(e,t,n){"use strict";var r={}.propertyIsEnumerable,i=Object.getOwnPropertyDescriptor,o=i&&!r.call({1:2},1);t.f=o?function(e){var t=i(this,e);return!!t&&t.enumerable}:r},function(e,t,n){var r=n(25),i=n(46);e.exports=function(e,t){try{i(r,e,t)}catch(n){r[e]=t}return t}},function(e,t,n){var r=n(148),i=Function.toString;"function"!=typeof r.inspectSource&&(r.inspectSource=function(e){return i.call(e)}),e.exports=r.inspectSource},function(e,t,n){var r=n(59),i=n(148);(e.exports=function(e,t){return i[e]||(i[e]=void 0!==t?t:{})})("versions",[]).push({version:"3.6.5",mode:r?"pure":"global",copyright:"© 2020 Denis Pushkarev (zloirock.ru)"})},function(e,t,n){var r=n(50),i=n(35),o=n(88),a=function(e){return function(t,n,a){var s,u=r(t),l=i(u.length),c=o(a,l);if(e&&n!=n){for(;l>c;)if((s=u[c++])!=s)return!0}else for(;l>c;c++)if((e||c in u)&&u[c]===n)return e||c||0;return!e&&-1}};e.exports={includes:a(!0),indexOf:a(!1)}},function(e,t){e.exports=["constructor","hasOwnProperty","isPrototypeOf","propertyIsEnumerable","toLocaleString","toString","valueOf"]},function(e,t){t.f=Object.getOwnPropertySymbols},function(e,t,n){"use strict";var r=n(29);e.exports=function(){var e=r(this),t="";return e.global&&(t+="g"),e.ignoreCase&&(t+="i"),e.multiline&&(t+="m"),e.dotAll&&(t+="s"),e.unicode&&(t+="u"),e.sticky&&(t+="y"),t}},function(e,t,n){var r=n(19);e.exports=!!Object.getOwnPropertySymbols&&!r((function(){return!String(Symbol())}))},function(e,t,n){"use strict";var r=n(113).charAt;e.exports=function(e,t,n){return t+(n?r(e,t).length:1)}},function(e,t,n){var r=n(55),i=n(45),o=function(e){return function(t,n){var o,a,s=String(i(t)),u=r(n),l=s.length;return u<0||u>=l?e?"":void 0:(o=s.charCodeAt(u))<55296||o>56319||u+1===l||(a=s.charCodeAt(u+1))<56320||a>57343?e?s.charAt(u):o:e?s.slice(u,u+2):a-56320+(o-55296<<10)+65536}};e.exports={codeAt:o(!1),charAt:o(!0)}},function(e,t,n){var r=n(28),i=n(93),o=n(21)("species");e.exports=function(e,t){var n;return i(e)&&("function"!=typeof(n=e.constructor)||n!==Array&&!i(n.prototype)?r(n)&&null===(n=n[o])&&(n=void 0):n=void 0),new(void 0===n?Array:n)(0===t?0:t)}},function(e,t,n){var r=n(116),i=n(51),o=n(21)("toStringTag"),a="Arguments"==i(function(){return arguments}());e.exports=r?i:function(e){var t,n,r;return void 0===e?"Undefined":null===e?"Null":"string"==typeof(n=function(e,t){try{return e[t]}catch(e){}}(t=Object(e),o))?n:a?i(t):"Object"==(r=i(t))&&"function"==typeof t.callee?"Arguments":r}},function(e,t,n){var r={};r[n(21)("toStringTag")]="z",e.exports="[object z]"===String(r)},function(e,t,n){var r=n(21)("iterator"),i=!1;try{var o=0,a={next:function(){return{done:!!o++}},return:function(){i=!0}};a[r]=function(){return this},Array.from(a,(function(){throw 2}))}catch(e){}e.exports=function(e,t){if(!t&&!i)return!1;var n=!1;try{var o={};o[r]=function(){return{next:function(){return{done:n=!0}}}},e(o)}catch(e){}return n}},function(e,t,n){"use strict";var r=n(16),i=n(162),o=n(119),a=n(165),s=n(60),u=n(46),l=n(34),c=n(21),d=n(59),f=n(75),p=n(163),h=p.IteratorPrototype,g=p.BUGGY_SAFARI_ITERATORS,m=c("iterator"),v=function(){return this};e.exports=function(e,t,n,c,p,y,b){i(n,t,c);var $,w,x,q=function(e){if(e===p&&E)return E;if(!g&&e in k)return k[e];switch(e){case"keys":case"values":case"entries":return function(){return new n(this,e)}}return function(){return new n(this)}},_=t+" Iterator",S=!1,k=e.prototype,C=k[m]||k["@@iterator"]||p&&k[p],E=!g&&C||q(p),T="Array"==t&&k.entries||C;if(T&&($=o(T.call(new e)),h!==Object.prototype&&$.next&&(d||o($)===h||(a?a($,h):"function"!=typeof $[m]&&u($,m,v)),s($,_,!0,!0),d&&(f[_]=v))),"values"==p&&C&&"values"!==C.name&&(S=!0,E=function(){return C.call(this)}),d&&!b||k[m]===E||u(k,m,E),f[t]=E,p)if(w={values:q("values"),keys:y?E:q("keys"),entries:q("entries")},b)for(x in w)(g||S||!(x in k))&&l(k,x,w[x]);else r({target:t,proto:!0,forced:g||S},w);return w}},function(e,t,n){var r=n(31),i=n(41),o=n(85),a=n(164),s=o("IE_PROTO"),u=Object.prototype;e.exports=a?Object.getPrototypeOf:function(e){return e=i(e),r(e,s)?e[s]:"function"==typeof e.constructor&&e instanceof e.constructor?e.constructor.prototype:e instanceof Object?u:null}},function(e,t,n){var r,i,o=n(25),a=n(166),s=o.process,u=s&&s.versions,l=u&&u.v8;l?i=(r=l.split("."))[0]+r[1]:a&&(!(r=a.match(/Edge\/(\d+)/))||r[1]>=74)&&(r=a.match(/Chrome\/(\d+)/))&&(i=r[1]),e.exports=i&&+i},function(e,t,n){var r=n(34);e.exports=function(e,t,n){for(var i in t)r(e,i,t[i],n);return e}},function(e,t,n){"use strict";var r=n(53),i=n(33),o=n(21),a=n(32),s=o("species");e.exports=function(e){var t=r(e),n=i.f;a&&t&&!t[s]&&n(t,s,{configurable:!0,get:function(){return this}})}},function(e,t,n){var r=n(29),i=n(161),o=n(35),a=n(66),s=n(96),u=n(160),l=function(e,t){this.stopped=e,this.result=t};(e.exports=function(e,t,n,c,d){var f,p,h,g,m,v,y,b=a(t,n,c?2:1);if(d)f=e;else{if("function"!=typeof(p=s(e)))throw TypeError("Target is not iterable");if(i(p)){for(h=0,g=o(e.length);g>h;h++)if((m=c?b(r(y=e[h])[0],y[1]):b(e[h]))&&m instanceof l)return m;return new l(!1)}f=p.call(e)}for(v=f.next;!(y=v.call(f)).done;)if("object"==typeof(m=u(f,b,y.value,c))&&m&&m instanceof l)return m;return new l(!1)}).stop=function(e){return new l(!0,e)}},function(e,t,n){var r=n(29),i=n(61),o=n(21)("species");e.exports=function(e,t){var n,a=r(e).constructor;return void 0===a||null==(n=r(a)[o])?t:i(n)}},,,function(e,t,n){var r=n(28),i=n(51),o=n(21)("match");e.exports=function(e){var t;return r(e)&&(void 0!==(t=e[o])?!!t:"RegExp"==i(e))}},,,,,,,,,,,,,,,,,,,function(e,t,n){var r=n(16),i=n(250);r({target:"Array",proto:!0,forced:i!==[].lastIndexOf},{lastIndexOf:i})},function(e,t,n){var r=n(32),i=n(19),o=n(102);e.exports=!r&&!i((function(){return 7!=Object.defineProperty(o("div"),"a",{get:function(){return 7}}).a}))},function(e,t,n){var r=n(25),i=n(104),o=r["__core-js_shared__"]||i("__core-js_shared__",{});e.exports=o},function(e,t,n){var r=n(31),i=n(208),o=n(84),a=n(33);e.exports=function(e,t){for(var n=i(t),s=a.f,u=o.f,l=0;l<n.length;l++){var c=n[l];r(e,c)||s(e,c,u(t,c))}}},function(e,t,n){var r=n(25);e.exports=r},function(e,t,n){var r=n(31),i=n(50),o=n(107).indexOf,a=n(74);e.exports=function(e,t){var n,s=i(e),u=0,l=[];for(n in s)!r(a,n)&&r(s,n)&&l.push(n);for(;t.length>u;)r(s,n=t[u++])&&(~o(l,n)||l.push(n));return l}},function(e,t,n){"use strict";var r=n(19);function i(e,t){return RegExp(e,t)}t.UNSUPPORTED_Y=r((function(){var e=i("a","y");return e.lastIndex=2,null!=e.exec("abcd")})),t.BROKEN_CARET=r((function(){var e=i("^r","gy");return e.lastIndex=2,null!=e.exec("str")}))},function(e,t,n){var r=n(111);e.exports=r&&!Symbol.sham&&"symbol"==typeof Symbol.iterator},function(e,t,n){var r=n(32),i=n(33),o=n(29),a=n(94);e.exports=r?Object.defineProperties:function(e,t){o(e);for(var n,r=a(t),s=r.length,u=0;s>u;)i.f(e,n=r[u++],t[n]);return e}},function(e,t,n){var r=n(53);e.exports=r("document","documentElement")},function(e,t,n){var r=n(50),i=n(87).f,o={}.toString,a="object"==typeof window&&window&&Object.getOwnPropertyNames?Object.getOwnPropertyNames(window):[];e.exports.f=function(e){return a&&"[object Window]"==o.call(e)?function(e){try{return i(e)}catch(e){return a.slice()}}(e):i(r(e))}},function(e,t,n){var r=n(21);t.f=r},function(e,t,n){var r=n(150),i=n(31),o=n(157),a=n(33).f;e.exports=function(e){var t=r.Symbol||(r.Symbol={});i(t,e)||a(t,e,{value:o.f(e)})}},function(e,t,n){"use strict";var r=n(66),i=n(41),o=n(160),a=n(161),s=n(35),u=n(95),l=n(96);e.exports=function(e){var t,n,c,d,f,p,h=i(e),g="function"==typeof this?this:Array,m=arguments.length,v=m>1?arguments[1]:void 0,y=void 0!==v,b=l(h),$=0;if(y&&(v=r(v,m>2?arguments[2]:void 0,2)),null==b||g==Array&&a(b))for(n=new g(t=s(h.length));t>$;$++)p=y?v(h[$],$):h[$],u(n,$,p);else for(f=(d=b.call(h)).next,n=new g;!(c=f.call(d)).done;$++)p=y?o(d,v,[c.value,$],!0):c.value,u(n,$,p);return n.length=$,n}},function(e,t,n){var r=n(29);e.exports=function(e,t,n,i){try{return i?t(r(n)[0],n[1]):t(n)}catch(t){var o=e.return;throw void 0!==o&&r(o.call(e)),t}}},function(e,t,n){var r=n(21),i=n(75),o=r("iterator"),a=Array.prototype;e.exports=function(e){return void 0!==e&&(i.Array===e||a[o]===e)}},function(e,t,n){"use strict";var r=n(163).IteratorPrototype,i=n(64),o=n(63),a=n(60),s=n(75),u=function(){return this};e.exports=function(e,t,n){var l=t+" Iterator";return e.prototype=i(r,{next:o(1,n)}),a(e,l,!1,!0),s[l]=u,e}},function(e,t,n){"use strict";var r,i,o,a=n(119),s=n(46),u=n(31),l=n(21),c=n(59),d=l("iterator"),f=!1;[].keys&&("next"in(o=[].keys())?(i=a(a(o)))!==Object.prototype&&(r=i):f=!0),null==r&&(r={}),c||u(r,d)||s(r,d,(function(){return this})),e.exports={IteratorPrototype:r,BUGGY_SAFARI_ITERATORS:f}},function(e,t,n){var r=n(19);e.exports=!r((function(){function e(){}return e.prototype.constructor=null,Object.getPrototypeOf(new e)!==e.prototype}))},function(e,t,n){var r=n(29),i=n(209);e.exports=Object.setPrototypeOf||("__proto__"in{}?function(){var e,t=!1,n={};try{(e=Object.getOwnPropertyDescriptor(Object.prototype,"__proto__").set).call(n,[]),t=n instanceof Array}catch(e){}return function(n,o){return r(n),i(o),t?e.call(n,o):n.__proto__=o,n}}():void 0)},function(e,t,n){var r=n(53);e.exports=r("navigator","userAgent")||""},function(e,t){e.exports={CSSRuleList:0,CSSStyleDeclaration:0,CSSValueList:0,ClientRectList:0,DOMRectList:0,DOMStringList:0,DOMTokenList:1,DataTransferItemList:0,FileList:0,HTMLAllCollection:0,HTMLCollection:0,HTMLFormElement:0,HTMLSelectElement:0,MediaList:0,MimeTypeArray:0,NamedNodeMap:0,NodeList:1,PaintRequestList:0,Plugin:0,PluginArray:0,SVGLengthList:0,SVGNumberList:0,SVGPathSegList:0,SVGPointList:0,SVGStringList:0,SVGTransformList:0,SourceBufferList:0,StyleSheetList:0,TextTrackCueList:0,TextTrackList:0,TouchList:0}},function(e,t,n){(function(t){e.exports=t.jQuery=n(212)}).call(this,n(39))},function(e,t,n){(function(t){e.exports=t.angular=n(214)}).call(this,n(39))},function(e,t,n){n(216),e.exports="ngSanitize"},function(e,t,n){(function(t){e.exports=t._=n(217)}).call(this,n(39))},function(e,t){var n=angular.module("autocomplete",[]);n.directive("autocomplete",(function(){var e=-1;return{restrict:"E",scope:{searchParam:"=ngModel",suggestions:"=data",onType:"=onType",onSelect:"=onSelect"},controller:["$scope",function(e){e.selectedIndex=-1,e.setIndex=function(t){e.selectedIndex=parseInt(t)},this.setIndex=function(t){e.setIndex(t),e.$apply()},e.getIndex=function(t){return e.selectedIndex};var t=!0;e.completing=!1,e.$watch("searchParam",(function(n,r){r!==n&&(t&&e.searchParam&&(e.completing=!0,e.searchFilter=e.searchParam,e.selectedIndex=-1),e.onType&&e.onType(e.searchParam))})),this.preSelect=function(n){t=!1,e.$apply(),t=!0},e.preSelect=this.preSelect,this.preSelectOff=function(){t=!0},e.preSelectOff=this.preSelectOff,e.select=function(n){n&&(e.searchParam=n,e.searchFilter=n,e.onSelect&&e.onSelect(n)),t=!1,e.completing=!1,setTimeout((function(){t=!0}),1e3),e.setIndex(-1)}}],link:function(t,n,r){var i="";for(var o in t.attrs={placeholder:"start typing...",class:"",id:"",inputclass:"",inputid:""},r)i=o.replace("attr","").toLowerCase(),0===o.indexOf("attr")&&(t.attrs[i]=r[o]);r.clickActivation&&(n[0].onclick=function(e){t.searchParam||(t.completing=!0,t.$apply())});var a=37,s=38,u=39,l=40,c=13,d=27;document.addEventListener("keydown",(function(e){switch(e.keyCode||e.which){case d:t.select(),t.setIndex(-1),t.$apply(),e.preventDefault()}}),!0),document.addEventListener("blur",(function(e){setTimeout((function(){t.select(),t.setIndex(-1),t.$apply()}),200)}),!0),n[0].addEventListener("keydown",(function(n){var r=n.keyCode||n.which,i=angular.element(this).find("li").length;switch(r){case s:if((e=t.getIndex()-1)<-1)e=i-1;else if(e>=i){e=-1,t.setIndex(e),t.preSelectOff();break}t.setIndex(e),-1!==e&&t.preSelect(angular.element(angular.element(this).find("li")[e]).text()),t.$apply();break;case l:if((e=t.getIndex()+1)<-1)e=i-1;else if(e>=i){e=-1,t.setIndex(e),t.preSelectOff(),t.$apply();break}t.setIndex(e),-1!==e&&t.preSelect(angular.element(angular.element(this).find("li")[e]).text());break;case a:break;case u:case c:-1!==(e=t.getIndex())&&t.select(angular.element(angular.element(this).find("li")[e]).text()),t.setIndex(-1),t.$apply();break;case d:t.select(),t.setIndex(-1),t.$apply(),n.preventDefault();break;default:return}-1===t.getIndex()&&r!=c||n.preventDefault()}))},templateUrl:"js/libs/angular-autocomplete/ac_template.html"}})),n.filter("highlight",["$sce",function(e){return function(t,n){if("function"==typeof t)return"";if(n){var r="("+n.split(/\ /).join(" |")+"|"+n.split(/\ /).join("|")+")",i=new RegExp(r,"gi");r.length&&(t=t.replace(i,'<span class="highlight">$1</span>'))}return e.trustAsHtml(t)}}]),n.directive("suggestion",(function(){return{restrict:"A",require:"^autocomplete",link:function(e,t,n,r){t.bind("mouseenter",(function(){r.preSelect(n.val),r.setIndex(n.index)})),t.bind("mouseleave",(function(){r.preSelectOff()}))}}}))},function(e,t){angular.module("ui.bootstrap",["ui.bootstrap.tpls","ui.bootstrap.collapse","ui.bootstrap.accordion","ui.bootstrap.alert","ui.bootstrap.bindHtml","ui.bootstrap.buttons","ui.bootstrap.carousel","ui.bootstrap.dateparser","ui.bootstrap.position","ui.bootstrap.datepicker","ui.bootstrap.dropdown","ui.bootstrap.modal","ui.bootstrap.pagination","ui.bootstrap.tooltip","ui.bootstrap.popover","ui.bootstrap.progressbar","ui.bootstrap.rating","ui.bootstrap.tabs","ui.bootstrap.timepicker","ui.bootstrap.transition","ui.bootstrap.typeahead"]),angular.module("ui.bootstrap.tpls",["template/accordion/accordion-group.html","template/accordion/accordion.html","template/alert/alert.html","template/carousel/carousel.html","template/carousel/slide.html","template/datepicker/datepicker.html","template/datepicker/day.html","template/datepicker/month.html","template/datepicker/popup.html","template/datepicker/year.html","template/modal/backdrop.html","template/modal/window.html","template/pagination/pager.html","template/pagination/pagination.html","template/tooltip/tooltip-html-popup.html","template/tooltip/tooltip-html-unsafe-popup.html","template/tooltip/tooltip-popup.html","template/tooltip/tooltip-template-popup.html","template/popover/popover-template.html","template/popover/popover.html","template/progressbar/bar.html","template/progressbar/progress.html","template/progressbar/progressbar.html","template/rating/rating.html","template/tabs/tab.html","template/tabs/tabset.html","template/timepicker/timepicker.html","template/typeahead/typeahead-match.html","template/typeahead/typeahead-popup.html"]),angular.module("ui.bootstrap.collapse",[]).directive("collapse",["$animate",function(e){return{link:function(t,n,r){function i(){n.removeClass("collapse").addClass("collapsing"),e.addClass(n,"in",{to:{height:n[0].scrollHeight+"px"}}).then(o)}function o(){n.removeClass("collapsing"),n.css({height:"auto"})}function a(){n.css({height:n[0].scrollHeight+"px"}).removeClass("collapse").addClass("collapsing"),e.removeClass(n,"in",{to:{height:"0"}}).then(s)}function s(){n.css({height:"0"}),n.removeClass("collapsing"),n.addClass("collapse")}t.$watch(r.collapse,(function(e){e?a():i()}))}}}]),angular.module("ui.bootstrap.accordion",["ui.bootstrap.collapse"]).constant("accordionConfig",{closeOthers:!0}).controller("AccordionController",["$scope","$attrs","accordionConfig",function(e,t,n){this.groups=[],this.closeOthers=function(r){(angular.isDefined(t.closeOthers)?e.$eval(t.closeOthers):n.closeOthers)&&angular.forEach(this.groups,(function(e){e!==r&&(e.isOpen=!1)}))},this.addGroup=function(e){var t=this;this.groups.push(e),e.$on("$destroy",(function(){t.removeGroup(e)}))},this.removeGroup=function(e){var t=this.groups.indexOf(e);-1!==t&&this.groups.splice(t,1)}}]).directive("accordion",(function(){return{restrict:"EA",controller:"AccordionController",transclude:!0,replace:!1,templateUrl:"template/accordion/accordion.html"}})).directive("accordionGroup",(function(){return{require:"^accordion",restrict:"EA",transclude:!0,replace:!0,templateUrl:"template/accordion/accordion-group.html",scope:{heading:"@",isOpen:"=?",isDisabled:"=?"},controller:function(){this.setHeading=function(e){this.heading=e}},link:function(e,t,n,r){r.addGroup(e),e.$watch("isOpen",(function(t){t&&r.closeOthers(e)})),e.toggleOpen=function(){e.isDisabled||(e.isOpen=!e.isOpen)}}}})).directive("accordionHeading",(function(){return{restrict:"EA",transclude:!0,template:"",replace:!0,require:"^accordionGroup",link:function(e,t,n,r,i){r.setHeading(i(e,angular.noop))}}})).directive("accordionTransclude",(function(){return{require:"^accordionGroup",link:function(e,t,n,r){e.$watch((function(){return r[n.accordionTransclude]}),(function(e){e&&(t.html(""),t.append(e))}))}}})),angular.module("ui.bootstrap.alert",[]).controller("AlertController",["$scope","$attrs",function(e,t){e.closeable="close"in t,this.close=e.close}]).directive("alert",(function(){return{restrict:"EA",controller:"AlertController",templateUrl:"template/alert/alert.html",transclude:!0,replace:!0,scope:{type:"@",close:"&"}}})).directive("dismissOnTimeout",["$timeout",function(e){return{require:"alert",link:function(t,n,r,i){e((function(){i.close()}),parseInt(r.dismissOnTimeout,10))}}}]),angular.module("ui.bootstrap.bindHtml",[]).directive("bindHtmlUnsafe",(function(){return function(e,t,n){t.addClass("ng-binding").data("$binding",n.bindHtmlUnsafe),e.$watch(n.bindHtmlUnsafe,(function(e){t.html(e||"")}))}})),angular.module("ui.bootstrap.buttons",[]).constant("buttonConfig",{activeClass:"active",toggleEvent:"click"}).controller("ButtonsController",["buttonConfig",function(e){this.activeClass=e.activeClass||"active",this.toggleEvent=e.toggleEvent||"click"}]).directive("btnRadio",(function(){return{require:["btnRadio","ngModel"],controller:"ButtonsController",link:function(e,t,n,r){var i=r[0],o=r[1];o.$render=function(){t.toggleClass(i.activeClass,angular.equals(o.$modelValue,e.$eval(n.btnRadio)))},t.bind(i.toggleEvent,(function(){var r=t.hasClass(i.activeClass);(!r||angular.isDefined(n.uncheckable))&&e.$apply((function(){o.$setViewValue(r?null:e.$eval(n.btnRadio)),o.$render()}))}))}}})).directive("btnCheckbox",(function(){return{require:["btnCheckbox","ngModel"],controller:"ButtonsController",link:function(e,t,n,r){function i(){return o(n.btnCheckboxTrue,!0)}function o(t,n){var r=e.$eval(t);return angular.isDefined(r)?r:n}var a=r[0],s=r[1];s.$render=function(){t.toggleClass(a.activeClass,angular.equals(s.$modelValue,i()))},t.bind(a.toggleEvent,(function(){e.$apply((function(){s.$setViewValue(t.hasClass(a.activeClass)?o(n.btnCheckboxFalse,!1):i()),s.$render()}))}))}}})),angular.module("ui.bootstrap.carousel",[]).controller("CarouselController",["$scope","$interval","$animate",function(e,t,n){function r(e){if(angular.isUndefined(c[e].index))return c[e];var t;for(c.length,t=0;t<c.length;++t)if(c[t].index==e)return c[t]}function i(){o();var n=+e.interval;!isNaN(n)&&n>0&&(s=t(a,n))}function o(){s&&(t.cancel(s),s=null)}function a(){var t=+e.interval;u&&!isNaN(t)&&t>0?e.next():e.pause()}var s,u,l=this,c=l.slides=e.slides=[],d=-1;l.currentSlide=null;var f=!1;l.select=e.select=function(t,r){var o=l.indexOfSlide(t);void 0===r&&(r=o>l.getCurrentIndex()?"next":"prev"),t&&t!==l.currentSlide&&(f||(angular.extend(t,{direction:r,active:!0}),angular.extend(l.currentSlide||{},{direction:r,active:!1}),n.enabled()&&!e.noTransition&&t.$element&&(e.$currentTransition=!0,t.$element.one("$animate:close",(function(){e.$currentTransition=null}))),l.currentSlide=t,d=o,i()))},e.$on("$destroy",(function(){f=!0})),l.getCurrentIndex=function(){return l.currentSlide&&angular.isDefined(l.currentSlide.index)?+l.currentSlide.index:d},l.indexOfSlide=function(e){return angular.isDefined(e.index)?+e.index:c.indexOf(e)},e.next=function(){var t=(l.getCurrentIndex()+1)%c.length;return e.$currentTransition?void 0:l.select(r(t),"next")},e.prev=function(){var t=l.getCurrentIndex()-1<0?c.length-1:l.getCurrentIndex()-1;return e.$currentTransition?void 0:l.select(r(t),"prev")},e.isActive=function(e){return l.currentSlide===e},e.$watch("interval",i),e.$on("$destroy",o),e.play=function(){u||(u=!0,i())},e.pause=function(){e.noPause||(u=!1,o())},l.addSlide=function(t,n){t.$element=n,c.push(t),1===c.length||t.active?(l.select(c[c.length-1]),1==c.length&&e.play()):t.active=!1},l.removeSlide=function(e){angular.isDefined(e.index)&&c.sort((function(e,t){return+e.index>+t.index}));var t=c.indexOf(e);c.splice(t,1),c.length>0&&e.active?l.select(t>=c.length?c[t-1]:c[t]):d>t&&d--}}]).directive("carousel",[function(){return{restrict:"EA",transclude:!0,replace:!0,controller:"CarouselController",require:"carousel",templateUrl:"template/carousel/carousel.html",scope:{interval:"=",noTransition:"=",noPause:"="}}}]).directive("slide",(function(){return{require:"^carousel",restrict:"EA",transclude:!0,replace:!0,templateUrl:"template/carousel/slide.html",scope:{active:"=?",index:"=?"},link:function(e,t,n,r){r.addSlide(e,t),e.$on("$destroy",(function(){r.removeSlide(e)})),e.$watch("active",(function(t){t&&r.select(e)}))}}})).animation(".item",["$animate",function(e){return{beforeAddClass:function(t,n,r){if("active"==n&&t.parent()&&!t.parent().scope().noTransition){var i=!1,o=t.isolateScope().direction,a="next"==o?"left":"right";return t.addClass(o),e.addClass(t,a).then((function(){i||t.removeClass(a+" "+o),r()})),function(){i=!0}}r()},beforeRemoveClass:function(t,n,r){if("active"==n&&t.parent()&&!t.parent().scope().noTransition){var i=!1,o="next"==t.isolateScope().direction?"left":"right";return e.addClass(t,o).then((function(){i||t.removeClass(o),r()})),function(){i=!0}}r()}}}]),angular.module("ui.bootstrap.dateparser",[]).service("dateParser",["$locale","orderByFilter",function(e,t){function n(e){var n=[],r=e.split("");return angular.forEach(i,(function(t,i){var o=e.indexOf(i);if(o>-1){e=e.split(""),r[o]="("+t.regex+")",e[o]="$";for(var a=o+1,s=o+i.length;s>a;a++)r[a]="",e[a]="$";e=e.join(""),n.push({index:o,apply:t.apply})}})),{regex:new RegExp("^"+r.join("")+"$"),map:t(n,"index")}}var r=/[\\\^\$\*\+\?\|\[\]\(\)\.\{\}]/g;this.parsers={};var i={yyyy:{regex:"\\d{4}",apply:function(e){this.year=+e}},yy:{regex:"\\d{2}",apply:function(e){this.year=+e+2e3}},y:{regex:"\\d{1,4}",apply:function(e){this.year=+e}},MMMM:{regex:e.DATETIME_FORMATS.MONTH.join("|"),apply:function(t){this.month=e.DATETIME_FORMATS.MONTH.indexOf(t)}},MMM:{regex:e.DATETIME_FORMATS.SHORTMONTH.join("|"),apply:function(t){this.month=e.DATETIME_FORMATS.SHORTMONTH.indexOf(t)}},MM:{regex:"0[1-9]|1[0-2]",apply:function(e){this.month=e-1}},M:{regex:"[1-9]|1[0-2]",apply:function(e){this.month=e-1}},dd:{regex:"[0-2][0-9]{1}|3[0-1]{1}",apply:function(e){this.date=+e}},d:{regex:"[1-2]?[0-9]{1}|3[0-1]{1}",apply:function(e){this.date=+e}},EEEE:{regex:e.DATETIME_FORMATS.DAY.join("|")},EEE:{regex:e.DATETIME_FORMATS.SHORTDAY.join("|")},HH:{regex:"(?:0|1)[0-9]|2[0-3]",apply:function(e){this.hours=+e}},H:{regex:"1?[0-9]|2[0-3]",apply:function(e){this.hours=+e}},mm:{regex:"[0-5][0-9]",apply:function(e){this.minutes=+e}},m:{regex:"[0-9]|[1-5][0-9]",apply:function(e){this.minutes=+e}},sss:{regex:"[0-9][0-9][0-9]",apply:function(e){this.milliseconds=+e}},ss:{regex:"[0-5][0-9]",apply:function(e){this.seconds=+e}},s:{regex:"[0-9]|[1-5][0-9]",apply:function(e){this.seconds=+e}}};this.parse=function(t,i,o){if(!angular.isString(t)||!i)return t;i=(i=e.DATETIME_FORMATS[i]||i).replace(r,"\\$&"),this.parsers[i]||(this.parsers[i]=n(i));var a=this.parsers[i],s=a.regex,u=a.map,l=t.match(s);if(l&&l.length){var c,d;c=o?{year:o.getFullYear(),month:o.getMonth(),date:o.getDate(),hours:o.getHours(),minutes:o.getMinutes(),seconds:o.getSeconds(),milliseconds:o.getMilliseconds()}:{year:1900,month:0,date:1,hours:0,minutes:0,seconds:0,milliseconds:0};for(var f=1,p=l.length;p>f;f++){var h=u[f-1];h.apply&&h.apply.call(c,l[f])}return function(e,t,n){return!(1>n)&&(1===t&&n>28?29===n&&(e%4==0&&e%100!=0||e%400==0):3!==t&&5!==t&&8!==t&&10!==t||31>n)}(c.year,c.month,c.date)&&(d=new Date(c.year,c.month,c.date,c.hours,c.minutes,c.seconds,c.milliseconds||0)),d}}}]),angular.module("ui.bootstrap.position",[]).factory("$position",["$document","$window",function(e,t){function n(e){return"static"===(function(e,n){return e.currentStyle?e.currentStyle[n]:t.getComputedStyle?t.getComputedStyle(e)[n]:e.style[n]}(e,"position")||"static")}var r=function(t){for(var r=e[0],i=t.offsetParent||r;i&&i!==r&&n(i);)i=i.offsetParent;return i||r};return{position:function(t){var n=this.offset(t),i={top:0,left:0},o=r(t[0]);o!=e[0]&&((i=this.offset(angular.element(o))).top+=o.clientTop-o.scrollTop,i.left+=o.clientLeft-o.scrollLeft);var a=t[0].getBoundingClientRect();return{width:a.width||t.prop("offsetWidth"),height:a.height||t.prop("offsetHeight"),top:n.top-i.top,left:n.left-i.left}},offset:function(n){var r=n[0].getBoundingClientRect();return{width:r.width||n.prop("offsetWidth"),height:r.height||n.prop("offsetHeight"),top:r.top+(t.pageYOffset||e[0].documentElement.scrollTop),left:r.left+(t.pageXOffset||e[0].documentElement.scrollLeft)}},positionElements:function(e,t,n,r){var i,o,a,s,u=n.split("-"),l=u[0],c=u[1]||"center";i=r?this.offset(e):this.position(e),o=t.prop("offsetWidth"),a=t.prop("offsetHeight");var d={center:function(){return i.left+i.width/2-o/2},left:function(){return i.left},right:function(){return i.left+i.width}},f={center:function(){return i.top+i.height/2-a/2},top:function(){return i.top},bottom:function(){return i.top+i.height}};switch(l){case"right":s={top:f[c](),left:d[l]()};break;case"left":s={top:f[c](),left:i.left-o};break;case"bottom":s={top:f[l](),left:d[c]()};break;default:s={top:i.top-a,left:d[c]()}}return s}}}]),angular.module("ui.bootstrap.datepicker",["ui.bootstrap.dateparser","ui.bootstrap.position"]).constant("datepickerConfig",{formatDay:"dd",formatMonth:"MMMM",formatYear:"yyyy",formatDayHeader:"EEE",formatDayTitle:"MMMM yyyy",formatMonthTitle:"yyyy",datepickerMode:"day",minMode:"day",maxMode:"year",showWeeks:!0,startingDay:0,yearRange:20,minDate:null,maxDate:null,shortcutPropagation:!1}).controller("DatepickerController",["$scope","$attrs","$parse","$interpolate","$timeout","$log","dateFilter","datepickerConfig",function(e,t,n,r,i,o,a,s){var u=this,l={$setViewValue:angular.noop};this.modes=["day","month","year"],angular.forEach(["formatDay","formatMonth","formatYear","formatDayHeader","formatDayTitle","formatMonthTitle","minMode","maxMode","showWeeks","startingDay","yearRange","shortcutPropagation"],(function(n,i){u[n]=angular.isDefined(t[n])?8>i?r(t[n])(e.$parent):e.$parent.$eval(t[n]):s[n]})),angular.forEach(["minDate","maxDate"],(function(r){t[r]?e.$parent.$watch(n(t[r]),(function(e){u[r]=e?new Date(e):null,u.refreshView()})):u[r]=s[r]?new Date(s[r]):null})),e.datepickerMode=e.datepickerMode||s.datepickerMode,e.maxMode=u.maxMode,e.uniqueId="datepicker-"+e.$id+"-"+Math.floor(1e4*Math.random()),angular.isDefined(t.initDate)?(this.activeDate=e.$parent.$eval(t.initDate)||new Date,e.$parent.$watch(t.initDate,(function(e){e&&(l.$isEmpty(l.$modelValue)||l.$invalid)&&(u.activeDate=e,u.refreshView())}))):this.activeDate=new Date,e.isActive=function(t){return 0===u.compare(t.date,u.activeDate)&&(e.activeDateId=t.uid,!0)},this.init=function(e){(l=e).$render=function(){u.render()}},this.render=function(){if(l.$viewValue){var e=new Date(l.$viewValue),t=!isNaN(e);t?this.activeDate=e:o.error('Datepicker directive: "ng-model" value must be a Date object, a number of milliseconds since 01.01.1970 or a string representing an RFC2822 or ISO 8601 date.'),l.$setValidity("date",t)}this.refreshView()},this.refreshView=function(){if(this.element){this._refreshView();var e=l.$viewValue?new Date(l.$viewValue):null;l.$setValidity("date-disabled",!e||this.element&&!this.isDisabled(e))}},this.createDateObject=function(e,t){var n=l.$viewValue?new Date(l.$viewValue):null;return{date:e,label:a(e,t),selected:n&&0===this.compare(e,n),disabled:this.isDisabled(e),current:0===this.compare(e,new Date),customClass:this.customClass(e)}},this.isDisabled=function(n){return this.minDate&&this.compare(n,this.minDate)<0||this.maxDate&&this.compare(n,this.maxDate)>0||t.dateDisabled&&e.dateDisabled({date:n,mode:e.datepickerMode})},this.customClass=function(t){return e.customClass({date:t,mode:e.datepickerMode})},this.split=function(e,t){for(var n=[];e.length>0;)n.push(e.splice(0,t));return n},e.select=function(t){if(e.datepickerMode===u.minMode){var n=l.$viewValue?new Date(l.$viewValue):new Date(0,0,0,0,0,0,0);n.setFullYear(t.getFullYear(),t.getMonth(),t.getDate()),l.$setViewValue(n),l.$render()}else u.activeDate=t,e.datepickerMode=u.modes[u.modes.indexOf(e.datepickerMode)-1]},e.move=function(e){var t=u.activeDate.getFullYear()+e*(u.step.years||0),n=u.activeDate.getMonth()+e*(u.step.months||0);u.activeDate.setFullYear(t,n,1),u.refreshView()},e.toggleMode=function(t){t=t||1,e.datepickerMode===u.maxMode&&1===t||e.datepickerMode===u.minMode&&-1===t||(e.datepickerMode=u.modes[u.modes.indexOf(e.datepickerMode)+t])},e.keys={13:"enter",32:"space",33:"pageup",34:"pagedown",35:"end",36:"home",37:"left",38:"up",39:"right",40:"down"};var c=function(){i((function(){u.element[0].focus()}),0,!1)};e.$on("datepicker.focus",c),e.keydown=function(t){var n=e.keys[t.which];if(n&&!t.shiftKey&&!t.altKey)if(t.preventDefault(),u.shortcutPropagation||t.stopPropagation(),"enter"===n||"space"===n){if(u.isDisabled(u.activeDate))return;e.select(u.activeDate),c()}else!t.ctrlKey||"up"!==n&&"down"!==n?(u.handleKeyDown(n,t),u.refreshView()):(e.toggleMode("up"===n?1:-1),c())}}]).directive("datepicker",(function(){return{restrict:"EA",replace:!0,templateUrl:"template/datepicker/datepicker.html",scope:{datepickerMode:"=?",dateDisabled:"&",customClass:"&",shortcutPropagation:"&?"},require:["datepicker","?^ngModel"],controller:"DatepickerController",link:function(e,t,n,r){var i=r[0],o=r[1];o&&i.init(o)}}})).directive("daypicker",["dateFilter",function(e){return{restrict:"EA",replace:!0,templateUrl:"template/datepicker/day.html",require:"^datepicker",link:function(t,n,r,i){function o(e,t){return 1!==t||e%4!=0||e%100==0&&e%400!=0?s[t]:29}function a(e){var t=new Date(e);t.setDate(t.getDate()+4-(t.getDay()||7));var n=t.getTime();return t.setMonth(0),t.setDate(1),Math.floor(Math.round((n-t)/864e5)/7)+1}t.showWeeks=i.showWeeks,i.step={months:1},i.element=n;var s=[31,28,31,30,31,30,31,31,30,31,30,31];i._refreshView=function(){var n=i.activeDate.getFullYear(),r=i.activeDate.getMonth(),o=new Date(n,r,1),s=i.startingDay-o.getDay(),u=s>0?7-s:-s,l=new Date(o);u>0&&l.setDate(1-u);for(var c=function(e,t){var n=new Array(t),r=new Date(e),i=0;for(r.setHours(12);t>i;)n[i++]=new Date(r),r.setDate(r.getDate()+1);return n}(l,42),d=0;42>d;d++)c[d]=angular.extend(i.createDateObject(c[d],i.formatDay),{secondary:c[d].getMonth()!==r,uid:t.uniqueId+"-"+d});t.labels=new Array(7);for(var f=0;7>f;f++)t.labels[f]={abbr:e(c[f].date,i.formatDayHeader),full:e(c[f].date,"EEEE")};if(t.title=e(i.activeDate,i.formatDayTitle),t.rows=i.split(c,7),t.showWeeks){t.weekNumbers=[];for(var p=(11-i.startingDay)%7,h=t.rows.length,g=0;h>g;g++)t.weekNumbers.push(a(t.rows[g][p].date))}},i.compare=function(e,t){return new Date(e.getFullYear(),e.getMonth(),e.getDate())-new Date(t.getFullYear(),t.getMonth(),t.getDate())},i.handleKeyDown=function(e){var t=i.activeDate.getDate();if("left"===e)t-=1;else if("up"===e)t-=7;else if("right"===e)t+=1;else if("down"===e)t+=7;else if("pageup"===e||"pagedown"===e){var n=i.activeDate.getMonth()+("pageup"===e?-1:1);i.activeDate.setMonth(n,1),t=Math.min(o(i.activeDate.getFullYear(),i.activeDate.getMonth()),t)}else"home"===e?t=1:"end"===e&&(t=o(i.activeDate.getFullYear(),i.activeDate.getMonth()));i.activeDate.setDate(t)},i.refreshView()}}}]).directive("monthpicker",["dateFilter",function(e){return{restrict:"EA",replace:!0,templateUrl:"template/datepicker/month.html",require:"^datepicker",link:function(t,n,r,i){i.step={years:1},i.element=n,i._refreshView=function(){for(var n=new Array(12),r=i.activeDate.getFullYear(),o=0;12>o;o++)n[o]=angular.extend(i.createDateObject(new Date(r,o,1),i.formatMonth),{uid:t.uniqueId+"-"+o});t.title=e(i.activeDate,i.formatMonthTitle),t.rows=i.split(n,3)},i.compare=function(e,t){return new Date(e.getFullYear(),e.getMonth())-new Date(t.getFullYear(),t.getMonth())},i.handleKeyDown=function(e){var t=i.activeDate.getMonth();if("left"===e)t-=1;else if("up"===e)t-=3;else if("right"===e)t+=1;else if("down"===e)t+=3;else if("pageup"===e||"pagedown"===e){var n=i.activeDate.getFullYear()+("pageup"===e?-1:1);i.activeDate.setFullYear(n)}else"home"===e?t=0:"end"===e&&(t=11);i.activeDate.setMonth(t)},i.refreshView()}}}]).directive("yearpicker",["dateFilter",function(){return{restrict:"EA",replace:!0,templateUrl:"template/datepicker/year.html",require:"^datepicker",link:function(e,t,n,r){function i(e){return parseInt((e-1)/o,10)*o+1}var o=r.yearRange;r.step={years:o},r.element=t,r._refreshView=function(){for(var t=new Array(o),n=0,a=i(r.activeDate.getFullYear());o>n;n++)t[n]=angular.extend(r.createDateObject(new Date(a+n,0,1),r.formatYear),{uid:e.uniqueId+"-"+n});e.title=[t[0].label,t[o-1].label].join(" - "),e.rows=r.split(t,5)},r.compare=function(e,t){return e.getFullYear()-t.getFullYear()},r.handleKeyDown=function(e){var t=r.activeDate.getFullYear();"left"===e?t-=1:"up"===e?t-=5:"right"===e?t+=1:"down"===e?t+=5:"pageup"===e||"pagedown"===e?t+=("pageup"===e?-1:1)*r.step.years:"home"===e?t=i(r.activeDate.getFullYear()):"end"===e&&(t=i(r.activeDate.getFullYear())+o-1),r.activeDate.setFullYear(t)},r.refreshView()}}}]).constant("datepickerPopupConfig",{datepickerPopup:"yyyy-MM-dd",html5Types:{date:"yyyy-MM-dd","datetime-local":"yyyy-MM-ddTHH:mm:ss.sss",month:"yyyy-MM"},currentText:"Today",clearText:"Clear",closeText:"Done",closeOnDateSelection:!0,appendToBody:!1,showButtonBar:!0}).directive("datepickerPopup",["$compile","$parse","$document","$position","dateFilter","dateParser","datepickerPopupConfig",function(e,t,n,r,i,o,a){return{restrict:"EA",require:"ngModel",scope:{isOpen:"=?",currentText:"@",clearText:"@",closeText:"@",dateDisabled:"&",customClass:"&"},link:function(s,u,l,c){function d(e){return e.replace(/([A-Z])/g,(function(e){return"-"+e.toLowerCase()}))}var f,p=angular.isDefined(l.closeOnDateSelection)?s.$parent.$eval(l.closeOnDateSelection):a.closeOnDateSelection,h=angular.isDefined(l.datepickerAppendToBody)?s.$parent.$eval(l.datepickerAppendToBody):a.appendToBody;s.showButtonBar=angular.isDefined(l.showButtonBar)?s.$parent.$eval(l.showButtonBar):a.showButtonBar,s.getText=function(e){return s[e+"Text"]||a[e+"Text"]};var g=!1;if(a.html5Types[l.type]?(f=a.html5Types[l.type],g=!0):(f=l.datepickerPopup||a.datepickerPopup,l.$observe("datepickerPopup",(function(e){var t=e||a.datepickerPopup;if(t!==f&&(f=t,c.$modelValue=null,!f))throw new Error("datepickerPopup must have a date format specified.")}))),!f)throw new Error("datepickerPopup must have a date format specified.");if(g&&l.datepickerPopup)throw new Error("HTML5 date input types do not support custom formats.");var m=angular.element("<div datepicker-popup-wrap><div datepicker></div></div>");m.attr({"ng-model":"date","ng-change":"dateSelection()"});var v=angular.element(m.children()[0]);if(g&&"month"==l.type&&(v.attr("datepicker-mode",'"month"'),v.attr("min-mode","month")),l.datepickerOptions){var y=s.$parent.$eval(l.datepickerOptions);y.initDate&&(s.initDate=y.initDate,v.attr("init-date","initDate"),delete y.initDate),angular.forEach(y,(function(e,t){v.attr(d(t),e)}))}s.watchData={},angular.forEach(["minDate","maxDate","datepickerMode","initDate","shortcutPropagation"],(function(e){if(l[e]){var n=t(l[e]);if(s.$parent.$watch(n,(function(t){s.watchData[e]=t})),v.attr(d(e),"watchData."+e),"datepickerMode"===e){var r=n.assign;s.$watch("watchData."+e,(function(e,t){e!==t&&r(s.$parent,e)}))}}})),l.dateDisabled&&v.attr("date-disabled","dateDisabled({ date: date, mode: mode })"),l.showWeeks&&v.attr("show-weeks",l.showWeeks),l.customClass&&v.attr("custom-class","customClass({ date: date, mode: mode })"),g?c.$formatters.push((function(e){return s.date=e,e})):(c.$$parserName="date",c.$validators.date=function(e,t){var n=e||t;if(angular.isNumber(n)&&(n=new Date(n)),n){if(angular.isDate(n)&&!isNaN(n))return!0;if(angular.isString(n)){var r=o.parse(n,f)||new Date(n);return!isNaN(r)}return!1}return!0},c.$parsers.unshift((function(e){if(angular.isNumber(e)&&(e=new Date(e)),!e)return null;if(angular.isDate(e)&&!isNaN(e))return e;if(angular.isString(e)){var t=o.parse(e,f,s.date)||new Date(e);return isNaN(t)?void 0:t}})),c.$formatters.push((function(e){return s.date=e,c.$isEmpty(e)?e:i(e,f)}))),s.dateSelection=function(e){angular.isDefined(e)&&(s.date=e);var t=s.date?i(s.date,f):"";u.val(t),c.$setViewValue(t),p&&(s.isOpen=!1,u[0].focus())},c.$viewChangeListeners.push((function(){s.date=o.parse(c.$viewValue,f,s.date)||new Date(c.$viewValue)}));var b=function(e){s.isOpen&&e.target!==u[0]&&s.$apply((function(){s.isOpen=!1}))},$=function(e){s.keydown(e)};u.bind("keydown",$),s.keydown=function(e){27===e.which?(e.preventDefault(),s.isOpen&&e.stopPropagation(),s.close()):40!==e.which||s.isOpen||(s.isOpen=!0)},s.$watch("isOpen",(function(e){e?(s.$broadcast("datepicker.focus"),s.position=h?r.offset(u):r.position(u),s.position.top=s.position.top+u.prop("offsetHeight"),n.bind("click",b)):n.unbind("click",b)})),s.select=function(e){if("today"===e){var t=new Date;angular.isDate(s.date)?(e=new Date(s.date)).setFullYear(t.getFullYear(),t.getMonth(),t.getDate()):e=new Date(t.setHours(0,0,0,0))}s.dateSelection(e)},s.close=function(){s.isOpen=!1,u[0].focus()};var w=e(m)(s);m.remove(),h?n.find("body").append(w):u.after(w),s.$on("$destroy",(function(){w.remove(),u.unbind("keydown",$),n.unbind("click",b)}))}}}]).directive("datepickerPopupWrap",(function(){return{restrict:"EA",replace:!0,transclude:!0,templateUrl:"template/datepicker/popup.html",link:function(e,t){t.bind("click",(function(e){e.preventDefault(),e.stopPropagation()}))}}})),angular.module("ui.bootstrap.dropdown",["ui.bootstrap.position"]).constant("dropdownConfig",{openClass:"open"}).service("dropdownService",["$document","$rootScope",function(e,t){var n=null;this.open=function(t){n||(e.bind("click",r),e.bind("keydown",i)),n&&n!==t&&(n.isOpen=!1),n=t},this.close=function(t){n===t&&(n=null,e.unbind("click",r),e.unbind("keydown",i))};var r=function(e){if(n&&(!e||"disabled"!==n.getAutoClose())){var r=n.getToggleElement();if(!(e&&r&&r[0].contains(e.target))){var i=n.getElement();e&&"outsideClick"===n.getAutoClose()&&i&&i[0].contains(e.target)||(n.isOpen=!1,t.$$phase||n.$apply())}}},i=function(e){27===e.which&&(n.focusToggleElement(),r())}}]).controller("DropdownController",["$scope","$attrs","$parse","dropdownConfig","dropdownService","$animate","$position","$document",function(e,t,n,r,i,o,a,s){var u,l=this,c=e.$new(),d=r.openClass,f=angular.noop,p=t.onToggle?n(t.onToggle):angular.noop,h=!1;this.init=function(r){l.$element=r,t.isOpen&&(u=n(t.isOpen),f=u.assign,e.$watch(u,(function(e){c.isOpen=!!e}))),(h=angular.isDefined(t.dropdownAppendToBody))&&l.dropdownMenu&&(s.find("body").append(l.dropdownMenu),r.on("$destroy",(function(){l.dropdownMenu.remove()})))},this.toggle=function(e){return c.isOpen=arguments.length?!!e:!c.isOpen},this.isOpen=function(){return c.isOpen},c.getToggleElement=function(){return l.toggleElement},c.getAutoClose=function(){return t.autoClose||"always"},c.getElement=function(){return l.$element},c.focusToggleElement=function(){l.toggleElement&&l.toggleElement[0].focus()},c.$watch("isOpen",(function(t,n){if(h&&l.dropdownMenu){var r=a.positionElements(l.$element,l.dropdownMenu,"bottom-left",!0);l.dropdownMenu.css({top:r.top+"px",left:r.left+"px",display:t?"block":"none"})}o[t?"addClass":"removeClass"](l.$element,d),t?(c.focusToggleElement(),i.open(c)):i.close(c),f(e,t),angular.isDefined(t)&&t!==n&&p(e,{open:!!t})})),e.$on("$locationChangeSuccess",(function(){c.isOpen=!1})),e.$on("$destroy",(function(){c.$destroy()}))}]).directive("dropdown",(function(){return{controller:"DropdownController",link:function(e,t,n,r){r.init(t)}}})).directive("dropdownMenu",(function(){return{restrict:"AC",require:"?^dropdown",link:function(e,t,n,r){r&&(r.dropdownMenu=t)}}})).directive("dropdownToggle",(function(){return{require:"?^dropdown",link:function(e,t,n,r){if(r){r.toggleElement=t;var i=function(i){i.preventDefault(),t.hasClass("disabled")||n.disabled||e.$apply((function(){r.toggle()}))};t.bind("click",i),t.attr({"aria-haspopup":!0,"aria-expanded":!1}),e.$watch(r.isOpen,(function(e){t.attr("aria-expanded",!!e)})),e.$on("$destroy",(function(){t.unbind("click",i)}))}}}})),angular.module("ui.bootstrap.modal",[]).factory("$$stackedMap",(function(){return{createNew:function(){var e=[];return{add:function(t,n){e.push({key:t,value:n})},get:function(t){for(var n=0;n<e.length;n++)if(t==e[n].key)return e[n]},keys:function(){for(var t=[],n=0;n<e.length;n++)t.push(e[n].key);return t},top:function(){return e[e.length-1]},remove:function(t){for(var n=-1,r=0;r<e.length;r++)if(t==e[r].key){n=r;break}return e.splice(n,1)[0]},removeTop:function(){return e.splice(e.length-1,1)[0]},length:function(){return e.length}}}}})).directive("modalBackdrop",["$timeout",function(e){function t(t){t.animate=!1,e((function(){t.animate=!0}))}return{restrict:"EA",replace:!0,templateUrl:"template/modal/backdrop.html",compile:function(e,n){return e.addClass(n.backdropClass),t}}}]).directive("modalWindow",["$modalStack","$q",function(e,t){return{restrict:"EA",scope:{index:"@",animate:"="},replace:!0,transclude:!0,templateUrl:function(e,t){return t.templateUrl||"template/modal/window.html"},link:function(n,r,i){r.addClass(i.windowClass||""),n.size=i.size,n.close=function(t){var n=e.getTop();n&&n.value.backdrop&&"static"!=n.value.backdrop&&t.target===t.currentTarget&&(t.preventDefault(),t.stopPropagation(),e.dismiss(n.key,"backdrop click"))},n.$isRendered=!0;var o=t.defer();i.$observe("modalRender",(function(e){"true"==e&&o.resolve()})),o.promise.then((function(){n.animate=!0;var t=r[0].querySelectorAll("[autofocus]");t.length?t[0].focus():r[0].focus();var i=e.getTop();i&&e.modalRendered(i.key)}))}}}]).directive("modalAnimationClass",[function(){return{compile:function(e,t){t.modalAnimation&&e.addClass(t.modalAnimationClass)}}}]).directive("modalTransclude",(function(){return{link:function(e,t,n,r,i){i(e.$parent,(function(e){t.empty(),t.append(e)}))}}})).factory("$modalStack",["$animate","$timeout","$document","$compile","$rootScope","$$stackedMap",function(e,t,n,r,i,o){function a(){for(var e=-1,t=p.keys(),n=0;n<t.length;n++)p.get(t[n]).value.backdrop&&(e=n);return e}function s(e){var t=n.find("body").eq(0),r=p.get(e).value;p.remove(e),u(r.modalDomEl,r.modalScope,(function(){t.toggleClass(f,p.length()>0),function(){if(c&&-1==a()){u(c,d,(function(){null})),c=void 0,d=void 0}}()}))}function u(n,r,o){function a(){a.done||(a.done=!0,n.remove(),r.$destroy(),o&&o())}r.animate=!1,n.attr("modal-animation")&&e.enabled()?n.one("$animate:close",(function(){i.$evalAsync(a)})):t(a)}function l(e,t,n){return!e.value.modalScope.$broadcast("modal.closing",t,n).defaultPrevented}var c,d,f="modal-open",p=o.createNew(),h={};return i.$watch(a,(function(e){d&&(d.index=e)})),n.bind("keydown",(function(e){var t;27===e.which&&((t=p.top())&&t.value.keyboard&&(e.preventDefault(),i.$apply((function(){h.dismiss(t.key,"escape key press")}))))})),h.open=function(e,t){var o=n[0].activeElement;p.add(e,{deferred:t.deferred,renderDeferred:t.renderDeferred,modalScope:t.scope,backdrop:t.backdrop,keyboard:t.keyboard});var s=n.find("body").eq(0),u=a();if(u>=0&&!c){(d=i.$new(!0)).index=u;var l=angular.element('<div modal-backdrop="modal-backdrop"></div>');l.attr("backdrop-class",t.backdropClass),t.animation&&l.attr("modal-animation","true"),c=r(l)(d),s.append(c)}var h=angular.element('<div modal-window="modal-window"></div>');h.attr({"template-url":t.windowTemplateUrl,"window-class":t.windowClass,size:t.size,index:p.length()-1,animate:"animate"}).html(t.content),t.animation&&h.attr("modal-animation","true");var g=r(h)(t.scope);p.top().value.modalDomEl=g,p.top().value.modalOpener=o,s.append(g),s.addClass(f)},h.close=function(e,t){var n=p.get(e);return n&&l(n,t,!0)?(n.value.deferred.resolve(t),s(e),n.value.modalOpener.focus(),!0):!n},h.dismiss=function(e,t){var n=p.get(e);return n&&l(n,t,!1)?(n.value.deferred.reject(t),s(e),n.value.modalOpener.focus(),!0):!n},h.dismissAll=function(e){for(var t=this.getTop();t&&this.dismiss(t.key,e);)t=this.getTop()},h.getTop=function(){return p.top()},h.modalRendered=function(e){var t=p.get(e);t&&t.value.renderDeferred.resolve()},h}]).provider("$modal",(function(){var e={options:{animation:!0,backdrop:!0,keyboard:!0},$get:["$injector","$rootScope","$q","$templateRequest","$controller","$modalStack",function(t,n,r,i,o,a){function s(e){return e.template?r.when(e.template):i(angular.isFunction(e.templateUrl)?e.templateUrl():e.templateUrl)}function u(e){var n=[];return angular.forEach(e,(function(e){(angular.isFunction(e)||angular.isArray(e))&&n.push(r.when(t.invoke(e)))})),n}var l={open:function(t){var i=r.defer(),l=r.defer(),c=r.defer(),d={result:i.promise,opened:l.promise,rendered:c.promise,close:function(e){return a.close(d,e)},dismiss:function(e){return a.dismiss(d,e)}};if((t=angular.extend({},e.options,t)).resolve=t.resolve||{},!t.template&&!t.templateUrl)throw new Error("One of template or templateUrl options is required.");var f=r.all([s(t)].concat(u(t.resolve)));return f.then((function(e){var r=(t.scope||n).$new();r.$close=d.close,r.$dismiss=d.dismiss;var s,u={},l=1;t.controller&&(u.$scope=r,u.$modalInstance=d,angular.forEach(t.resolve,(function(t,n){u[n]=e[l++]})),s=o(t.controller,u),t.controllerAs&&(r[t.controllerAs]=s)),a.open(d,{scope:r,deferred:i,renderDeferred:c,content:e[0],animation:t.animation,backdrop:t.backdrop,keyboard:t.keyboard,backdropClass:t.backdropClass,windowClass:t.windowClass,windowTemplateUrl:t.windowTemplateUrl,size:t.size})}),(function(e){i.reject(e)})),f.then((function(){l.resolve(!0)}),(function(e){l.reject(e)})),d}};return l}]};return e})),angular.module("ui.bootstrap.pagination",[]).controller("PaginationController",["$scope","$attrs","$parse",function(e,t,n){var r=this,i={$setViewValue:angular.noop},o=t.numPages?n(t.numPages).assign:angular.noop;this.init=function(a,s){i=a,this.config=s,i.$render=function(){r.render()},t.itemsPerPage?e.$parent.$watch(n(t.itemsPerPage),(function(t){r.itemsPerPage=parseInt(t,10),e.totalPages=r.calculateTotalPages()})):this.itemsPerPage=s.itemsPerPage,e.$watch("totalItems",(function(){e.totalPages=r.calculateTotalPages()})),e.$watch("totalPages",(function(t){o(e.$parent,t),e.page>t?e.selectPage(t):i.$render()}))},this.calculateTotalPages=function(){var t=this.itemsPerPage<1?1:Math.ceil(e.totalItems/this.itemsPerPage);return Math.max(t||0,1)},this.render=function(){e.page=parseInt(i.$viewValue,10)||1},e.selectPage=function(t,n){e.page!==t&&t>0&&t<=e.totalPages&&(n&&n.target&&n.target.blur(),i.$setViewValue(t),i.$render())},e.getText=function(t){return e[t+"Text"]||r.config[t+"Text"]},e.noPrevious=function(){return 1===e.page},e.noNext=function(){return e.page===e.totalPages}}]).constant("paginationConfig",{itemsPerPage:10,boundaryLinks:!1,directionLinks:!0,firstText:"First",previousText:"Previous",nextText:"Next",lastText:"Last",rotate:!0}).directive("pagination",["$parse","paginationConfig",function(e,t){return{restrict:"EA",scope:{totalItems:"=",firstText:"@",previousText:"@",nextText:"@",lastText:"@"},require:["pagination","?ngModel"],controller:"PaginationController",templateUrl:"template/pagination/pagination.html",replace:!0,link:function(n,r,i,o){function a(e,t,n){return{number:e,text:t,active:n}}var s=o[0],u=o[1];if(u){var l=angular.isDefined(i.maxSize)?n.$parent.$eval(i.maxSize):t.maxSize,c=angular.isDefined(i.rotate)?n.$parent.$eval(i.rotate):t.rotate;n.boundaryLinks=angular.isDefined(i.boundaryLinks)?n.$parent.$eval(i.boundaryLinks):t.boundaryLinks,n.directionLinks=angular.isDefined(i.directionLinks)?n.$parent.$eval(i.directionLinks):t.directionLinks,s.init(u,t),i.maxSize&&n.$parent.$watch(e(i.maxSize),(function(e){l=parseInt(e,10),s.render()}));var d=s.render;s.render=function(){d(),n.page>0&&n.page<=n.totalPages&&(n.pages=function(e,t){var n=[],r=1,i=t,o=angular.isDefined(l)&&t>l;o&&(c?(i=(r=Math.max(e-Math.floor(l/2),1))+l-1)>t&&(r=(i=t)-l+1):(r=(Math.ceil(e/l)-1)*l+1,i=Math.min(r+l-1,t)));for(var s=r;i>=s;s++){var u=a(s,s,s===e);n.push(u)}if(o&&!c){if(r>1){var d=a(r-1,"...",!1);n.unshift(d)}if(t>i){var f=a(i+1,"...",!1);n.push(f)}}return n}(n.page,n.totalPages))}}}}}]).constant("pagerConfig",{itemsPerPage:10,previousText:"« Previous",nextText:"Next »",align:!0}).directive("pager",["pagerConfig",function(e){return{restrict:"EA",scope:{totalItems:"=",previousText:"@",nextText:"@"},require:["pager","?ngModel"],controller:"PaginationController",templateUrl:"template/pagination/pager.html",replace:!0,link:function(t,n,r,i){var o=i[0],a=i[1];a&&(t.align=angular.isDefined(r.align)?t.$parent.$eval(r.align):e.align,o.init(a,e))}}}]),angular.module("ui.bootstrap.tooltip",["ui.bootstrap.position","ui.bootstrap.bindHtml"]).provider("$tooltip",(function(){var e={placement:"top",animation:!0,popupDelay:0,useContentExp:!1},t={mouseenter:"mouseleave",click:"click",focus:"blur"},n={};this.options=function(e){angular.extend(n,e)},this.setTriggers=function(e){angular.extend(t,e)},this.$get=["$window","$compile","$timeout","$document","$position","$interpolate",function(r,i,o,a,s,u){return function(r,l,c,d){function f(e){var n=e||d.trigger||c;return{show:n,hide:t[n]||n}}d=angular.extend({},e,n,d);var p=function(e){return e.replace(/[A-Z]/g,(function(e,t){return(t?"-":"")+e.toLowerCase()}))}(r),h=u.startSymbol(),g=u.endSymbol(),m="<div "+p+'-popup title="'+h+"title"+g+'" '+(d.useContentExp?'content-exp="contentExp()" ':'content="'+h+"content"+g+'" ')+'placement="'+h+"placement"+g+'" popup-class="'+h+"popupClass"+g+'" animation="animation" is-open="isOpen"origin-scope="origScope" ></div>';return{restrict:"EA",compile:function(){var e=i(m);return function(t,n,i){function u(){_.isOpen?p():c()}function c(){(!q||t.$eval(i[l+"Enable"]))&&(_.popupClass=i[l+"Class"],function(){var e=i[l+"Placement"];_.placement=angular.isDefined(e)?e:d.placement}(),function(){var e=i[l+"PopupDelay"],t=parseInt(e,10);_.popupDelay=isNaN(t)?d.popupDelay:t}(),_.popupDelay?$||($=o(h,_.popupDelay,!1)).then((function(e){e()})):h()())}function p(){t.$apply((function(){g()}))}function h(){return $=null,b&&(o.cancel(b),b=null),(d.useContentExp?_.contentExp():_.content)?(v&&m(),y=_.$new(),v=e(y,(function(e){w?a.find("body").append(e):n.after(e)})),y.$watch((function(){o(S,0,!1)})),d.useContentExp&&y.$watch("contentExp()",(function(e){!e&&_.isOpen&&g()})),v.css({top:0,left:0,display:"block"}),_.$digest(),S(),_.isOpen=!0,_.$apply(),S):angular.noop}function g(){_.isOpen=!1,o.cancel($),$=null,_.animation?b||(b=o(m,500)):m()}function m(){b=null,v&&(v.remove(),v=null),y&&(y.$destroy(),y=null)}var v,y,b,$,w=!!angular.isDefined(d.appendToBody)&&d.appendToBody,x=f(void 0),q=angular.isDefined(i[l+"Enable"]),_=t.$new(!0),S=function(){if(v){var e=s.positionElements(n,v,_.placement,w);e.top+="px",e.left+="px",v.css(e)}};_.origScope=t,_.isOpen=!1,_.contentExp=function(){return t.$eval(i[r])},d.useContentExp||i.$observe(r,(function(e){_.content=e,!e&&_.isOpen&&g()})),i.$observe("disabled",(function(e){e&&_.isOpen&&g()})),i.$observe(l+"Title",(function(e){_.title=e}));var k=function(){n.unbind(x.show,c),n.unbind(x.hide,p)};!function(){var e=i[l+"Trigger"];k(),(x=f(e)).show===x.hide?n.bind(x.show,u):(n.bind(x.show,c),n.bind(x.hide,p))}();var C=t.$eval(i[l+"Animation"]);_.animation=angular.isDefined(C)?!!C:d.animation;var E=t.$eval(i[l+"AppendToBody"]);(w=angular.isDefined(E)?E:w)&&t.$on("$locationChangeSuccess",(function(){_.isOpen&&g()})),t.$on("$destroy",(function(){o.cancel(b),o.cancel($),k(),m(),_=null}))}}}}}]})).directive("tooltipTemplateTransclude",["$animate","$sce","$compile","$templateRequest",function(e,t,n,r){return{link:function(i,o,a){var s,u,l,c=i.$eval(a.tooltipTemplateTranscludeScope),d=0,f=function(){u&&(u.remove(),u=null),s&&(s.$destroy(),s=null),l&&(e.leave(l).then((function(){u=null})),u=l,l=null)};i.$watch(t.parseAsResourceUrl(a.tooltipTemplateTransclude),(function(t){var a=++d;t?(r(t,!0).then((function(r){if(a===d){var i=c.$new(),u=n(r)(i,(function(t){f(),e.enter(t,o)}));l=u,(s=i).$emit("$includeContentLoaded",t)}}),(function(){a===d&&(f(),i.$emit("$includeContentError",t))})),i.$emit("$includeContentRequested",t)):f()})),i.$on("$destroy",f)}}}]).directive("tooltipClasses",(function(){return{restrict:"A",link:function(e,t,n){e.placement&&t.addClass(e.placement),e.popupClass&&t.addClass(e.popupClass),e.animation()&&t.addClass(n.tooltipAnimationClass)}}})).directive("tooltipPopup",(function(){return{restrict:"EA",replace:!0,scope:{content:"@",placement:"@",popupClass:"@",animation:"&",isOpen:"&"},templateUrl:"template/tooltip/tooltip-popup.html"}})).directive("tooltip",["$tooltip",function(e){return e("tooltip","tooltip","mouseenter")}]).directive("tooltipTemplatePopup",(function(){return{restrict:"EA",replace:!0,scope:{contentExp:"&",placement:"@",popupClass:"@",animation:"&",isOpen:"&",originScope:"&"},templateUrl:"template/tooltip/tooltip-template-popup.html"}})).directive("tooltipTemplate",["$tooltip",function(e){return e("tooltipTemplate","tooltip","mouseenter",{useContentExp:!0})}]).directive("tooltipHtmlPopup",(function(){return{restrict:"EA",replace:!0,scope:{contentExp:"&",placement:"@",popupClass:"@",animation:"&",isOpen:"&"},templateUrl:"template/tooltip/tooltip-html-popup.html"}})).directive("tooltipHtml",["$tooltip",function(e){return e("tooltipHtml","tooltip","mouseenter",{useContentExp:!0})}]).directive("tooltipHtmlUnsafePopup",(function(){return{restrict:"EA",replace:!0,scope:{content:"@",placement:"@",popupClass:"@",animation:"&",isOpen:"&"},templateUrl:"template/tooltip/tooltip-html-unsafe-popup.html"}})).value("tooltipHtmlUnsafeSuppressDeprecated",!1).directive("tooltipHtmlUnsafe",["$tooltip","tooltipHtmlUnsafeSuppressDeprecated","$log",function(e,t,n){return t||n.warn("tooltip-html-unsafe is now deprecated. Use tooltip-html or tooltip-template instead."),e("tooltipHtmlUnsafe","tooltip","mouseenter")}]),angular.module("ui.bootstrap.popover",["ui.bootstrap.tooltip"]).directive("popoverTemplatePopup",(function(){return{restrict:"EA",replace:!0,scope:{title:"@",contentExp:"&",placement:"@",popupClass:"@",animation:"&",isOpen:"&",originScope:"&"},templateUrl:"template/popover/popover-template.html"}})).directive("popoverTemplate",["$tooltip",function(e){return e("popoverTemplate","popover","click",{useContentExp:!0})}]).directive("popoverPopup",(function(){return{restrict:"EA",replace:!0,scope:{title:"@",content:"@",placement:"@",popupClass:"@",animation:"&",isOpen:"&"},templateUrl:"template/popover/popover.html"}})).directive("popover",["$tooltip",function(e){return e("popover","popover","click")}]),angular.module("ui.bootstrap.progressbar",[]).constant("progressConfig",{animate:!0,max:100}).controller("ProgressController",["$scope","$attrs","progressConfig",function(e,t,n){var r=this,i=angular.isDefined(t.animate)?e.$parent.$eval(t.animate):n.animate;this.bars=[],e.max=angular.isDefined(e.max)?e.max:n.max,this.addBar=function(t,n){i||n.css({transition:"none"}),this.bars.push(t),t.$watch("value",(function(n){t.percent=+(100*n/e.max).toFixed(2)})),t.$on("$destroy",(function(){n=null,r.removeBar(t)}))},this.removeBar=function(e){this.bars.splice(this.bars.indexOf(e),1)}}]).directive("progress",(function(){return{restrict:"EA",replace:!0,transclude:!0,controller:"ProgressController",require:"progress",scope:{},templateUrl:"template/progressbar/progress.html"}})).directive("bar",(function(){return{restrict:"EA",replace:!0,transclude:!0,require:"^progress",scope:{value:"=",max:"=?",type:"@"},templateUrl:"template/progressbar/bar.html",link:function(e,t,n,r){r.addBar(e,t)}}})).directive("progressbar",(function(){return{restrict:"EA",replace:!0,transclude:!0,controller:"ProgressController",scope:{value:"=",max:"=?",type:"@"},templateUrl:"template/progressbar/progressbar.html",link:function(e,t,n,r){r.addBar(e,angular.element(t.children()[0]))}}})),angular.module("ui.bootstrap.rating",[]).constant("ratingConfig",{max:5,stateOn:null,stateOff:null}).controller("RatingController",["$scope","$attrs","ratingConfig",function(e,t,n){var r={$setViewValue:angular.noop};this.init=function(i){(r=i).$render=this.render,r.$formatters.push((function(e){return angular.isNumber(e)&&e<<0!==e&&(e=Math.round(e)),e})),this.stateOn=angular.isDefined(t.stateOn)?e.$parent.$eval(t.stateOn):n.stateOn,this.stateOff=angular.isDefined(t.stateOff)?e.$parent.$eval(t.stateOff):n.stateOff;var o=angular.isDefined(t.ratingStates)?e.$parent.$eval(t.ratingStates):new Array(angular.isDefined(t.max)?e.$parent.$eval(t.max):n.max);e.range=this.buildTemplateObjects(o)},this.buildTemplateObjects=function(e){for(var t=0,n=e.length;n>t;t++)e[t]=angular.extend({index:t},{stateOn:this.stateOn,stateOff:this.stateOff},e[t]);return e},e.rate=function(t){!e.readonly&&t>=0&&t<=e.range.length&&(r.$setViewValue(t),r.$render())},e.enter=function(t){e.readonly||(e.value=t),e.onHover({value:t})},e.reset=function(){e.value=r.$viewValue,e.onLeave()},e.onKeydown=function(t){/(37|38|39|40)/.test(t.which)&&(t.preventDefault(),t.stopPropagation(),e.rate(e.value+(38===t.which||39===t.which?1:-1)))},this.render=function(){e.value=r.$viewValue}}]).directive("rating",(function(){return{restrict:"EA",require:["rating","ngModel"],scope:{readonly:"=?",onHover:"&",onLeave:"&"},controller:"RatingController",templateUrl:"template/rating/rating.html",replace:!0,link:function(e,t,n,r){var i=r[0],o=r[1];i.init(o)}}})),angular.module("ui.bootstrap.tabs",[]).controller("TabsetController",["$scope",function(e){var t,n=this,r=n.tabs=e.tabs=[];n.select=function(e){angular.forEach(r,(function(t){t.active&&t!==e&&(t.active=!1,t.onDeselect())})),e.active=!0,e.onSelect()},n.addTab=function(e){r.push(e),1===r.length&&!1!==e.active?e.active=!0:e.active?n.select(e):e.active=!1},n.removeTab=function(e){var i=r.indexOf(e);if(e.active&&r.length>1&&!t){var o=i==r.length-1?i-1:i+1;n.select(r[o])}r.splice(i,1)},e.$on("$destroy",(function(){t=!0}))}]).directive("tabset",(function(){return{restrict:"EA",transclude:!0,replace:!0,scope:{type:"@"},controller:"TabsetController",templateUrl:"template/tabs/tabset.html",link:function(e,t,n){e.vertical=!!angular.isDefined(n.vertical)&&e.$parent.$eval(n.vertical),e.justified=!!angular.isDefined(n.justified)&&e.$parent.$eval(n.justified)}}})).directive("tab",["$parse","$log",function(e,t){return{require:"^tabset",restrict:"EA",replace:!0,templateUrl:"template/tabs/tab.html",transclude:!0,scope:{active:"=?",heading:"@",onSelect:"&select",onDeselect:"&deselect"},controller:function(){},compile:function(n,r,i){return function(n,r,o,a){n.$watch("active",(function(e){e&&a.select(n)})),n.disabled=!1,o.disable&&n.$parent.$watch(e(o.disable),(function(e){n.disabled=!!e})),o.disabled&&(t.warn('Use of "disabled" attribute has been deprecated, please use "disable"'),n.$parent.$watch(e(o.disabled),(function(e){n.disabled=!!e}))),n.select=function(){n.disabled||(n.active=!0)},a.addTab(n),n.$on("$destroy",(function(){a.removeTab(n)})),n.$transcludeFn=i}}}}]).directive("tabHeadingTransclude",[function(){return{restrict:"A",require:"^tab",link:function(e,t){e.$watch("headingElement",(function(e){e&&(t.html(""),t.append(e))}))}}}]).directive("tabContentTransclude",(function(){return{restrict:"A",require:"^tabset",link:function(e,t,n){var r=e.$eval(n.tabContentTransclude);r.$transcludeFn(r.$parent,(function(e){angular.forEach(e,(function(e){!function(e){return e.tagName&&(e.hasAttribute("tab-heading")||e.hasAttribute("data-tab-heading")||"tab-heading"===e.tagName.toLowerCase()||"data-tab-heading"===e.tagName.toLowerCase())}(e)?t.append(e):r.headingElement=e}))}))}}})),angular.module("ui.bootstrap.timepicker",[]).constant("timepickerConfig",{hourStep:1,minuteStep:1,showMeridian:!0,meridians:null,readonlyInput:!1,mousewheel:!0,arrowkeys:!0}).controller("TimepickerController",["$scope","$attrs","$parse","$log","$locale","timepickerConfig",function(e,t,n,r,i,o){function a(){var t=parseInt(e.hours,10);return(e.showMeridian?t>0&&13>t:t>=0&&24>t)?(e.showMeridian&&(12===t&&(t=0),e.meridian===g[1]&&(t+=12)),t):void 0}function s(){var t=parseInt(e.minutes,10);return t>=0&&60>t?t:void 0}function u(e){return angular.isDefined(e)&&e.toString().length<2?"0"+e:e.toString()}function l(e){c(),h.$setViewValue(new Date(p)),d(e)}function c(){h.$setValidity("time",!0),e.invalidHours=!1,e.invalidMinutes=!1}function d(t){var n=p.getHours(),r=p.getMinutes();e.showMeridian&&(n=0===n||12===n?12:n%12),e.hours="h"===t?n:u(n),"m"!==t&&(e.minutes=u(r)),e.meridian=p.getHours()<12?g[0]:g[1]}function f(e){var t=new Date(p.getTime()+6e4*e);p.setHours(t.getHours(),t.getMinutes()),l()}var p=new Date,h={$setViewValue:angular.noop},g=angular.isDefined(t.meridians)?e.$parent.$eval(t.meridians):o.meridians||i.DATETIME_FORMATS.AMPMS;this.init=function(n,r){(h=n).$render=this.render,h.$formatters.unshift((function(e){return e?new Date(e):null}));var i=r.eq(0),a=r.eq(1);(angular.isDefined(t.mousewheel)?e.$parent.$eval(t.mousewheel):o.mousewheel)&&this.setupMousewheelEvents(i,a),(angular.isDefined(t.arrowkeys)?e.$parent.$eval(t.arrowkeys):o.arrowkeys)&&this.setupArrowkeyEvents(i,a),e.readonlyInput=angular.isDefined(t.readonlyInput)?e.$parent.$eval(t.readonlyInput):o.readonlyInput,this.setupInputEvents(i,a)};var m=o.hourStep;t.hourStep&&e.$parent.$watch(n(t.hourStep),(function(e){m=parseInt(e,10)}));var v=o.minuteStep;t.minuteStep&&e.$parent.$watch(n(t.minuteStep),(function(e){v=parseInt(e,10)})),e.showMeridian=o.showMeridian,t.showMeridian&&e.$parent.$watch(n(t.showMeridian),(function(t){if(e.showMeridian=!!t,h.$error.time){var n=a(),r=s();angular.isDefined(n)&&angular.isDefined(r)&&(p.setHours(n),l())}else d()})),this.setupMousewheelEvents=function(t,n){var r=function(e){e.originalEvent&&(e=e.originalEvent);var t=e.wheelDelta?e.wheelDelta:-e.deltaY;return e.detail||t>0};t.bind("mousewheel wheel",(function(t){e.$apply(r(t)?e.incrementHours():e.decrementHours()),t.preventDefault()})),n.bind("mousewheel wheel",(function(t){e.$apply(r(t)?e.incrementMinutes():e.decrementMinutes()),t.preventDefault()}))},this.setupArrowkeyEvents=function(t,n){t.bind("keydown",(function(t){38===t.which?(t.preventDefault(),e.incrementHours(),e.$apply()):40===t.which&&(t.preventDefault(),e.decrementHours(),e.$apply())})),n.bind("keydown",(function(t){38===t.which?(t.preventDefault(),e.incrementMinutes(),e.$apply()):40===t.which&&(t.preventDefault(),e.decrementMinutes(),e.$apply())}))},this.setupInputEvents=function(t,n){if(e.readonlyInput)return e.updateHours=angular.noop,void(e.updateMinutes=angular.noop);var r=function(t,n){h.$setViewValue(null),h.$setValidity("time",!1),angular.isDefined(t)&&(e.invalidHours=t),angular.isDefined(n)&&(e.invalidMinutes=n)};e.updateHours=function(){var e=a();angular.isDefined(e)?(p.setHours(e),l("h")):r(!0)},t.bind("blur",(function(){!e.invalidHours&&e.hours<10&&e.$apply((function(){e.hours=u(e.hours)}))})),e.updateMinutes=function(){var e=s();angular.isDefined(e)?(p.setMinutes(e),l("m")):r(void 0,!0)},n.bind("blur",(function(){!e.invalidMinutes&&e.minutes<10&&e.$apply((function(){e.minutes=u(e.minutes)}))}))},this.render=function(){var e=h.$viewValue;isNaN(e)?(h.$setValidity("time",!1),r.error('Timepicker directive: "ng-model" value must be a Date object, a number of milliseconds since 01.01.1970 or a string representing an RFC2822 or ISO 8601 date.')):(e&&(p=e),c(),d())},e.incrementHours=function(){f(60*m)},e.decrementHours=function(){f(60*-m)},e.incrementMinutes=function(){f(v)},e.decrementMinutes=function(){f(-v)},e.toggleMeridian=function(){f(720*(p.getHours()<12?1:-1))}}]).directive("timepicker",(function(){return{restrict:"EA",require:["timepicker","?^ngModel"],controller:"TimepickerController",replace:!0,scope:{},templateUrl:"template/timepicker/timepicker.html",link:function(e,t,n,r){var i=r[0],o=r[1];o&&i.init(o,t.find("input"))}}})),angular.module("ui.bootstrap.transition",[]).value("$transitionSuppressDeprecated",!1).factory("$transition",["$q","$timeout","$rootScope","$log","$transitionSuppressDeprecated",function(e,t,n,r,i){function o(e){for(var t in e)if(void 0!==s.style[t])return e[t]}i||r.warn("$transition is now deprecated. Use $animate from ngAnimate instead.");var a=function(r,i,o){o=o||{};var s=e.defer(),u=a[o.animation?"animationEndEventName":"transitionEndEventName"],l=function(){n.$apply((function(){r.unbind(u,l),s.resolve(r)}))};return u&&r.bind(u,l),t((function(){angular.isString(i)?r.addClass(i):angular.isFunction(i)?i(r):angular.isObject(i)&&r.css(i),u||s.resolve(r)})),s.promise.cancel=function(){u&&r.unbind(u,l),s.reject("Transition cancelled")},s.promise},s=document.createElement("trans");return a.transitionEndEventName=o({WebkitTransition:"webkitTransitionEnd",MozTransition:"transitionend",OTransition:"oTransitionEnd",transition:"transitionend"}),a.animationEndEventName=o({WebkitTransition:"webkitAnimationEnd",MozTransition:"animationend",OTransition:"oAnimationEnd",transition:"animationend"}),a}]),angular.module("ui.bootstrap.typeahead",["ui.bootstrap.position","ui.bootstrap.bindHtml"]).factory("typeaheadParser",["$parse",function(e){var t=/^\s*([\s\S]+?)(?:\s+as\s+([\s\S]+?))?\s+for\s+(?:([\$\w][\$\w\d]*))\s+in\s+([\s\S]+?)$/;return{parse:function(n){var r=n.match(t);if(!r)throw new Error('Expected typeahead specification in form of "_modelValue_ (as _label_)? for _item_ in _collection_" but got "'+n+'".');return{itemName:r[3],source:e(r[4]),viewMapper:e(r[2]||r[1]),modelMapper:e(r[1])}}}}]).directive("typeahead",["$compile","$parse","$q","$timeout","$document","$position","typeaheadParser",function(e,t,n,r,i,o,a){var s=[9,13,27,38,40];return{require:"ngModel",link:function(u,l,c,d){var f,p=u.$eval(c.typeaheadMinLength)||1,h=u.$eval(c.typeaheadWaitMs)||0,g=!1!==u.$eval(c.typeaheadEditable),m=t(c.typeaheadLoading).assign||angular.noop,v=t(c.typeaheadOnSelect),y=c.typeaheadInputFormatter?t(c.typeaheadInputFormatter):void 0,b=!!c.typeaheadAppendToBody&&u.$eval(c.typeaheadAppendToBody),$=!1!==u.$eval(c.typeaheadFocusFirst),w=t(c.ngModel).assign,x=a.parse(c.typeahead),q=u.$new();u.$on("$destroy",(function(){q.$destroy()}));var _="typeahead-"+q.$id+"-"+Math.floor(1e4*Math.random());l.attr({"aria-autocomplete":"list","aria-expanded":!1,"aria-owns":_});var S=angular.element("<div typeahead-popup></div>");S.attr({id:_,matches:"matches",active:"activeIdx",select:"select(activeIdx)",query:"query",position:"position"}),angular.isDefined(c.typeaheadTemplateUrl)&&S.attr("template-url",c.typeaheadTemplateUrl);var k=function(){q.matches=[],q.activeIdx=-1,l.attr("aria-expanded",!1)},C=function(e){return _+"-option-"+e};q.$watch("activeIdx",(function(e){0>e?l.removeAttr("aria-activedescendant"):l.attr("aria-activedescendant",C(e))}));var E=function(e){var t={$viewValue:e};m(u,!0),n.when(x.source(u,t)).then((function(n){var r=e===d.$viewValue;if(r&&f)if(n&&n.length>0){q.activeIdx=$?0:-1,q.matches.length=0;for(var i=0;i<n.length;i++)t[x.itemName]=n[i],q.matches.push({id:C(i),label:x.viewMapper(q,t),model:n[i]});q.query=e,q.position=b?o.offset(l):o.position(l),q.position.top=q.position.top+l.prop("offsetHeight"),l.attr("aria-expanded",!0)}else k();r&&m(u,!1)}),(function(){k(),m(u,!1)}))};k(),q.query=void 0;var T,D=function(){T&&r.cancel(T)};d.$parsers.unshift((function(e){return f=!0,e&&e.length>=p?h>0?(D(),function(e){T=r((function(){E(e)}),h)}(e)):E(e):(m(u,!1),D(),k()),g?e:e?void d.$setValidity("editable",!1):(d.$setValidity("editable",!0),e)})),d.$formatters.push((function(e){var t,n={};return g||d.$setValidity("editable",!0),y?(n.$model=e,y(u,n)):(n[x.itemName]=e,t=x.viewMapper(u,n),n[x.itemName]=void 0,t!==x.viewMapper(u,n)?t:e)})),q.select=function(e){var t,n,i={};i[x.itemName]=n=q.matches[e].model,t=x.modelMapper(u,i),w(u,t),d.$setValidity("editable",!0),d.$setValidity("parse",!0),v(u,{$item:n,$model:t,$label:x.viewMapper(u,i)}),k(),r((function(){l[0].focus()}),0,!1)},l.bind("keydown",(function(e){0!==q.matches.length&&-1!==s.indexOf(e.which)&&(-1!=q.activeIdx||13!==e.which&&9!==e.which)&&(e.preventDefault(),40===e.which?(q.activeIdx=(q.activeIdx+1)%q.matches.length,q.$digest()):38===e.which?(q.activeIdx=(q.activeIdx>0?q.activeIdx:q.matches.length)-1,q.$digest()):13===e.which||9===e.which?q.$apply((function(){q.select(q.activeIdx)})):27===e.which&&(e.stopPropagation(),k(),q.$digest()))})),l.bind("blur",(function(){f=!1}));var A=function(e){l[0]!==e.target&&(k(),q.$digest())};i.bind("click",A),u.$on("$destroy",(function(){i.unbind("click",A),b&&I.remove(),S.remove()}));var I=e(S)(q);b?i.find("body").append(I):l.after(I)}}}]).directive("typeaheadPopup",(function(){return{restrict:"EA",scope:{matches:"=",query:"=",active:"=",position:"=",select:"&"},replace:!0,templateUrl:"template/typeahead/typeahead-popup.html",link:function(e,t,n){e.templateUrl=n.templateUrl,e.isOpen=function(){return e.matches.length>0},e.isActive=function(t){return e.active==t},e.selectActive=function(t){e.active=t},e.selectMatch=function(t){e.select({activeIdx:t})}}}})).directive("typeaheadMatch",["$templateRequest","$compile","$parse",function(e,t,n){return{restrict:"EA",scope:{index:"=",match:"=",query:"="},link:function(r,i,o){var a=n(o.templateUrl)(r.$parent)||"template/typeahead/typeahead-match.html";e(a).then((function(e){t(e.trim())(r,(function(e){i.replaceWith(e)}))}))}}}]).filter("typeaheadHighlight",(function(){return function(e,t){return t?(""+e).replace(new RegExp(function(e){return e.replace(/([.?*+^$[\]\\(){}|-])/g,"\\$1")}(t),"gi"),"<strong>$&</strong>"):e}})),angular.module("template/accordion/accordion-group.html",[]).run(["$templateCache",function(e){e.put("template/accordion/accordion-group.html",'<div class="panel panel-default">\n  <div class="panel-heading">\n    <h4 class="panel-title">\n      <a href="javascript:void(0)" tabindex="0" class="accordion-toggle" ng-click="toggleOpen()" accordion-transclude="heading"><span ng-class="{\'text-muted\': isDisabled}">{{heading}}</span></a>\n    </h4>\n  </div>\n  <div class="panel-collapse collapse" collapse="!isOpen">\n\t  <div class="panel-body" ng-transclude></div>\n  </div>\n</div>\n')}]),angular.module("template/accordion/accordion.html",[]).run(["$templateCache",function(e){e.put("template/accordion/accordion.html",'<div class="panel-group" ng-transclude></div>')}]),angular.module("template/alert/alert.html",[]).run(["$templateCache",function(e){e.put("template/alert/alert.html",'<div class="alert" ng-class="[\'alert-\' + (type || \'warning\'), closeable ? \'alert-dismissable\' : null]" role="alert">\n    <button ng-show="closeable" type="button" class="close" ng-click="close()">\n        <span aria-hidden="true">&times;</span>\n        <span class="sr-only">Close</span>\n    </button>\n    <div ng-transclude></div>\n</div>\n')}]),angular.module("template/carousel/carousel.html",[]).run(["$templateCache",function(e){e.put("template/carousel/carousel.html",'<div ng-mouseenter="pause()" ng-mouseleave="play()" class="carousel" ng-swipe-right="prev()" ng-swipe-left="next()">\n    <ol class="carousel-indicators" ng-show="slides.length > 1">\n        <li ng-repeat="slide in slides | orderBy:\'index\' track by $index" ng-class="{active: isActive(slide)}" ng-click="select(slide)"></li>\n    </ol>\n    <div class="carousel-inner" ng-transclude></div>\n    <a class="left carousel-control" ng-click="prev()" ng-show="slides.length > 1"><span class="glyphicon glyphicon-chevron-left"></span></a>\n    <a class="right carousel-control" ng-click="next()" ng-show="slides.length > 1"><span class="glyphicon glyphicon-chevron-right"></span></a>\n</div>\n')}]),angular.module("template/carousel/slide.html",[]).run(["$templateCache",function(e){e.put("template/carousel/slide.html",'<div ng-class="{\n    \'active\': active\n  }" class="item text-center" ng-transclude></div>\n')}]),angular.module("template/datepicker/datepicker.html",[]).run(["$templateCache",function(e){e.put("template/datepicker/datepicker.html",'<div ng-switch="datepickerMode" role="application" ng-keydown="keydown($event)">\n  <daypicker ng-switch-when="day" tabindex="0"></daypicker>\n  <monthpicker ng-switch-when="month" tabindex="0"></monthpicker>\n  <yearpicker ng-switch-when="year" tabindex="0"></yearpicker>\n</div>')}]),angular.module("template/datepicker/day.html",[]).run(["$templateCache",function(e){e.put("template/datepicker/day.html",'<table role="grid" aria-labelledby="{{uniqueId}}-title" aria-activedescendant="{{activeDateId}}">\n  <thead>\n    <tr>\n      <th><button type="button" class="btn btn-default btn-sm pull-left" ng-click="move(-1)" tabindex="-1"><i class="glyphicon glyphicon-chevron-left"></i></button></th>\n      <th colspan="{{5 + showWeeks}}"><button id="{{uniqueId}}-title" role="heading" aria-live="assertive" aria-atomic="true" type="button" class="btn btn-default btn-sm" ng-click="toggleMode()" ng-disabled="datepickerMode === maxMode" tabindex="-1" style="width:100%;"><strong>{{title}}</strong></button></th>\n      <th><button type="button" class="btn btn-default btn-sm pull-right" ng-click="move(1)" tabindex="-1"><i class="glyphicon glyphicon-chevron-right"></i></button></th>\n    </tr>\n    <tr>\n      <th ng-show="showWeeks" class="text-center"></th>\n      <th ng-repeat="label in labels track by $index" class="text-center"><small aria-label="{{label.full}}">{{label.abbr}}</small></th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr ng-repeat="row in rows track by $index">\n      <td ng-show="showWeeks" class="text-center h6"><em>{{ weekNumbers[$index] }}</em></td>\n      <td ng-repeat="dt in row track by dt.date" class="text-center" role="gridcell" id="{{dt.uid}}" aria-disabled="{{!!dt.disabled}}" ng-class="dt.customClass">\n        <button type="button" style="width:100%;" class="btn btn-default btn-sm" ng-class="{\'btn-info\': dt.selected, active: isActive(dt)}" ng-click="select(dt.date)" ng-disabled="dt.disabled" tabindex="-1"><span ng-class="{\'text-muted\': dt.secondary, \'text-info\': dt.current}">{{dt.label}}</span></button>\n      </td>\n    </tr>\n  </tbody>\n</table>\n')}]),angular.module("template/datepicker/month.html",[]).run(["$templateCache",function(e){e.put("template/datepicker/month.html",'<table role="grid" aria-labelledby="{{uniqueId}}-title" aria-activedescendant="{{activeDateId}}">\n  <thead>\n    <tr>\n      <th><button type="button" class="btn btn-default btn-sm pull-left" ng-click="move(-1)" tabindex="-1"><i class="glyphicon glyphicon-chevron-left"></i></button></th>\n      <th><button id="{{uniqueId}}-title" role="heading" aria-live="assertive" aria-atomic="true" type="button" class="btn btn-default btn-sm" ng-click="toggleMode()" ng-disabled="datepickerMode === maxMode" tabindex="-1" style="width:100%;"><strong>{{title}}</strong></button></th>\n      <th><button type="button" class="btn btn-default btn-sm pull-right" ng-click="move(1)" tabindex="-1"><i class="glyphicon glyphicon-chevron-right"></i></button></th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr ng-repeat="row in rows track by $index">\n      <td ng-repeat="dt in row track by dt.date" class="text-center" role="gridcell" id="{{dt.uid}}" aria-disabled="{{!!dt.disabled}}">\n        <button type="button" style="width:100%;" class="btn btn-default" ng-class="{\'btn-info\': dt.selected, active: isActive(dt)}" ng-click="select(dt.date)" ng-disabled="dt.disabled" tabindex="-1"><span ng-class="{\'text-info\': dt.current}">{{dt.label}}</span></button>\n      </td>\n    </tr>\n  </tbody>\n</table>\n')}]),angular.module("template/datepicker/popup.html",[]).run(["$templateCache",function(e){e.put("template/datepicker/popup.html",'<ul class="dropdown-menu" ng-style="{display: (isOpen && \'block\') || \'none\', top: position.top+\'px\', left: position.left+\'px\'}" ng-keydown="keydown($event)">\n\t<li ng-transclude></li>\n\t<li ng-if="showButtonBar" style="padding:10px 9px 2px">\n\t\t<span class="btn-group pull-left">\n\t\t\t<button type="button" class="btn btn-sm btn-info" ng-click="select(\'today\')">{{ getText(\'current\') }}</button>\n\t\t\t<button type="button" class="btn btn-sm btn-danger" ng-click="select(null)">{{ getText(\'clear\') }}</button>\n\t\t</span>\n\t\t<button type="button" class="btn btn-sm btn-success pull-right" ng-click="close()">{{ getText(\'close\') }}</button>\n\t</li>\n</ul>\n')}]),angular.module("template/datepicker/year.html",[]).run(["$templateCache",function(e){e.put("template/datepicker/year.html",'<table role="grid" aria-labelledby="{{uniqueId}}-title" aria-activedescendant="{{activeDateId}}">\n  <thead>\n    <tr>\n      <th><button type="button" class="btn btn-default btn-sm pull-left" ng-click="move(-1)" tabindex="-1"><i class="glyphicon glyphicon-chevron-left"></i></button></th>\n      <th colspan="3"><button id="{{uniqueId}}-title" role="heading" aria-live="assertive" aria-atomic="true" type="button" class="btn btn-default btn-sm" ng-click="toggleMode()" ng-disabled="datepickerMode === maxMode" tabindex="-1" style="width:100%;"><strong>{{title}}</strong></button></th>\n      <th><button type="button" class="btn btn-default btn-sm pull-right" ng-click="move(1)" tabindex="-1"><i class="glyphicon glyphicon-chevron-right"></i></button></th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr ng-repeat="row in rows track by $index">\n      <td ng-repeat="dt in row track by dt.date" class="text-center" role="gridcell" id="{{dt.uid}}" aria-disabled="{{!!dt.disabled}}">\n        <button type="button" style="width:100%;" class="btn btn-default" ng-class="{\'btn-info\': dt.selected, active: isActive(dt)}" ng-click="select(dt.date)" ng-disabled="dt.disabled" tabindex="-1"><span ng-class="{\'text-info\': dt.current}">{{dt.label}}</span></button>\n      </td>\n    </tr>\n  </tbody>\n</table>\n')}]),angular.module("template/modal/backdrop.html",[]).run(["$templateCache",function(e){e.put("template/modal/backdrop.html",'<div class="modal-backdrop"\n     modal-animation-class="fade"\n     ng-class="{in: animate}"\n     ng-style="{\'z-index\': 1040 + (index && 1 || 0) + index*10}"\n></div>\n')}]),angular.module("template/modal/window.html",[]).run(["$templateCache",function(e){e.put("template/modal/window.html",'<div modal-render="{{$isRendered}}" tabindex="-1" role="dialog" class="modal"\n    modal-animation-class="fade"\n\tng-class="{in: animate}" ng-style="{\'z-index\': 1050 + index*10, display: \'block\'}" ng-click="close($event)">\n    <div class="modal-dialog" ng-class="size ? \'modal-\' + size : \'\'"><div class="modal-content" modal-transclude></div></div>\n</div>\n')}]),angular.module("template/pagination/pager.html",[]).run(["$templateCache",function(e){e.put("template/pagination/pager.html",'<ul class="pager">\n  <li ng-class="{disabled: noPrevious(), previous: align}"><a href ng-click="selectPage(page - 1, $event)">{{getText(\'previous\')}}</a></li>\n  <li ng-class="{disabled: noNext(), next: align}"><a href ng-click="selectPage(page + 1, $event)">{{getText(\'next\')}}</a></li>\n</ul>')}]),angular.module("template/pagination/pagination.html",[]).run(["$templateCache",function(e){e.put("template/pagination/pagination.html",'<ul class="pagination">\n  <li ng-if="boundaryLinks" ng-class="{disabled: noPrevious()}"><a href ng-click="selectPage(1, $event)">{{getText(\'first\')}}</a></li>\n  <li ng-if="directionLinks" ng-class="{disabled: noPrevious()}"><a href ng-click="selectPage(page - 1, $event)">{{getText(\'previous\')}}</a></li>\n  <li ng-repeat="page in pages track by $index" ng-class="{active: page.active}"><a href ng-click="selectPage(page.number, $event)">{{page.text}}</a></li>\n  <li ng-if="directionLinks" ng-class="{disabled: noNext()}"><a href ng-click="selectPage(page + 1, $event)">{{getText(\'next\')}}</a></li>\n  <li ng-if="boundaryLinks" ng-class="{disabled: noNext()}"><a href ng-click="selectPage(totalPages, $event)">{{getText(\'last\')}}</a></li>\n</ul>')}]),angular.module("template/tooltip/tooltip-html-popup.html",[]).run(["$templateCache",function(e){e.put("template/tooltip/tooltip-html-popup.html",'<div class="tooltip"\n  tooltip-animation-class="fade"\n  tooltip-classes\n  ng-class="{ in: isOpen() }">\n  <div class="tooltip-arrow"></div>\n  <div class="tooltip-inner" ng-bind-html="contentExp()"></div>\n</div>\n')}]),angular.module("template/tooltip/tooltip-html-unsafe-popup.html",[]).run(["$templateCache",function(e){e.put("template/tooltip/tooltip-html-unsafe-popup.html",'<div class="tooltip"\n  tooltip-animation-class="fade"\n  tooltip-classes\n  ng-class="{ in: isOpen() }">\n  <div class="tooltip-arrow"></div>\n  <div class="tooltip-inner" bind-html-unsafe="content"></div>\n</div>\n')}]),angular.module("template/tooltip/tooltip-popup.html",[]).run(["$templateCache",function(e){e.put("template/tooltip/tooltip-popup.html",'<div class="tooltip"\n  tooltip-animation-class="fade"\n  tooltip-classes\n  ng-class="{ in: isOpen() }">\n  <div class="tooltip-arrow"></div>\n  <div class="tooltip-inner" ng-bind="content"></div>\n</div>\n')}]),angular.module("template/tooltip/tooltip-template-popup.html",[]).run(["$templateCache",function(e){e.put("template/tooltip/tooltip-template-popup.html",'<div class="tooltip"\n  tooltip-animation-class="fade"\n  tooltip-classes\n  ng-class="{ in: isOpen() }">\n  <div class="tooltip-arrow"></div>\n  <div class="tooltip-inner"\n    tooltip-template-transclude="contentExp()"\n    tooltip-template-transclude-scope="originScope()"></div>\n</div>\n')}]),angular.module("template/popover/popover-template.html",[]).run(["$templateCache",function(e){e.put("template/popover/popover-template.html",'<div class="popover"\n  tooltip-animation-class="fade"\n  tooltip-classes\n  ng-class="{ in: isOpen() }">\n  <div class="arrow"></div>\n\n  <div class="popover-inner">\n      <h3 class="popover-title" ng-bind="title" ng-if="title"></h3>\n      <div class="popover-content"\n        tooltip-template-transclude="contentExp()"\n        tooltip-template-transclude-scope="originScope()"></div>\n  </div>\n</div>\n')}]),angular.module("template/popover/popover-window.html",[]).run(["$templateCache",function(e){e.put("template/popover/popover-window.html",'<div class="popover {{placement}}" ng-class="{ in: isOpen, fade: animation }">\n  <div class="arrow"></div>\n\n  <div class="popover-inner">\n      <h3 class="popover-title" ng-bind="title" ng-show="title"></h3>\n      <div class="popover-content" tooltip-template-transclude></div>\n  </div>\n</div>\n')}]),angular.module("template/popover/popover.html",[]).run(["$templateCache",function(e){e.put("template/popover/popover.html",'<div class="popover"\n  tooltip-animation-class="fade"\n  tooltip-classes\n  ng-class="{ in: isOpen() }">\n  <div class="arrow"></div>\n\n  <div class="popover-inner">\n      <h3 class="popover-title" ng-bind="title" ng-if="title"></h3>\n      <div class="popover-content" ng-bind="content"></div>\n  </div>\n</div>\n')}]),angular.module("template/progressbar/bar.html",[]).run(["$templateCache",function(e){e.put("template/progressbar/bar.html",'<div class="progress-bar" ng-class="type && \'progress-bar-\' + type" role="progressbar" aria-valuenow="{{value}}" aria-valuemin="0" aria-valuemax="{{max}}" ng-style="{width: (percent < 100 ? percent : 100) + \'%\'}" aria-valuetext="{{percent | number:0}}%" ng-transclude></div>\n')}]),angular.module("template/progressbar/progress.html",[]).run(["$templateCache",function(e){e.put("template/progressbar/progress.html",'<div class="progress" ng-transclude></div>')}]),angular.module("template/progressbar/progressbar.html",[]).run(["$templateCache",function(e){e.put("template/progressbar/progressbar.html",'<div class="progress">\n  <div class="progress-bar" ng-class="type && \'progress-bar-\' + type" role="progressbar" aria-valuenow="{{value}}" aria-valuemin="0" aria-valuemax="{{max}}" ng-style="{width: (percent < 100 ? percent : 100) + \'%\'}" aria-valuetext="{{percent | number:0}}%" ng-transclude></div>\n</div>\n')}]),angular.module("template/rating/rating.html",[]).run(["$templateCache",function(e){e.put("template/rating/rating.html",'<span ng-mouseleave="reset()" ng-keydown="onKeydown($event)" tabindex="0" role="slider" aria-valuemin="0" aria-valuemax="{{range.length}}" aria-valuenow="{{value}}">\n    <i ng-repeat="r in range track by $index" ng-mouseenter="enter($index + 1)" ng-click="rate($index + 1)" class="glyphicon" ng-class="$index < value && (r.stateOn || \'glyphicon-star\') || (r.stateOff || \'glyphicon-star-empty\')">\n        <span class="sr-only">({{ $index < value ? \'*\' : \' \' }})</span>\n    </i>\n</span>')}]),angular.module("template/tabs/tab.html",[]).run(["$templateCache",function(e){e.put("template/tabs/tab.html",'<li ng-class="{active: active, disabled: disabled}">\n  <a href ng-click="select()" tab-heading-transclude>{{heading}}</a>\n</li>\n')}]),angular.module("template/tabs/tabset.html",[]).run(["$templateCache",function(e){e.put("template/tabs/tabset.html",'<div>\n  <ul class="nav nav-{{type || \'tabs\'}}" ng-class="{\'nav-stacked\': vertical, \'nav-justified\': justified}" ng-transclude></ul>\n  <div class="tab-content">\n    <div class="tab-pane" \n         ng-repeat="tab in tabs" \n         ng-class="{active: tab.active}"\n         tab-content-transclude="tab">\n    </div>\n  </div>\n</div>\n')}]),angular.module("template/timepicker/timepicker.html",[]).run(["$templateCache",function(e){e.put("template/timepicker/timepicker.html",'<table>\n\t<tbody>\n\t\t<tr class="text-center">\n\t\t\t<td><a ng-click="incrementHours()" class="btn btn-link"><span class="glyphicon glyphicon-chevron-up"></span></a></td>\n\t\t\t<td>&nbsp;</td>\n\t\t\t<td><a ng-click="incrementMinutes()" class="btn btn-link"><span class="glyphicon glyphicon-chevron-up"></span></a></td>\n\t\t\t<td ng-show="showMeridian"></td>\n\t\t</tr>\n\t\t<tr>\n\t\t\t<td class="form-group" ng-class="{\'has-error\': invalidHours}">\n\t\t\t\t<input style="width:50px;" type="text" ng-model="hours" ng-change="updateHours()" class="form-control text-center" ng-readonly="readonlyInput" maxlength="2">\n\t\t\t</td>\n\t\t\t<td>:</td>\n\t\t\t<td class="form-group" ng-class="{\'has-error\': invalidMinutes}">\n\t\t\t\t<input style="width:50px;" type="text" ng-model="minutes" ng-change="updateMinutes()" class="form-control text-center" ng-readonly="readonlyInput" maxlength="2">\n\t\t\t</td>\n\t\t\t<td ng-show="showMeridian"><button type="button" class="btn btn-default text-center" ng-click="toggleMeridian()">{{meridian}}</button></td>\n\t\t</tr>\n\t\t<tr class="text-center">\n\t\t\t<td><a ng-click="decrementHours()" class="btn btn-link"><span class="glyphicon glyphicon-chevron-down"></span></a></td>\n\t\t\t<td>&nbsp;</td>\n\t\t\t<td><a ng-click="decrementMinutes()" class="btn btn-link"><span class="glyphicon glyphicon-chevron-down"></span></a></td>\n\t\t\t<td ng-show="showMeridian"></td>\n\t\t</tr>\n\t</tbody>\n</table>\n')}]),angular.module("template/typeahead/typeahead-match.html",[]).run(["$templateCache",function(e){e.put("template/typeahead/typeahead-match.html",'<a tabindex="-1" bind-html-unsafe="match.label | typeaheadHighlight:query"></a>')}]),angular.module("template/typeahead/typeahead-popup.html",[]).run(["$templateCache",function(e){e.put("template/typeahead/typeahead-popup.html",'<ul class="dropdown-menu" ng-show="isOpen()" ng-style="{top: position.top+\'px\', left: position.left+\'px\'}" style="display: block;" role="listbox" aria-hidden="{{!isOpen()}}">\n    <li ng-repeat="match in matches track by $index" ng-class="{active: isActive($index) }" ng-mouseenter="selectActive($index)" ng-click="selectMatch($index)" role="option" id="{{match.id}}">\n        <div typeahead-match index="$index" match="match" query="query" template-url="templateUrl"></div>\n    </li>\n</ul>\n')}]),!angular.$$csp()&&angular.element(document).find("head").prepend('<style type="text/css">.ng-animate.item:not(.left):not(.right){-webkit-transition:0s ease-in-out left;transition:0s ease-in-out left}</style>')},function(e,t){angular.module("ng-context-menu",[]).factory("ContextMenuService",(function(){return{element:null,menuElement:null,container:null}})).directive("contextMenu",["$document","ContextMenuService",function(e,t){return{restrict:"A",scope:{callback:"&contextMenu",disabled:"&contextMenuDisabled"},link:function(n,r,i){var o=!1;function a(e){e.removeClass("open"),o=!1}function s(e){!n.disabled()&&o&&27===e.keyCode&&n.$apply((function(){a(t.menuElement)}))}function u(e){n.disabled()||!o||2===e.button&&e.target===t.element||n.$apply((function(){a(t.menuElement)}))}r.bind("contextmenu",(function(r){n.disabled()||(null!==t.menuElement&&a(t.menuElement),t.menuElement=angular.element(document.getElementById(i.target)),void 0!==i.contextMenuContainer&&(t.container=angular.element(i.contextMenuContainer)),t.element=r.target,r.preventDefault(),r.stopPropagation(),n.$apply((function(){n.callback({$event:r}),function(t,n,r){n.addClass("open"),r&&r.append(n);var i=e[0].documentElement,a=(window.pageXOffset||i.scrollLeft)-(i.clientLeft||0),s=(window.pageYOffset||i.scrollTop)-(i.clientTop||0),u=n[0].scrollHeight,l=i.clientHeight+s,c=u+t.pageY,d=Math.max(t.pageY-s,0);c>l&&(d-=c-l),n.css("top",d+"px"),n.css("left",Math.max(t.pageX-a,0)+"px"),o=!0}(r,t.menuElement,t.container)})))})),e.bind("keyup",s),e.bind("click",u),e.bind("contextmenu",u),n.$on("$destroy",(function(){e.unbind("keyup",s),e.unbind("click",u),e.unbind("contextmenu",u)}))}}}])},function(e,t){!function(e,t,n){"use strict";e.map(["localStorage","sessionStorage"],(function(r){var i={cookiePrefix:"fallback:"+r+":",cookieOptions:{path:"/",domain:n.domain,expires:"localStorage"===r?{expires:365}:void 0}};try{e.support[r]=r in t&&null!==t[r]}catch(t){e.support[r]=!1}e[r]=function(o,a){var s=e.extend({},i,e[r].options);return this.getItem=function(n){var i=function(n){return JSON.parse(e.support[r]?t[r].getItem(n):e.cookie(s.cookiePrefix+n))};if("string"==typeof n)return i(n);for(var o=[],a=n.length;a--;)o[a]=i(n[a]);return o},this.setItem=function(n,i){return i=JSON.stringify(i),e.support[r]?t[r].setItem(n,i):e.cookie(s.cookiePrefix+n,i,s.cookieOptions)},this.removeItem=function(n){return e.support[r]?t[r].removeItem(n):e.cookie(s.cookiePrefix+n,null,e.extend(s.cookieOptions,{expires:-1}))},this.clear=function(){if(e.support[r])return t[r].clear();var i=new RegExp("^"+s.cookiePrefix,""),o=e.extend(s.cookieOptions,{expires:-1});n.cookie&&""!==n.cookie&&e.map(n.cookie.split(";"),(function(t){i.test(t=e.trim(t))&&e.cookie(t.substr(0,t.indexOf("=")),null,o)}))},void 0!==o?void 0!==a?null===a?this.removeItem(o):this.setItem(o,a):this.getItem(o):this},e[r].options=i}))}(jQuery,window,document)},function(e,t){angular.module("ivpusic.cookie",["ipCookie"]),angular.module("ipCookie",["ng"]).factory("ipCookie",["$document",function(e){"use strict";return function(){function t(t,n,r){var i,o,a,s,u,l,c,d,f;if(r=r||{},void 0!==n)return n="object"==typeof n?JSON.stringify(n):String(n),"number"==typeof r.expires&&(f=r.expires,r.expires=new Date,-1===f?r.expires=new Date("Thu, 01 Jan 1970 00:00:00 GMT"):void 0!==r.expirationUnit?"hours"===r.expirationUnit?r.expires.setHours(r.expires.getHours()+f):"minutes"===r.expirationUnit?r.expires.setMinutes(r.expires.getMinutes()+f):"seconds"===r.expirationUnit?r.expires.setSeconds(r.expires.getSeconds()+f):r.expires.setDate(r.expires.getDate()+f):r.expires.setDate(r.expires.getDate()+f)),e[0].cookie=[encodeURIComponent(t),"=",encodeURIComponent(n),r.expires?"; expires="+r.expires.toUTCString():"",r.path?"; path="+r.path:"",r.domain?"; domain="+r.domain:"",r.secure?"; secure":""].join("");for(o=[],(d=e[0].cookie)&&(o=d.split("; ")),i={},c=!1,a=0;a<o.length;++a)if(o[a]&&(u=(s=o[a]).indexOf("="),l=s.substring(0,u),n=decodeURIComponent(s.substring(u+1)),void 0===t||t===l)){try{i[l]=JSON.parse(n)}catch(e){i[l]=n}if(t===l)return i[l];c=!0}return c&&void 0===t?i:void 0}return t.remove=function(e,n){var r=void 0!==t(e);return r&&(n||(n={}),n.expires=-1,t(e,"",n)),r},t}()}])},function(e,t){!function(){"use strict";var e=8,t=9,n=13,r=27,i=32,o=38,a=40,s=37,u=39,l=46,c=188,d=["text","email","url"],f=angular.module("ngTagsInput",[]);f.directive("tagsInput",["$timeout","$document","$window","tagsInputConfig","tiUtil",function(t,r,o,a,f){function p(e,t,n,r){var i,o,a,s={};return i=function(t){return f.safeToString(t[e.displayProperty])},o=function(t,n){t[e.displayProperty]=n},a=function(t){var r=i(t);return r&&r.length>=e.minLength&&r.length<=e.maxLength&&e.allowedTagsPattern.test(r)&&!f.findInObjectArray(s.items,t,e.keyProperty||e.displayProperty)&&n({$tag:t})},s.items=[],s.addText=function(e){var t={};return o(t,e),s.add(t)},s.add=function(n){var r=i(n);return e.replaceSpacesWithDashes&&(r=f.replaceSpacesWithDashes(r)),o(n,r),a(n)?(s.items.push(n),t.trigger("tag-added",{$tag:n})):r&&t.trigger("invalid-tag",{$tag:n}),n},s.remove=function(e){var n=s.items[e];if(r({$tag:n}))return s.items.splice(e,1),s.clearSelection(),t.trigger("tag-removed",{$tag:n}),n},s.select=function(e){e<0?e=s.items.length-1:e>=s.items.length&&(e=0),s.index=e,s.selected=s.items[e]},s.selectPrior=function(){s.select(--s.index)},s.selectNext=function(){s.select(++s.index)},s.removeSelected=function(){return s.remove(s.index)},s.clearSelection=function(){s.selected=null,s.index=-1},s.clearSelection(),s}function h(e){return-1!==d.indexOf(e)}return{restrict:"E",require:"ngModel",scope:{tags:"=ngModel",text:"=?",onTagAdding:"&",onTagAdded:"&",onInvalidTag:"&",onTagRemoving:"&",onTagRemoved:"&",onTagClicked:"&"},replace:!1,transclude:!0,templateUrl:"ngTagsInput/tags-input.html",controller:["$scope","$attrs","$element",function(e,t,n){e.events=f.simplePubSub(),a.load("tagsInput",e,t,{template:[String,"ngTagsInput/tag-item.html"],type:[String,"text",h],placeholder:[String,"Add a tag"],tabindex:[Number,null],removeTagSymbol:[String,String.fromCharCode(215)],replaceSpacesWithDashes:[Boolean,!0],minLength:[Number,3],maxLength:[Number,9007199254740991],addOnEnter:[Boolean,!0],addOnSpace:[Boolean,!1],addOnComma:[Boolean,!0],addOnBlur:[Boolean,!0],addOnPaste:[Boolean,!1],pasteSplitPattern:[RegExp,/,/],allowedTagsPattern:[RegExp,/.+/],enableEditingLastTag:[Boolean,!1],minTags:[Number,0],maxTags:[Number,9007199254740991],displayProperty:[String,"text"],keyProperty:[String,""],allowLeftoverText:[Boolean,!1],addFromAutocompleteOnly:[Boolean,!1],spellcheck:[Boolean,!0]}),e.tagList=new p(e.options,e.events,f.handleUndefinedResult(e.onTagAdding,!0),f.handleUndefinedResult(e.onTagRemoving,!0)),this.registerAutocomplete=function(){var t=n.find("input");return{addTag:function(t){return e.tagList.add(t)},focusInput:function(){t[0].focus()},getTags:function(){return e.tagList.items},getCurrentTagText:function(){return e.newTag.text()},getOptions:function(){return e.options},on:function(t,n){return e.events.on(t,n),this}}},this.registerTagItem=function(){return{getOptions:function(){return e.options},removeTag:function(t){e.disabled||e.tagList.remove(t)}}}}],link:function(a,d,p,h){var g,m=[n,c,i,e,l,s,u],v=a.tagList,y=a.events,b=a.options,$=d.find("input"),w=["minTags","maxTags","allowLeftoverText"];g=function(){h.$setValidity("maxTags",v.items.length<=b.maxTags),h.$setValidity("minTags",v.items.length>=b.minTags),h.$setValidity("leftoverText",!(!a.hasFocus&&!b.allowLeftoverText)||!a.newTag.text())},h.$isEmpty=function(e){return!e||!e.length},a.newTag={text:function(e){if(!angular.isDefined(e))return a.text||"";a.text=e,y.trigger("input-change",e)},invalid:null},a.track=function(e){return e[b.keyProperty||b.displayProperty]},a.$watch("tags",(function(e){e?(v.items=f.makeObjectArray(e,b.displayProperty),a.tags=v.items):v.items=[]})),a.$watch("tags.length",(function(){g(),h.$validate()})),p.$observe("disabled",(function(e){a.disabled=e})),a.eventHandlers={input:{keydown:function(e){y.trigger("input-keydown",e)},focus:function(){a.hasFocus||(a.hasFocus=!0,y.trigger("input-focus"))},blur:function(){t((function(){var e=r.prop("activeElement"),t=e===$[0],n=d[0].contains(e);!t&&n||(a.hasFocus=!1,y.trigger("input-blur"))}))},paste:function(e){e.getTextData=function(){var t=e.clipboardData||e.originalEvent&&e.originalEvent.clipboardData;return t?t.getData("text/plain"):o.clipboardData.getData("Text")},y.trigger("input-paste",e)}},host:{click:function(){a.disabled||$[0].focus()}},tag:{click:function(e){y.trigger("tag-clicked",{$tag:e})}}},y.on("tag-added",a.onTagAdded).on("invalid-tag",a.onInvalidTag).on("tag-removed",a.onTagRemoved).on("tag-clicked",a.onTagClicked).on("tag-added",(function(){a.newTag.text("")})).on("tag-added tag-removed",(function(){a.tags=v.items,h.$setDirty()})).on("invalid-tag",(function(){a.newTag.invalid=!0})).on("option-change",(function(e){-1!==w.indexOf(e.name)&&g()})).on("input-change",(function(){v.clearSelection(),a.newTag.invalid=null})).on("input-focus",(function(){d.triggerHandler("focus"),h.$setValidity("leftoverText",!0)})).on("input-blur",(function(){b.addOnBlur&&!b.addFromAutocompleteOnly&&v.addText(a.newTag.text()),d.triggerHandler("blur"),g()})).on("input-keydown",(function(t){var r,o,d,p,h=t.keyCode,g={};if(!f.isModifierOn(t)&&-1!==m.indexOf(h)){if(g[n]=b.addOnEnter,g[c]=b.addOnComma,g[i]=b.addOnSpace,r=!b.addFromAutocompleteOnly&&g[h],o=(h===e||h===l)&&v.selected,p=h===e&&0===a.newTag.text().length&&b.enableEditingLastTag,d=(h===e||h===s||h===u)&&0===a.newTag.text().length&&!b.enableEditingLastTag,r)v.addText(a.newTag.text());else if(p){var y;v.selectPrior(),(y=v.removeSelected())&&a.newTag.text(y[b.displayProperty])}else o?v.removeSelected():d&&(h===s||h===e?v.selectPrior():h===u&&v.selectNext());(r||d||o||p)&&t.preventDefault()}})).on("input-paste",(function(e){if(b.addOnPaste){var t=e.getTextData().split(b.pasteSplitPattern);t.length>1&&(t.forEach((function(e){v.addText(e)})),e.preventDefault())}}))}}}]),f.directive("tiTagItem",["tiUtil",function(e){return{restrict:"E",require:"^tagsInput",template:'<ng-include src="$$template"></ng-include>',scope:{data:"="},link:function(t,n,r,i){var o=i.registerTagItem(),a=o.getOptions();t.$$template=a.template,t.$$removeTagSymbol=a.removeTagSymbol,t.$getDisplayText=function(){return e.safeToString(t.data[a.displayProperty])},t.$removeTag=function(){o.removeTag(t.$index)},t.$watch("$parent.$index",(function(e){t.$index=e}))}}}]),f.directive("autoComplete",["$document","$timeout","$sce","$q","tagsInputConfig","tiUtil",function(e,i,s,u,l,c){function d(e,t,n){var r,i,o,a={};return o=function(){return t.tagsInput.keyProperty||t.tagsInput.displayProperty},r=function(e,n){return e.filter((function(e){return!c.findInObjectArray(n,e,o(),(function(e,n){return t.tagsInput.replaceSpacesWithDashes&&(e=c.replaceSpacesWithDashes(e),n=c.replaceSpacesWithDashes(n)),c.defaultComparer(e,n)}))}))},a.reset=function(){i=null,a.items=[],a.visible=!1,a.index=-1,a.selected=null,a.query=null},a.show=function(){t.selectFirstMatch?a.select(0):a.selected=null,a.visible=!0},a.load=c.debounce((function(n,s){a.query=n;var l=u.when(e({$query:n}));i=l,l.then((function(e){l===i&&(e=c.makeObjectArray(e.data||e,o()),e=r(e,s),a.items=e.slice(0,t.maxResultsToShow),a.items.length>0?a.show():a.reset())}))}),t.debounceDelay),a.selectNext=function(){a.select(++a.index)},a.selectPrior=function(){a.select(--a.index)},a.select=function(e){e<0?e=a.items.length-1:e>=a.items.length&&(e=0),a.index=e,a.selected=a.items[e],n.trigger("suggestion-selected",e)},a.reset(),a}return{restrict:"E",require:"^tagsInput",scope:{source:"&"},templateUrl:"ngTagsInput/auto-complete.html",controller:["$scope","$element","$attrs",function(e,t,n){e.events=c.simplePubSub(),l.load("autoComplete",e,n,{template:[String,"ngTagsInput/auto-complete-match.html"],debounceDelay:[Number,100],minLength:[Number,3],highlightMatchedText:[Boolean,!0],maxResultsToShow:[Number,10],loadOnDownArrow:[Boolean,!1],loadOnEmpty:[Boolean,!1],loadOnFocus:[Boolean,!1],selectFirstMatch:[Boolean,!0],displayProperty:[String,""]}),e.suggestionList=new d(e.source,e.options,e.events),this.registerAutocompleteMatch=function(){return{getOptions:function(){return e.options},getQuery:function(){return e.suggestionList.query}}}}],link:function(e,i,s,u){var l,d=[n,t,r,o,a],f=e.suggestionList,p=u.registerAutocomplete(),h=e.options,g=e.events;h.tagsInput=p.getOptions(),l=function(e){return e&&e.length>=h.minLength||!e&&h.loadOnEmpty},e.addSuggestionByIndex=function(t){f.select(t),e.addSuggestion()},e.addSuggestion=function(){var e=!1;return f.selected&&(p.addTag(angular.copy(f.selected)),f.reset(),p.focusInput(),e=!0),e},e.track=function(e){return e[h.tagsInput.keyProperty||h.tagsInput.displayProperty]},p.on("tag-added tag-removed invalid-tag input-blur",(function(){f.reset()})).on("input-change",(function(e){l(e)?f.load(e,p.getTags()):f.reset()})).on("input-focus",(function(){var e=p.getCurrentTagText();h.loadOnFocus&&l(e)&&f.load(e,p.getTags())})).on("input-keydown",(function(i){var s=i.keyCode,u=!1;if(!c.isModifierOn(i)&&-1!==d.indexOf(s))return f.visible?s===a?(f.selectNext(),u=!0):s===o?(f.selectPrior(),u=!0):s===r?(f.reset(),u=!0):s!==n&&s!==t||(u=e.addSuggestion()):s===a&&e.options.loadOnDownArrow&&(f.load(p.getCurrentTagText(),p.getTags()),u=!0),u?(i.preventDefault(),i.stopImmediatePropagation(),!1):void 0})),g.on("suggestion-selected",(function(e){!function(e,t){var n=e.find("li").eq(t),r=n.parent(),i=n.prop("offsetTop"),o=n.prop("offsetHeight"),a=r.prop("clientHeight"),s=r.prop("scrollTop");i<s?r.prop("scrollTop",i):i+o>a+s&&r.prop("scrollTop",i+o-a)}(i,e)}))}}}]),f.directive("tiAutocompleteMatch",["$sce","tiUtil",function(e,t){return{restrict:"E",require:"^autoComplete",template:'<ng-include src="$$template"></ng-include>',scope:{data:"="},link:function(n,r,i,o){var a=o.registerAutocompleteMatch(),s=a.getOptions();n.$$template=s.template,n.$index=n.$parent.$index,n.$highlight=function(n){return s.highlightMatchedText&&(n=t.safeHighlight(n,a.getQuery())),e.trustAsHtml(n)},n.$getDisplayText=function(){return t.safeToString(n.data[s.displayProperty||s.tagsInput.displayProperty])}}}}]),f.directive("tiTranscludeAppend",(function(){return function(e,t,n,r,i){i((function(e){t.append(e)}))}})),f.directive("tiAutosize",["tagsInputConfig",function(e){return{restrict:"A",require:"ngModel",link:function(t,n,r,i){var o,a,s=e.getTextAutosizeThreshold();(o=angular.element('<span class="input"></span>')).css("display","none").css("visibility","hidden").css("width","auto").css("white-space","pre"),n.parent().append(o),a=function(e){var t,i=e;return angular.isString(i)&&0===i.length&&(i=r.placeholder),i&&(o.text(i),o.css("display",""),t=o.prop("offsetWidth"),o.css("display","none")),n.css("width",t?t+s+"px":""),e},i.$parsers.unshift(a),i.$formatters.unshift(a),r.$observe("placeholder",(function(e){i.$modelValue||a(e)}))}}}]),f.directive("tiBindAttrs",(function(){return function(e,t,n){e.$watch(n.tiBindAttrs,(function(e){angular.forEach(e,(function(e,t){n.$set(t,e)}))}),!0)}})),f.provider("tagsInputConfig",(function(){var e={},t={},n=3;this.setDefaults=function(t,n){return e[t]=n,this},this.setActiveInterpolation=function(e,n){return t[e]=n,this},this.setTextAutosizeThreshold=function(e){return n=e,this},this.$get=["$interpolate",function(r){var i={};return i[String]=function(e){return e},i[Number]=function(e){return parseInt(e,10)},i[Boolean]=function(e){return"true"===e.toLowerCase()},i[RegExp]=function(e){return new RegExp(e)},{load:function(n,o,a,s){var u=function(){return!0};o.options={},angular.forEach(s,(function(s,l){var c,d,f,p,h,g;c=s[0],d=s[1],f=s[2]||u,p=i[c],h=function(){var t=e[n]&&e[n][l];return angular.isDefined(t)?t:d},g=function(e){o.options[l]=e&&f(e)?p(e):h()},t[n]&&t[n][l]?a.$observe(l,(function(e){g(e),o.events.trigger("option-change",{name:l,newValue:e})})):g(a[l]&&r(a[l])(o.$parent))}))},getTextAutosizeThreshold:function(){return n}}}]})),f.factory("tiUtil",["$timeout",function(e){var t={debounce:function(t,n){var r;return function(){var i=arguments;e.cancel(r),r=e((function(){t.apply(null,i)}),n)}},makeObjectArray:function(e,t){if(!angular.isArray(e)||0===e.length||angular.isObject(e[0]))return e;var n=[];return e.forEach((function(e){var r={};r[t]=e,n.push(r)})),n},findInObjectArray:function(e,n,r,i){var o=null;return i=i||t.defaultComparer,e.some((function(e){if(i(e[r],n[r]))return o=e,!0})),o},defaultComparer:function(e,n){return t.safeToString(e).toLowerCase()===t.safeToString(n).toLowerCase()},safeHighlight:function(e,n){if(!n)return e;e=t.encodeHTML(e),n=t.encodeHTML(n);var r=new RegExp("&[^;]+;|"+function(e){return e.replace(/([.?*+^$[\]\\(){}|-])/g,"\\$1")}(n),"gi");return e.replace(r,(function(e){return e.toLowerCase()===n.toLowerCase()?"<em>"+e+"</em>":e}))},safeToString:function(e){return angular.isUndefined(e)||null==e?"":e.toString().trim()},encodeHTML:function(e){return t.safeToString(e).replace(/&/g,"&amp;").replace(/</g,"&lt;").replace(/>/g,"&gt;")},handleUndefinedResult:function(e,t){return function(){var n=e.apply(null,arguments);return angular.isUndefined(n)?t:n}},replaceSpacesWithDashes:function(e){return t.safeToString(e).replace(/\s/g,"-")},isModifierOn:function(e){return e.shiftKey||e.ctrlKey||e.altKey||e.metaKey},simplePubSub:function(){var e={};return{on:function(t,n){return t.split(" ").forEach((function(t){e[t]||(e[t]=[]),e[t].push(n)})),this},trigger:function(n,r){return(e[n]||[]).every((function(e){return t.handleUndefinedResult(e,!0)(r)})),this}}}};return t}]),f.run(["$templateCache",function(e){e.put("ngTagsInput/tags-input.html",'<div class="host" tabindex="-1" ng-click="eventHandlers.host.click()" ti-transclude-append><div class="tags" ng-class="{focused: hasFocus}"><ul class="tag-list"><li class="tag-item" ng-repeat="tag in tagList.items track by track(tag)" ng-class="{ selected: tag == tagList.selected }" ng-click="eventHandlers.tag.click(tag)"><ti-tag-item data="::tag"></ti-tag-item></li></ul><input class="input" autocomplete="off" ng-model="newTag.text" ng-model-options="{getterSetter: true}" ng-keydown="eventHandlers.input.keydown($event)" ng-focus="eventHandlers.input.focus($event)" ng-blur="eventHandlers.input.blur($event)" ng-paste="eventHandlers.input.paste($event)" ng-trim="false" ng-class="{\'invalid-tag\': newTag.invalid}" ng-disabled="disabled" ti-bind-attrs="{type: options.type, placeholder: options.placeholder, tabindex: options.tabindex, spellcheck: options.spellcheck}" ti-autosize></div></div>'),e.put("ngTagsInput/tag-item.html",'<span ng-bind="$getDisplayText()"></span> <a class="remove-button" ng-click="$removeTag()" ng-bind="::$$removeTagSymbol"></a>'),e.put("ngTagsInput/auto-complete.html",'<div class="autocomplete" ng-if="suggestionList.visible"><ul class="suggestion-list"><li class="suggestion-item" ng-repeat="item in suggestionList.items track by track(item)" ng-class="{selected: item == suggestionList.selected}" ng-click="addSuggestionByIndex($index)" ng-mouseenter="suggestionList.select($index)"><ti-autocomplete-match data="::item"></ti-autocomplete-match></li></ul></div>'),e.put("ngTagsInput/auto-complete-match.html",'<span ng-bind-html="$highlight($getDisplayText())"></span>')}])}()},function(e,t){!function(){"use strict";var e={TAB:9,ENTER:13,ESC:27,SPACE:32,LEFT:37,UP:38,RIGHT:39,DOWN:40,SHIFT:16,CTRL:17,ALT:18,PAGE_UP:33,PAGE_DOWN:34,HOME:36,END:35,BACKSPACE:8,DELETE:46,COMMAND:91,MAP:{91:"COMMAND",8:"BACKSPACE",9:"TAB",13:"ENTER",16:"SHIFT",17:"CTRL",18:"ALT",19:"PAUSEBREAK",20:"CAPSLOCK",27:"ESC",32:"SPACE",33:"PAGE_UP",34:"PAGE_DOWN",35:"END",36:"HOME",37:"LEFT",38:"UP",39:"RIGHT",40:"DOWN",43:"+",44:"PRINTSCREEN",45:"INSERT",46:"DELETE",48:"0",49:"1",50:"2",51:"3",52:"4",53:"5",54:"6",55:"7",56:"8",57:"9",59:";",61:"=",65:"A",66:"B",67:"C",68:"D",69:"E",70:"F",71:"G",72:"H",73:"I",74:"J",75:"K",76:"L",77:"M",78:"N",79:"O",80:"P",81:"Q",82:"R",83:"S",84:"T",85:"U",86:"V",87:"W",88:"X",89:"Y",90:"Z",96:"0",97:"1",98:"2",99:"3",100:"4",101:"5",102:"6",103:"7",104:"8",105:"9",106:"*",107:"+",109:"-",110:".",111:"/",112:"F1",113:"F2",114:"F3",115:"F4",116:"F5",117:"F6",118:"F7",119:"F8",120:"F9",121:"F10",122:"F11",123:"F12",144:"NUMLOCK",145:"SCROLLLOCK",186:";",187:"=",188:",",189:"-",190:".",191:"/",192:"`",219:"[",220:"\\",221:"]",222:"'"},isControl:function(t){switch(t.which){case e.COMMAND:case e.SHIFT:case e.CTRL:case e.ALT:return!0}return!!(t.metaKey||t.ctrlKey||t.altKey)},isFunctionKey:function(e){return(e=e.which?e.which:e)>=112&&e<=123},isVerticalMovement:function(t){return~[e.UP,e.DOWN].indexOf(t)},isHorizontalMovement:function(t){return~[e.LEFT,e.RIGHT,e.BACKSPACE,e.DELETE].indexOf(t)},toSeparator:function(t){var n={ENTER:"\n",TAB:"\t",SPACE:" "}[t];return n||(e[t]?void 0:t)}};function t(e){return angular.isUndefined(e)||null===e}void 0===angular.element.prototype.querySelectorAll&&(angular.element.prototype.querySelectorAll=function(e){return angular.element(this[0].querySelectorAll(e))}),void 0===angular.element.prototype.closest&&(angular.element.prototype.closest=function(e){for(var t=this[0],n=t.matches||t.webkitMatchesSelector||t.mozMatchesSelector||t.msMatchesSelector;t;){if(n.bind(t)(e))return t;t=t.parentElement}return!1});var n=0,r=angular.module("ui.select",[]).constant("uiSelectConfig",{theme:"bootstrap",searchEnabled:!0,sortable:!1,placeholder:"",refreshDelay:1e3,closeOnSelect:!0,skipFocusser:!1,dropdownPosition:"auto",removeSelected:!0,resetSearchInput:!0,generateId:function(){return n++},appendToBody:!1,spinnerEnabled:!1,spinnerClass:"glyphicon glyphicon-refresh ui-select-spin",backspaceReset:!0}).service("uiSelectMinErr",(function(){var e=angular.$$minErr("ui.select");return function(){var t=e.apply(this,arguments),n=t.message.replace(new RegExp("\nhttp://errors.angularjs.org/.*"),"");return new Error(n)}})).directive("uisTranscludeAppend",(function(){return{link:function(e,t,n,r,i){i(e,(function(e){t.append(e)}))}}})).filter("highlight",(function(){return function(e,t){return t&&e?(""+e).replace(new RegExp((""+t).replace(/([.?*+^$[\]\\(){}|-])/g,"\\$1"),"gi"),'<span class="ui-select-highlight">$&</span>'):e}})).factory("uisOffset",["$document","$window",function(e,t){return function(n){var r=n[0].getBoundingClientRect();return{width:r.width||n.prop("offsetWidth"),height:r.height||n.prop("offsetHeight"),top:r.top+(t.pageYOffset||e[0].documentElement.scrollTop),left:r.left+(t.pageXOffset||e[0].documentElement.scrollLeft)}}}]);r.factory("$$uisDebounce",["$timeout",function(e){return function(t,n){var r;return function(){var i=this,o=Array.prototype.slice.call(arguments);r&&e.cancel(r),r=e((function(){t.apply(i,o)}),n)}}}]),r.directive("uiSelectChoices",["uiSelectConfig","uisRepeatParser","uiSelectMinErr","$compile","$window",function(e,t,n,r,i){return{restrict:"EA",require:"^uiSelect",replace:!0,transclude:!0,templateUrl:function(t){return t.addClass("ui-select-choices"),(t.parent().attr("theme")||e.theme)+"/choices.tpl.html"},compile:function(r,o){if(!o.repeat)throw n("repeat","Expected 'repeat' expression.");var a=o.groupBy,s=o.groupFilter;if(a){var u=r.querySelectorAll(".ui-select-choices-group");if(1!==u.length)throw n("rows","Expected 1 .ui-select-choices-group but got '{0}'.",u.length);u.attr("ng-repeat",t.getGroupNgRepeatExpression())}var l=t.parse(o.repeat),c=r.querySelectorAll(".ui-select-choices-row");if(1!==c.length)throw n("rows","Expected 1 .ui-select-choices-row but got '{0}'.",c.length);c.attr("ng-repeat",l.repeatExpression(a)).attr("ng-if","$select.open");var d=r.querySelectorAll(".ui-select-choices-row-inner");if(1!==d.length)throw n("rows","Expected 1 .ui-select-choices-row-inner but got '{0}'.",d.length);return d.attr("uis-transclude-append",""),(i.document.addEventListener?c:d).attr("ng-click","$select.select("+l.itemName+",$select.skipFocusser,$event)"),function(t,n,i,o){o.parseRepeatAttr(i.repeat,a,s),o.disableChoiceExpression=i.uiDisableChoice,o.onHighlightCallback=i.onHighlight,o.minimumInputLength=parseInt(i.minimumInputLength)||0,o.dropdownPosition=i.position?i.position.toLowerCase():e.dropdownPosition,t.$watch("$select.search",(function(e){e&&!o.open&&o.multiple&&o.activate(!1,!0),o.activeIndex=o.tagging.isActivated?-1:0,!i.minimumInputLength||o.search.length>=i.minimumInputLength?o.refresh(i.refresh):o.items=[]})),i.$observe("refreshDelay",(function(){var n=t.$eval(i.refreshDelay);o.refreshDelay=void 0!==n?n:e.refreshDelay})),t.$watch("$select.open",(function(e){e?(r.attr("role","listbox"),o.refresh(i.refresh)):n.removeAttr("role")}))}}}}]),r.controller("uiSelectCtrl",["$scope","$element","$timeout","$filter","$$uisDebounce","uisRepeatParser","uiSelectMinErr","uiSelectConfig","$parse","$injector","$window",function(n,r,i,o,a,s,u,l,c,d,f){var p,h=this;if(h.placeholder=l.placeholder,h.searchEnabled=l.searchEnabled,h.sortable=l.sortable,h.refreshDelay=l.refreshDelay,h.paste=l.paste,h.resetSearchInput=l.resetSearchInput,h.refreshing=!1,h.spinnerEnabled=l.spinnerEnabled,h.spinnerClass=l.spinnerClass,h.removeSelected=l.removeSelected,h.closeOnSelect=!0,h.skipFocusser=!1,h.search="",h.activeIndex=0,h.items=[],h.open=!1,h.focus=!1,h.disabled=!1,h.selected=void 0,h.dropdownPosition="auto",h.focusser=void 0,h.multiple=void 0,h.disableChoiceExpression=void 0,h.tagging={isActivated:!1,fct:void 0},h.taggingTokens={isActivated:!1,tokens:void 0},h.lockChoiceExpression=void 0,h.clickTriggeredSelect=!1,h.$filter=o,h.$element=r,h.$animate=function(){try{return d.get("$animate")}catch(e){return null}}(),h.searchInput=r.querySelectorAll("input.ui-select-search"),1!==h.searchInput.length)throw u("searchInput","Expected 1 input.ui-select-search but got '{0}'.",h.searchInput.length);function g(){h.resetSearchInput&&(h.search="",h.selected&&h.items.length&&!h.multiple&&(h.activeIndex=function(e,t,n){if(e.findIndex)return e.findIndex(t,n);for(var r,i=Object(e),o=i.length>>>0,a=0;a<o;a++)if(r=i[a],t.call(n,r,a,i))return a;return-1}(h.items,(function(e){return angular.equals(this,e)}),h.selected)))}h.isEmpty=function(){return t(h.selected)||""===h.selected||h.multiple&&0===h.selected.length},h.activate=function(e,t){if(h.disabled||h.open)h.open&&!h.searchEnabled&&h.close();else{t||g(),n.$broadcast("uis:activate"),h.open=!0,h.activeIndex=h.activeIndex>=h.items.length?0:h.activeIndex,-1===h.activeIndex&&!1!==h.taggingLabel&&(h.activeIndex=0);var o=r.querySelectorAll(".ui-select-choices-content"),a=r.querySelectorAll(".ui-select-search");if(h.$animate&&h.$animate.on&&h.$animate.enabled(o[0])){var s=function(t,n){"start"===n&&0===h.items.length?(h.$animate.off("removeClass",a[0],s),i((function(){h.focusSearchInput(e)}))):"close"===n&&(h.$animate.off("enter",o[0],s),i((function(){h.focusSearchInput(e)})))};h.items.length>0?h.$animate.on("enter",o[0],s):h.$animate.on("removeClass",a[0],s)}else i((function(){h.focusSearchInput(e),!h.tagging.isActivated&&h.items.length>1&&w()}))}},h.focusSearchInput=function(e){h.search=e||h.search,h.searchInput[0].focus()},h.findGroupByName=function(e){return h.groups&&h.groups.filter((function(t){return t.name===e}))[0]},h.parseRepeatAttr=function(e,t,r){h.setItemsFn=t?function(e){var i=n.$eval(t);if(h.groups=[],angular.forEach(e,(function(e){var t=angular.isFunction(i)?i(e):e[i],n=h.findGroupByName(t);n?n.items.push(e):h.groups.push({name:t,items:[e]})})),r){var o=n.$eval(r);angular.isFunction(o)?h.groups=o(h.groups):angular.isArray(o)&&(h.groups=function(e,t){var n,r,i=[];for(n=0;n<t.length;n++)for(r=0;r<e.length;r++)e[r].name==[t[n]]&&i.push(e[r]);return i}(h.groups,o))}h.items=[],h.groups.forEach((function(e){h.items=h.items.concat(e.items)}))}:function(e){h.items=e||[]},h.parserResult=s.parse(e),h.isGrouped=!!t,h.itemProperty=h.parserResult.itemName;var i=h.parserResult.source,o=function(){var e=i(n);n.$uisSource=Object.keys(e).map((function(t){var n={};return n[h.parserResult.keyName]=t,n.value=e[t],n}))};h.parserResult.keyName&&(o(),h.parserResult.source=c("$uisSource"+h.parserResult.filters),n.$watch(i,(function(e,t){e!==t&&o()}),!0)),h.refreshItems=function(e){e=e||h.parserResult.source(n);var t=h.selected;if(h.isEmpty()||angular.isArray(t)&&!t.length||!h.multiple||!h.removeSelected)h.setItemsFn(e);else if(null!=e){var r=e.filter((function(e){return angular.isArray(t)?t.every((function(t){return!angular.equals(e,t)})):!angular.equals(e,t)}));h.setItemsFn(r)}"auto"!==h.dropdownPosition&&"up"!==h.dropdownPosition||n.calculateDropdownPos(),n.$broadcast("uis:refresh")},n.$watchCollection(h.parserResult.source,(function(e){if(null==e)h.items=[];else{if(!angular.isArray(e))throw u("items","Expected an array but got '{0}'.",e);h.refreshItems(e),angular.isDefined(h.ngModel.$modelValue)&&(h.ngModel.$modelValue=null)}}))},h.refresh=function(e){void 0!==e&&(p&&i.cancel(p),p=i((function(){if(n.$select.search.length>=n.$select.minimumInputLength){var t=n.$eval(e);t&&angular.isFunction(t.then)&&!h.refreshing&&(h.refreshing=!0,t.finally((function(){h.refreshing=!1})))}}),h.refreshDelay))},h.isActive=function(e){if(!h.open)return!1;var t=h.items.indexOf(e[h.itemProperty]),n=t==h.activeIndex;return!(!n||t<0)&&(n&&!angular.isUndefined(h.onHighlightCallback)&&e.$eval(h.onHighlightCallback),n)};var m=function(e){return h.selected&&angular.isArray(h.selected)&&h.selected.filter((function(t){return angular.equals(t,e)})).length>0},v=[];function y(e){return v.indexOf(e)>-1}h.isDisabled=function(e){if(h.open){var t=e[h.itemProperty],n=!1;if(h.items.indexOf(t)>=0&&(angular.isDefined(h.disableChoiceExpression)||h.multiple)){if(t.isTag)return!1;h.multiple&&(n=m(t)),!n&&angular.isDefined(h.disableChoiceExpression)&&(n=!!e.$eval(h.disableChoiceExpression)),function(e,t){var n=v.indexOf(e);t&&-1===n&&v.push(e),!t&&n>-1&&v.splice(n,1)}(t,n)}return n}},h.select=function(e,r,i){if(t(e)||!y(e)){if(!h.items&&!h.search&&!h.tagging.isActivated)return;if(!e||!y(e)){if(h.clickTriggeredSelect=!1,i&&("click"===i.type||"touchend"===i.type)&&e&&(h.clickTriggeredSelect=!0),h.tagging.isActivated&&!1===h.clickTriggeredSelect){if(!1===h.taggingLabel)if(h.activeIndex<0){if(void 0===e&&(e=void 0!==h.tagging.fct?h.tagging.fct(h.search):h.search),!e||angular.equals(h.items[0],e))return}else e=h.items[h.activeIndex];else if(0===h.activeIndex){if(void 0===e)return;if(void 0!==h.tagging.fct&&"string"==typeof e){if(!(e=h.tagging.fct(e)))return}else"string"==typeof e&&(e=e.replace(h.taggingLabel,"").trim())}if(m(e))return void h.close(r)}g(),n.$broadcast("uis:select",e),h.closeOnSelect&&h.close(r)}}},h.close=function(e){h.open&&(h.ngModel&&h.ngModel.$setTouched&&h.ngModel.$setTouched(),h.open=!1,g(),n.$broadcast("uis:close",e))},h.setFocus=function(){h.focus||h.focusInput[0].focus()},h.clear=function(e){h.select(null),e.stopPropagation(),i((function(){h.focusser[0].focus()}),0,!1)},h.toggle=function(e){h.open?(h.close(),e.preventDefault(),e.stopPropagation()):h.activate()},h.isLocked=function(){return!1},n.$watch((function(){return angular.isDefined(h.lockChoiceExpression)&&""!==h.lockChoiceExpression}),(function(e){if(!e)return;var t=[];h.isLocked=function(e,n){var r=!1,i=h.selected[n];return i&&(e?function(e,n){var r=t.indexOf(e);n&&-1===r&&t.push(e),!n&&r>-1&&t.splice(r,1)}(i,r=!!e.$eval(h.lockChoiceExpression)):r=function(e){return t.indexOf(e)>-1}(i)),r}}));var b=null,$=!1;function w(){var e=r.querySelectorAll(".ui-select-choices-content"),t=e.querySelectorAll(".ui-select-choices-row");if(t.length<1)throw u("choices","Expected multiple .ui-select-choices-row but got '{0}'.",t.length);if(!(h.activeIndex<0)){var n=t[h.activeIndex],i=n.offsetTop+n.clientHeight-e[0].scrollTop,o=e[0].offsetHeight;i>o?e[0].scrollTop+=i-o:i<n.clientHeight&&(h.isGrouped&&0===h.activeIndex?e[0].scrollTop=0:e[0].scrollTop-=n.clientHeight-i)}}h.sizeSearchInput=function(){var e=h.searchInput[0],t=h.$element[0],r=function(){return t.clientWidth*!!e.offsetParent},o=function(t){if(0===t)return!1;var n=t-e.offsetLeft;return n<50&&(n=t),h.searchInput.css("width",n+"px"),!0};h.searchInput.css("width","10px"),i((function(){null!==b||o(r())||(b=n.$watch((function(){$||($=!0,n.$$postDigest((function(){$=!1,o(r())&&(b(),b=null)})))}),angular.noop))}))},h.searchInput.on("keydown",(function(t){var r=t.which;~[e.ENTER,e.ESC].indexOf(r)&&(t.preventDefault(),t.stopPropagation()),n.$apply((function(){var n=!1;if((h.items.length>0||h.tagging.isActivated)&&(function(t){var n=!0;switch(t){case e.DOWN:if(!h.open&&h.multiple)h.activate(!1,!0);else if(h.activeIndex<h.items.length-1)for(var r=++h.activeIndex;y(h.items[r])&&r<h.items.length;)h.activeIndex=++r;break;case e.UP:var i=0===h.search.length&&h.tagging.isActivated?-1:0;if(!h.open&&h.multiple)h.activate(!1,!0);else if(h.activeIndex>i)for(var o=--h.activeIndex;y(h.items[o])&&o>i;)h.activeIndex=--o;break;case e.TAB:h.multiple&&!h.open||h.select(h.items[h.activeIndex],!0);break;case e.ENTER:h.open&&(h.tagging.isActivated||h.activeIndex>=0)?h.select(h.items[h.activeIndex],h.skipFocusser):h.activate(!1,!0);break;case e.ESC:h.close();break;default:n=!1}return n}(r)||h.searchEnabled||(t.preventDefault(),t.stopPropagation()),h.taggingTokens.isActivated)){for(var o=0;o<h.taggingTokens.tokens.length;o++)h.taggingTokens.tokens[o]===e.MAP[t.keyCode]&&h.search.length>0&&(n=!0);n&&i((function(){h.searchInput.triggerHandler("tagged");var n=h.search.replace(e.MAP[t.keyCode],"").trim();h.tagging.fct&&(n=h.tagging.fct(n)),n&&h.select(n,!0)}))}})),e.isVerticalMovement(r)&&h.items.length>0&&w(),r!==e.ENTER&&r!==e.ESC||(t.preventDefault(),t.stopPropagation())})),h.searchInput.on("paste",(function(t){var n;if(n=window.clipboardData&&window.clipboardData.getData?window.clipboardData.getData("Text"):(t.originalEvent||t).clipboardData.getData("text/plain"),(n=h.search+n)&&n.length>0)if(h.taggingTokens.isActivated){for(var r=[],i=0;i<h.taggingTokens.tokens.length;i++){var o=e.toSeparator(h.taggingTokens.tokens[i])||h.taggingTokens.tokens[i];if(n.indexOf(o)>-1){r=n.split(o);break}}0===r.length&&(r=[n]);var a=h.search;angular.forEach(r,(function(e){var t=h.tagging.fct?h.tagging.fct(e):e;t&&h.select(t,!0)})),h.search=a||"",t.preventDefault(),t.stopPropagation()}else h.paste&&(h.paste(n),h.search="",t.preventDefault(),t.stopPropagation())})),h.searchInput.on("tagged",(function(){i((function(){g()}))}));var x=a((function(){h.sizeSearchInput()}),50);angular.element(f).bind("resize",x),n.$on("$destroy",(function(){h.searchInput.off("keyup keydown tagged blur paste"),angular.element(f).off("resize",x)})),n.$watch("$select.activeIndex",(function(e){e&&r.find("input").attr("aria-activedescendant","ui-select-choices-row-"+h.generatedId+"-"+e)})),n.$watch("$select.open",(function(e){e||r.find("input").removeAttr("aria-activedescendant")}))}]),r.directive("uiSelect",["$document","uiSelectConfig","uiSelectMinErr","uisOffset","$compile","$parse","$timeout",function(e,t,n,r,i,o,a){return{restrict:"EA",templateUrl:function(e,n){return(n.theme||t.theme)+(angular.isDefined(n.multiple)?"/select-multiple.tpl.html":"/select.tpl.html")},replace:!0,transclude:!0,require:["uiSelect","^ngModel"],scope:!0,controller:"uiSelectCtrl",controllerAs:"$select",compile:function(i,s){var u=/{(.*)}\s*{(.*)}/.exec(s.ngClass);if(u){var l="{"+u[1]+", "+u[2]+"}";s.ngClass=l,i.attr("ng-class",l)}return angular.isDefined(s.multiple)?i.append("<ui-select-multiple/>").removeAttr("multiple"):i.append("<ui-select-single/>"),s.inputId&&(i.querySelectorAll("input.ui-select-search")[0].id=s.inputId),function(i,s,u,l,c){var d=l[0],f=l[1];function p(e){if(d.open){if(!(window.jQuery?window.jQuery.contains(s[0],e.target):s[0].contains(e.target))&&!d.clickTriggeredSelect){var t;if(d.skipFocusser)t=!0;else{var n=angular.element(e.target).controller("uiSelect");(t=n&&n!==d)||(t=~["input","button","textarea","select"].indexOf(e.target.tagName.toLowerCase()))}d.close(t),i.$digest()}d.clickTriggeredSelect=!1}}d.generatedId=t.generateId(),d.baseTitle=u.title||"Select box",d.focusserTitle=d.baseTitle+" focus",d.focusserId="focusser-"+d.generatedId,d.closeOnSelect=angular.isDefined(u.closeOnSelect)?o(u.closeOnSelect)():t.closeOnSelect,i.$watch("skipFocusser",(function(){var e=i.$eval(u.skipFocusser);d.skipFocusser=void 0!==e?e:t.skipFocusser})),d.onSelectCallback=o(u.onSelect),d.onRemoveCallback=o(u.onRemove),d.ngModel=f,d.choiceGrouped=function(e){return d.isGrouped&&e&&e.name},u.tabindex&&u.$observe("tabindex",(function(e){d.focusInput.attr("tabindex",e),s.removeAttr("tabindex")})),i.$watch((function(){return i.$eval(u.searchEnabled)}),(function(e){d.searchEnabled=void 0!==e?e:t.searchEnabled})),i.$watch("sortable",(function(){var e=i.$eval(u.sortable);d.sortable=void 0!==e?e:t.sortable})),u.$observe("backspaceReset",(function(){var e=i.$eval(u.backspaceReset);d.backspaceReset=void 0===e||e})),u.$observe("limit",(function(){d.limit=angular.isDefined(u.limit)?parseInt(u.limit,10):void 0})),i.$watch("removeSelected",(function(){var e=i.$eval(u.removeSelected);d.removeSelected=void 0!==e?e:t.removeSelected})),u.$observe("disabled",(function(){d.disabled=void 0!==u.disabled&&u.disabled})),u.$observe("resetSearchInput",(function(){var e=i.$eval(u.resetSearchInput);d.resetSearchInput=void 0===e||e})),u.$observe("paste",(function(){d.paste=i.$eval(u.paste)})),u.$observe("tagging",(function(){if(void 0!==u.tagging){var e=i.$eval(u.tagging);d.tagging={isActivated:!0,fct:!0!==e?e:void 0}}else d.tagging={isActivated:!1,fct:void 0}})),u.$observe("taggingLabel",(function(){void 0!==u.tagging&&("false"===u.taggingLabel?d.taggingLabel=!1:d.taggingLabel=void 0!==u.taggingLabel?u.taggingLabel:"(new)")})),u.$observe("taggingTokens",(function(){if(void 0!==u.tagging){var e=void 0!==u.taggingTokens?u.taggingTokens.split("|"):[",","ENTER"];d.taggingTokens={isActivated:!0,tokens:e}}})),u.$observe("spinnerEnabled",(function(){var e=i.$eval(u.spinnerEnabled);d.spinnerEnabled=void 0!==e?e:t.spinnerEnabled})),u.$observe("spinnerClass",(function(){var e=u.spinnerClass;d.spinnerClass=void 0!==e?u.spinnerClass:t.spinnerClass})),angular.isDefined(u.autofocus)&&a((function(){d.setFocus()})),angular.isDefined(u.focusOn)&&i.$on(u.focusOn,(function(){a((function(){d.setFocus()}))})),e.on("click",p),i.$on("$destroy",(function(){e.off("click",p)})),c(i,(function(e){var t=angular.element("<div>").append(e),r=t.querySelectorAll(".ui-select-match");if(r.removeAttr("ui-select-match"),r.removeAttr("data-ui-select-match"),1!==r.length)throw n("transcluded","Expected 1 .ui-select-match but got '{0}'.",r.length);s.querySelectorAll(".ui-select-match").replaceWith(r);var i=t.querySelectorAll(".ui-select-choices");if(i.removeAttr("ui-select-choices"),i.removeAttr("data-ui-select-choices"),1!==i.length)throw n("transcluded","Expected 1 .ui-select-choices but got '{0}'.",i.length);s.querySelectorAll(".ui-select-choices").replaceWith(i);var o=t.querySelectorAll(".ui-select-no-choice");o.removeAttr("ui-select-no-choice"),o.removeAttr("data-ui-select-no-choice"),1==o.length&&s.querySelectorAll(".ui-select-no-choice").replaceWith(o)}));var h=i.$eval(u.appendToBody);(void 0!==h?h:t.appendToBody)&&(i.$watch("$select.open",(function(t){var n;t?(n=r(s),(g=angular.element('<div class="ui-select-placeholder"></div>'))[0].style.width=n.width+"px",g[0].style.height=n.height+"px",s.after(g),m=s[0].style.width,e.find("body").append(s),s[0].style.position="absolute",s[0].style.left=n.left+"px",s[0].style.top=n.top+"px",s[0].style.width=n.width+"px"):v()})),i.$on("$destroy",(function(){v()})));var g=null,m="";function v(){null!==g&&(g.replaceWith(s),g=null,s[0].style.position="",s[0].style.left="",s[0].style.top="",s[0].style.width=m,d.setFocus())}var y=null;i.$watch("$select.open",(function(){"auto"!==d.dropdownPosition&&"up"!==d.dropdownPosition||i.calculateDropdownPos()}));var b=function(e,t){e=e||r(s),t=t||r(y),y[0].style.position="absolute",y[0].style.top=-1*t.height+"px",s.addClass("direction-up")},$=function(){a((function(){if("up"===d.dropdownPosition)b();else{s.removeClass("direction-up");var t=r(s),n=r(y),i=e[0].documentElement.scrollTop||e[0].body.scrollTop;t.top+t.height+n.height>i+e[0].documentElement.clientHeight?b(t,n):function(e,t){s.removeClass("direction-up"),e=e||r(s),t=t||r(y),y[0].style.position="",y[0].style.top=""}(t,n)}y[0].style.opacity=1}))},w=!1;i.calculateDropdownPos=function(){if(d.open){if(0===(y=angular.element(s).querySelectorAll(".ui-select-dropdown")).length)return;if(""!==d.search||w||(y[0].style.opacity=0,w=!0),!r(y).height&&d.$animate&&d.$animate.on&&d.$animate.enabled(y)){var e=!0;d.$animate.on("enter",y,(function(t,n){"close"===n&&e&&($(),e=!1)}))}else $()}else{if(null===y||0===y.length)return;y[0].style.opacity=0,y[0].style.position="",y[0].style.top="",s.removeClass("direction-up")}}}}}}]),r.directive("uiSelectMatch",["uiSelectConfig",function(e){return{restrict:"EA",require:"^uiSelect",replace:!0,transclude:!0,templateUrl:function(n){n.addClass("ui-select-match");var r=n.parent();return(t(r,"theme")||e.theme)+(angular.isDefined(t(r,"multiple"))?"/match-multiple.tpl.html":"/match.tpl.html")},link:function(t,n,r,i){function o(e){i.allowClear=!!angular.isDefined(e)&&(""===e||"true"===e.toLowerCase())}i.lockChoiceExpression=r.uiLockChoice,r.$observe("placeholder",(function(t){i.placeholder=void 0!==t?t:e.placeholder})),r.$observe("allowClear",o),o(r.allowClear),i.multiple&&i.sizeSearchInput()}};function t(e,t){return e[0].hasAttribute(t)?e.attr(t):e[0].hasAttribute("data-"+t)?e.attr("data-"+t):e[0].hasAttribute("x-"+t)?e.attr("x-"+t):void 0}}]),r.directive("uiSelectMultiple",["uiSelectMinErr","$timeout",function(n,r){return{restrict:"EA",require:["^uiSelect","^ngModel"],controller:["$scope","$timeout",function(e,t){var n,r=this,i=e.$select;angular.isUndefined(i.selected)&&(i.selected=[]),e.$evalAsync((function(){n=e.ngModel})),r.activeMatchIndex=-1,r.updateModel=function(){n.$setViewValue(Date.now()),r.refreshComponent()},r.refreshComponent=function(){i.refreshItems&&i.refreshItems(),i.sizeSearchInput&&i.sizeSearchInput()},r.removeChoice=function(n){if(i.isLocked(null,n))return!1;var o=i.selected[n],a={};return a[i.parserResult.itemName]=o,i.selected.splice(n,1),r.activeMatchIndex=-1,i.sizeSearchInput(),t((function(){i.onRemoveCallback(e,{$item:o,$model:i.parserResult.modelMapper(e,a)})})),r.updateModel(),!0},r.getPlaceholder=function(){if(!i.selected||!i.selected.length)return i.placeholder}}],controllerAs:"$selectMultiple",link:function(i,o,a,s){var u=s[0],l=i.ngModel=s[1],c=i.$selectMultiple;function d(e){return void 0!==e&&void 0!==u.search&&e.filter((function(e){return void 0!==u.search.toUpperCase()&&void 0!==e&&e.toUpperCase()===u.search.toUpperCase()})).length>0}function f(e,t){var n=-1;if(angular.isArray(e))for(var r=angular.copy(e),i=0;i<r.length;i++)if(void 0===u.tagging.fct)r[i]+" "+u.taggingLabel===t&&(n=i);else{var o=r[i];angular.isObject(o)&&(o.isTag=!0),angular.equals(o,t)&&(n=i)}return n}u.multiple=!0,u.focusInput=u.searchInput,l.$isEmpty=function(e){return!e||0===e.length},l.$parsers.unshift((function(){for(var e,t={},n=[],r=u.selected.length-1;r>=0;r--)(t={})[u.parserResult.itemName]=u.selected[r],e=u.parserResult.modelMapper(i,t),n.unshift(e);return n})),l.$formatters.unshift((function(e){var t,n=u.parserResult&&u.parserResult.source(i,{$select:{search:""}}),r={};if(!n)return e;var o=[],a=function(e,n){if(e&&e.length){for(var a=e.length-1;a>=0;a--){if(r[u.parserResult.itemName]=e[a],t=u.parserResult.modelMapper(i,r),u.parserResult.trackByExp){var s=/(\w*)\./.exec(u.parserResult.trackByExp),l=/\.([^\s]+)/.exec(u.parserResult.trackByExp);if(s&&s.length>0&&s[1]==u.parserResult.itemName&&l&&l.length>0&&t[l[1]]==n[l[1]])return o.unshift(e[a]),!0}if(angular.equals(t,n))return o.unshift(e[a]),!0}return!1}};if(!e)return o;for(var s=e.length-1;s>=0;s--)a(u.selected,e[s])||a(n,e[s])||o.unshift(e[s]);return o})),i.$watchCollection((function(){return l.$modelValue}),(function(e,t){t!=e&&(angular.isDefined(l.$modelValue)&&(l.$modelValue=null),c.refreshComponent())})),l.$render=function(){if(!angular.isArray(l.$viewValue)){if(!t(l.$viewValue))throw n("multiarr","Expected model value to be array but got '{0}'",l.$viewValue);l.$viewValue=[]}u.selected=l.$viewValue,c.refreshComponent(),i.$evalAsync()},i.$on("uis:select",(function(e,t){if(!(u.selected.length>=u.limit)){u.selected.push(t);var n={};n[u.parserResult.itemName]=t,r((function(){u.onSelectCallback(i,{$item:t,$model:u.parserResult.modelMapper(i,n)})})),c.updateModel()}})),i.$on("uis:activate",(function(){c.activeMatchIndex=-1})),i.$watch("$select.disabled",(function(e,t){t&&!e&&u.sizeSearchInput()})),u.searchInput.on("keydown",(function(t){var n=t.which;i.$apply((function(){var r=!1;e.isHorizontalMovement(n)&&(r=function(t){var n,r=(d=u.searchInput[0],angular.isNumber(d.selectionStart)?d.selectionStart:d.value.length),i=u.selected.length,o=i-1,a=c.activeMatchIndex,s=c.activeMatchIndex+1,l=c.activeMatchIndex-1;var d;if(r>0||u.search.length&&t==e.RIGHT)return!1;function f(){switch(t){case e.LEFT:return~c.activeMatchIndex?l:o;case e.RIGHT:return~c.activeMatchIndex&&a!==o?s:(u.activate(),!1);case e.BACKSPACE:return~c.activeMatchIndex?c.removeChoice(a)?l:a:o;case e.DELETE:return!!~c.activeMatchIndex&&(c.removeChoice(c.activeMatchIndex),a)}}u.close(),n=f(),u.selected.length&&!1!==n?c.activeMatchIndex=Math.min(o,Math.max(0,n)):c.activeMatchIndex=-1;return!0}(n)),r&&n!=e.TAB&&(t.preventDefault(),t.stopPropagation())}))})),u.searchInput.on("keyup",(function(t){if(e.isVerticalMovement(t.which)||i.$evalAsync((function(){u.activeIndex=!1===u.taggingLabel?-1:0})),u.tagging.isActivated&&u.search.length>0){if(t.which===e.TAB||e.isControl(t)||e.isFunctionKey(t)||t.which===e.ESC||e.isVerticalMovement(t.which))return;if(u.activeIndex=!1===u.taggingLabel?-1:0,!1===u.taggingLabel)return;var n,r,o,a=angular.copy(u.items),s=angular.copy(u.items),l=!1,c=-1;if(void 0!==u.tagging.fct){if((r=u.$filter("filter")(a,{isTag:!0})).length>0&&(o=r[0]),a.length>0&&o&&(l=!0,a=a.slice(1,a.length),s=s.slice(1,s.length)),n=u.tagging.fct(u.search),s.some((function(e){return angular.equals(e,n)}))||u.selected.some((function(e){return angular.equals(e,n)})))return void i.$evalAsync((function(){u.activeIndex=0,u.items=a}));n&&(n.isTag=!0)}else{if((r=u.$filter("filter")(a,(function(e){return e.match(u.taggingLabel)}))).length>0&&(o=r[0]),void 0!==a[0]&&a.length>0&&o&&(l=!0,a=a.slice(1,a.length),s=s.slice(1,s.length)),n=u.search+" "+u.taggingLabel,f(u.selected,u.search)>-1)return;if(d(s.concat(u.selected)))return void(l&&(a=s,i.$evalAsync((function(){u.activeIndex=0,u.items=a}))));if(d(s))return void(l&&(u.items=s.slice(1,s.length)))}l&&(c=f(u.selected,n)),c>-1?a=a.slice(c+1,a.length-1):(a=[],n&&a.push(n),a=a.concat(s)),i.$evalAsync((function(){if(u.activeIndex=0,u.items=a,u.isGrouped){var e=n?a.slice(1):a;u.setItemsFn(e),n&&(u.items.unshift(n),u.groups.unshift({name:"",items:[n],tagging:!0}))}}))}})),u.searchInput.on("blur",(function(){r((function(){c.activeMatchIndex=-1}))}))}}}]),r.directive("uiSelectNoChoice",["uiSelectConfig",function(e){return{restrict:"EA",require:"^uiSelect",replace:!0,transclude:!0,templateUrl:function(t){return t.addClass("ui-select-no-choice"),(t.parent().attr("theme")||e.theme)+"/no-choice.tpl.html"}}}]),r.directive("uiSelectSingle",["$timeout","$compile",function(n,r){return{restrict:"EA",require:["^uiSelect","^ngModel"],link:function(i,o,a,s){var u=s[0],l=s[1];l.$parsers.unshift((function(e){if(t(e))return e;var n={};return n[u.parserResult.itemName]=e,u.parserResult.modelMapper(i,n)})),l.$formatters.unshift((function(e){if(t(e))return e;var n=u.parserResult&&u.parserResult.source(i,{$select:{search:""}}),r={};if(n){var o=function(t){return r[u.parserResult.itemName]=t,u.parserResult.modelMapper(i,r)===e};if(u.selected&&o(u.selected))return u.selected;for(var a=n.length-1;a>=0;a--)if(o(n[a]))return n[a]}return e})),i.$watch("$select.selected",(function(e){l.$viewValue!==e&&l.$setViewValue(e)})),l.$render=function(){u.selected=l.$viewValue},i.$on("uis:select",(function(e,r){u.selected=r;var o={};o[u.parserResult.itemName]=r,n((function(){u.onSelectCallback(i,{$item:r,$model:t(r)?r:u.parserResult.modelMapper(i,o)})}))})),i.$on("uis:close",(function(e,t){n((function(){u.focusser.prop("disabled",!1),t||u.focusser[0].focus()}),0,!1)})),i.$on("uis:activate",(function(){c.prop("disabled",!0)}));var c=angular.element("<input ng-disabled='$select.disabled' class='ui-select-focusser ui-select-offscreen' type='text' id='{{ $select.focusserId }}' aria-label='{{ $select.focusserTitle }}' aria-haspopup='true' role='button' />");r(c)(i),u.focusser=c,u.focusInput=c,o.parent().append(c),c.bind("focus",(function(){i.$evalAsync((function(){u.focus=!0}))})),c.bind("blur",(function(){i.$evalAsync((function(){u.focus=!1}))})),c.bind("keydown",(function(t){if(t.which===e.BACKSPACE&&!1!==u.backspaceReset)return t.preventDefault(),t.stopPropagation(),u.select(void 0),void i.$apply();t.which===e.TAB||e.isControl(t)||e.isFunctionKey(t)||t.which===e.ESC||(t.which!=e.DOWN&&t.which!=e.UP&&t.which!=e.ENTER&&t.which!=e.SPACE||(t.preventDefault(),t.stopPropagation(),u.activate()),i.$digest())})),c.bind("keyup input",(function(t){t.which===e.TAB||e.isControl(t)||e.isFunctionKey(t)||t.which===e.ESC||t.which==e.ENTER||t.which===e.BACKSPACE||(u.activate(c.val()),c.val(""),i.$digest())}))}}}]),r.directive("uiSelectSort",["$timeout","uiSelectConfig","uiSelectMinErr",function(e,t,n){return{require:["^^uiSelect","^ngModel"],link:function(t,r,i,o){if(null===t[i.uiSelectSort])throw n("sort","Expected a list to sort");var a=o[0],s=o[1],u=angular.extend({axis:"horizontal"},t.$eval(i.uiSelectSortOptions)).axis;t.$watch((function(){return a.sortable}),(function(e){e?r.attr("draggable",!0):r.removeAttr("draggable")})),r.on("dragstart",(function(e){r.addClass("dragging"),(e.dataTransfer||e.originalEvent.dataTransfer).setData("text",t.$index.toString())})),r.on("dragend",(function(){d("dragging")}));var l,c=function(e,t){this.splice(t,0,this.splice(e,1)[0])},d=function(e){angular.forEach(a.$element.querySelectorAll("."+e),(function(t){angular.element(t).removeClass(e)}))},f=function(e){e.preventDefault(),("vertical"===u?e.offsetY||e.layerY||(e.originalEvent?e.originalEvent.offsetY:0):e.offsetX||e.layerX||(e.originalEvent?e.originalEvent.offsetX:0))<this["vertical"===u?"offsetHeight":"offsetWidth"]/2?(d("dropping-after"),r.addClass("dropping-before")):(d("dropping-before"),r.addClass("dropping-after"))},p=function(t){t.preventDefault();var n=parseInt((t.dataTransfer||t.originalEvent.dataTransfer).getData("text"),10);e.cancel(l),l=e((function(){h(n)}),20)},h=function(e){var n=t.$eval(i.uiSelectSort),o=n[e],a=null;a=r.hasClass("dropping-before")?e<t.$index?t.$index-1:t.$index:e<t.$index?t.$index:t.$index+1,c.apply(n,[e,a]),s.$setViewValue(Date.now()),t.$apply((function(){t.$emit("uiSelectSort:change",{array:n,item:o,from:e,to:a})})),d("dropping"),d("dropping-before"),d("dropping-after"),r.off("drop",p)};r.on("dragenter",(function(){r.hasClass("dragging")||(r.addClass("dropping"),r.on("dragover",f),r.on("drop",p))})),r.on("dragleave",(function(e){e.target==r&&(d("dropping"),d("dropping-before"),d("dropping-after"),r.off("dragover",f),r.off("drop",p))}))}}}]),r.directive("uisOpenClose",["$parse","$timeout",function(e,t){return{restrict:"A",require:"uiSelect",link:function(n,r,i,o){o.onOpenCloseCallback=e(i.uisOpenClose),n.$watch("$select.open",(function(e,r){e!==r&&t((function(){o.onOpenCloseCallback(n,{isOpen:e})}))}))}}}]),r.service("uisRepeatParser",["uiSelectMinErr","$parse",function(e,t){this.parse=function(n){var r;if(!(r=n.match(/^\s*(?:([\s\S]+?)\s+as\s+)?(?:([\$\w][\$\w]*)|(?:\(\s*([\$\w][\$\w]*)\s*,\s*([\$\w][\$\w]*)\s*\)))\s+in\s+(\s*[\s\S]+?)?(?:\s+track\s+by\s+([\s\S]+?))?\s*$/)))throw e("iexp","Expected expression in form of '_item_ in _collection_[ track by _id_]' but got '{0}'.",n);var i=r[5],o="";if(r[3]){i=r[5].replace(/(^\()|(\)$)/g,"");var a=r[5].match(/^\s*(?:[\s\S]+?)(?:[^\|]|\|\|)+([\s\S]*)\s*$/);a&&a[1].trim()&&(o=a[1],i=i.replace(o,""))}return{itemName:r[4]||r[2],keyName:r[3],source:t(i),filters:o,trackByExp:r[6],modelMapper:t(r[1]||r[4]||r[2]),repeatExpression:function(e){var t=this.itemName+" in "+(e?"$group.items":"$select.items");return this.trackByExp&&(t+=" track by "+this.trackByExp),t}}},this.getGroupNgRepeatExpression=function(){return"$group in $select.groups track by $group.name"}}])}(),angular.module("ui.select").run(["$templateCache",function(e){e.put("bootstrap/choices.tpl.html",'<ul class="ui-select-choices ui-select-choices-content ui-select-dropdown dropdown-menu" ng-show="$select.open && $select.items.length > 0"><li class="ui-select-choices-group" id="ui-select-choices-{{ $select.generatedId }}"><div class="divider" ng-show="$select.isGrouped && $index > 0"></div><div ng-show="$select.isGrouped" class="ui-select-choices-group-label dropdown-header" ng-bind="$group.name"></div><div ng-attr-id="ui-select-choices-row-{{ $select.generatedId }}-{{$index}}" class="ui-select-choices-row" ng-class="{active: $select.isActive(this), disabled: $select.isDisabled(this)}" role="option"><span class="ui-select-choices-row-inner"></span></div></li></ul>'),e.put("bootstrap/match-multiple.tpl.html",'<span class="ui-select-match"><span ng-repeat="$item in $select.selected track by $index"><span class="ui-select-match-item btn btn-default btn-xs" tabindex="-1" type="button" ng-disabled="$select.disabled" ng-click="$selectMultiple.activeMatchIndex = $index;" ng-class="{\'btn-primary\':$selectMultiple.activeMatchIndex === $index, \'select-locked\':$select.isLocked(this, $index)}" ui-select-sort="$select.selected"><span class="close ui-select-match-close" ng-hide="$select.disabled" ng-click="$selectMultiple.removeChoice($index)">&nbsp;&times;</span> <span uis-transclude-append=""></span></span></span></span>'),e.put("bootstrap/match.tpl.html",'<div class="ui-select-match" ng-hide="$select.open && $select.searchEnabled" ng-disabled="$select.disabled" ng-class="{\'btn-default-focus\':$select.focus}"><span tabindex="-1" class="btn btn-default form-control ui-select-toggle" aria-label="{{ $select.baseTitle }} activate" ng-disabled="$select.disabled" ng-click="$select.activate()" style="outline: 0;"><span ng-show="$select.isEmpty()" class="ui-select-placeholder text-muted">{{$select.placeholder}}</span> <span ng-hide="$select.isEmpty()" class="ui-select-match-text pull-left" ng-class="{\'ui-select-allow-clear\': $select.allowClear && !$select.isEmpty()}" ng-transclude=""></span> <i class="caret pull-right" ng-click="$select.toggle($event)"></i> <a ng-show="$select.allowClear && !$select.isEmpty() && ($select.disabled !== true)" aria-label="{{ $select.baseTitle }} clear" style="margin-right: 10px" ng-click="$select.clear($event)" class="btn btn-xs btn-link pull-right"><i class="glyphicon glyphicon-remove" aria-hidden="true"></i></a></span></div>'),e.put("bootstrap/no-choice.tpl.html",'<ul class="ui-select-no-choice dropdown-menu" ng-show="$select.items.length == 0"><li ng-transclude=""></li></ul>'),e.put("bootstrap/select-multiple.tpl.html",'<div class="ui-select-container ui-select-multiple ui-select-bootstrap dropdown form-control" ng-class="{open: $select.open}"><div><div class="ui-select-match"></div><input type="search" autocomplete="off" autocorrect="off" autocapitalize="off" spellcheck="false" class="ui-select-search input-xs" placeholder="{{$selectMultiple.getPlaceholder()}}" ng-disabled="$select.disabled" ng-click="$select.activate()" ng-model="$select.search" role="combobox" aria-expanded="{{$select.open}}" aria-label="{{$select.baseTitle}}" ng-class="{\'spinner\': $select.refreshing}" ondrop="return false;"></div><div class="ui-select-choices"></div><div class="ui-select-no-choice"></div></div>'),e.put("bootstrap/select.tpl.html",'<div class="ui-select-container ui-select-bootstrap dropdown" ng-class="{open: $select.open}"><div class="ui-select-match"></div><span ng-show="$select.open && $select.refreshing && $select.spinnerEnabled" class="ui-select-refreshing {{$select.spinnerClass}}"></span> <input type="search" autocomplete="off" tabindex="-1" aria-expanded="true" aria-label="{{ $select.baseTitle }}" aria-owns="ui-select-choices-{{ $select.generatedId }}" class="form-control ui-select-search" ng-class="{ \'ui-select-search-hidden\' : !$select.searchEnabled }" placeholder="{{$select.placeholder}}" ng-model="$select.search" ng-show="$select.open"><div class="ui-select-choices"></div><div class="ui-select-no-choice"></div></div>'),e.put("select2/choices.tpl.html",'<ul tabindex="-1" class="ui-select-choices ui-select-choices-content select2-results"><li class="ui-select-choices-group" ng-class="{\'select2-result-with-children\': $select.choiceGrouped($group) }"><div ng-show="$select.choiceGrouped($group)" class="ui-select-choices-group-label select2-result-label" ng-bind="$group.name"></div><ul id="ui-select-choices-{{ $select.generatedId }}" ng-class="{\'select2-result-sub\': $select.choiceGrouped($group), \'select2-result-single\': !$select.choiceGrouped($group) }"><li role="option" ng-attr-id="ui-select-choices-row-{{ $select.generatedId }}-{{$index}}" class="ui-select-choices-row" ng-class="{\'select2-highlighted\': $select.isActive(this), \'select2-disabled\': $select.isDisabled(this)}"><div class="select2-result-label ui-select-choices-row-inner"></div></li></ul></li></ul>'),e.put("select2/match-multiple.tpl.html",'<span class="ui-select-match"><li class="ui-select-match-item select2-search-choice" ng-repeat="$item in $select.selected track by $index" ng-class="{\'select2-search-choice-focus\':$selectMultiple.activeMatchIndex === $index, \'select2-locked\':$select.isLocked(this, $index)}" ui-select-sort="$select.selected"><span uis-transclude-append=""></span> <a href="javascript:;" class="ui-select-match-close select2-search-choice-close" ng-click="$selectMultiple.removeChoice($index)" tabindex="-1"></a></li></span>'),e.put("select2/match.tpl.html",'<a class="select2-choice ui-select-match" ng-class="{\'select2-default\': $select.isEmpty()}" ng-click="$select.toggle($event)" aria-label="{{ $select.baseTitle }} select"><span ng-show="$select.isEmpty()" class="select2-chosen">{{$select.placeholder}}</span> <span ng-hide="$select.isEmpty()" class="select2-chosen" ng-transclude=""></span> <abbr ng-if="$select.allowClear && !$select.isEmpty()" class="select2-search-choice-close" ng-click="$select.clear($event)"></abbr> <span class="select2-arrow ui-select-toggle"><b></b></span></a>'),e.put("select2/no-choice.tpl.html",'<div class="ui-select-no-choice dropdown" ng-show="$select.items.length == 0"><div class="dropdown-content"><div data-selectable="" ng-transclude=""></div></div></div>'),e.put("select2/select-multiple.tpl.html",'<div class="ui-select-container ui-select-multiple select2 select2-container select2-container-multi" ng-class="{\'select2-container-active select2-dropdown-open open\': $select.open, \'select2-container-disabled\': $select.disabled}"><ul class="select2-choices"><span class="ui-select-match"></span><li class="select2-search-field"><input type="search" autocomplete="off" autocorrect="off" autocapitalize="off" spellcheck="false" role="combobox" aria-expanded="true" aria-owns="ui-select-choices-{{ $select.generatedId }}" aria-label="{{ $select.baseTitle }}" aria-activedescendant="ui-select-choices-row-{{ $select.generatedId }}-{{ $select.activeIndex }}" class="select2-input ui-select-search" placeholder="{{$selectMultiple.getPlaceholder()}}" ng-disabled="$select.disabled" ng-hide="$select.disabled" ng-model="$select.search" ng-click="$select.activate()" style="width: 34px;" ondrop="return false;"></li></ul><div class="ui-select-dropdown select2-drop select2-with-searchbox select2-drop-active" ng-class="{\'select2-display-none\': !$select.open || $select.items.length === 0}"><div class="ui-select-choices"></div></div></div>'),e.put("select2/select.tpl.html",'<div class="ui-select-container select2 select2-container" ng-class="{\'select2-container-active select2-dropdown-open open\': $select.open, \'select2-container-disabled\': $select.disabled, \'select2-container-active\': $select.focus, \'select2-allowclear\': $select.allowClear && !$select.isEmpty()}"><div class="ui-select-match"></div><div class="ui-select-dropdown select2-drop select2-with-searchbox select2-drop-active" ng-class="{\'select2-display-none\': !$select.open}"><div class="search-container" ng-class="{\'ui-select-search-hidden\':!$select.searchEnabled, \'select2-search\':$select.searchEnabled}"><input type="search" autocomplete="off" autocorrect="off" autocapitalize="off" spellcheck="false" ng-class="{\'select2-active\': $select.refreshing}" role="combobox" aria-expanded="true" aria-owns="ui-select-choices-{{ $select.generatedId }}" aria-label="{{ $select.baseTitle }}" class="ui-select-search select2-input" ng-model="$select.search"></div><div class="ui-select-choices"></div><div class="ui-select-no-choice"></div></div></div>'),e.put("selectize/choices.tpl.html",'<div ng-show="$select.open" class="ui-select-choices ui-select-dropdown selectize-dropdown" ng-class="{\'single\': !$select.multiple, \'multi\': $select.multiple}"><div class="ui-select-choices-content selectize-dropdown-content"><div class="ui-select-choices-group optgroup"><div ng-show="$select.isGrouped" class="ui-select-choices-group-label optgroup-header" ng-bind="$group.name"></div><div role="option" class="ui-select-choices-row" ng-class="{active: $select.isActive(this), disabled: $select.isDisabled(this)}"><div class="option ui-select-choices-row-inner" data-selectable=""></div></div></div></div></div>'),e.put("selectize/match-multiple.tpl.html",'<div class="ui-select-match" data-value="" ng-repeat="$item in $select.selected track by $index" ng-click="$selectMultiple.activeMatchIndex = $index;" ng-class="{\'active\':$selectMultiple.activeMatchIndex === $index}" ui-select-sort="$select.selected"><span class="ui-select-match-item" ng-class="{\'select-locked\':$select.isLocked(this, $index)}"><span uis-transclude-append=""></span> <span class="remove ui-select-match-close" ng-hide="$select.disabled" ng-click="$selectMultiple.removeChoice($index)">&times;</span></span></div>'),e.put("selectize/match.tpl.html",'<div ng-hide="$select.searchEnabled && ($select.open || $select.isEmpty())" class="ui-select-match"><span ng-show="!$select.searchEnabled && ($select.isEmpty() || $select.open)" class="ui-select-placeholder text-muted">{{$select.placeholder}}</span> <span ng-hide="$select.isEmpty() || $select.open" ng-transclude=""></span></div>'),e.put("selectize/no-choice.tpl.html",'<div class="ui-select-no-choice selectize-dropdown" ng-show="$select.items.length == 0"><div class="selectize-dropdown-content"><div data-selectable="" ng-transclude=""></div></div></div>'),e.put("selectize/select-multiple.tpl.html",'<div class="ui-select-container selectize-control multi plugin-remove_button" ng-class="{\'open\': $select.open}"><div class="selectize-input" ng-class="{\'focus\': $select.open, \'disabled\': $select.disabled, \'selectize-focus\' : $select.focus}" ng-click="$select.open && !$select.searchEnabled ? $select.toggle($event) : $select.activate()"><div class="ui-select-match"></div><input type="search" autocomplete="off" tabindex="-1" class="ui-select-search" ng-class="{\'ui-select-search-hidden\':!$select.searchEnabled}" placeholder="{{$selectMultiple.getPlaceholder()}}" ng-model="$select.search" ng-disabled="$select.disabled" aria-expanded="{{$select.open}}" aria-label="{{ $select.baseTitle }}" ondrop="return false;"></div><div class="ui-select-choices"></div><div class="ui-select-no-choice"></div></div>'),e.put("selectize/select.tpl.html",'<div class="ui-select-container selectize-control single" ng-class="{\'open\': $select.open}"><div class="selectize-input" ng-class="{\'focus\': $select.open, \'disabled\': $select.disabled, \'selectize-focus\' : $select.focus}" ng-click="$select.open && !$select.searchEnabled ? $select.toggle($event) : $select.activate()"><div class="ui-select-match"></div><input type="search" autocomplete="off" tabindex="-1" class="ui-select-search ui-select-toggle" ng-class="{\'ui-select-search-hidden\':!$select.searchEnabled}" ng-click="$select.toggle($event)" placeholder="{{$select.placeholder}}" ng-model="$select.search" ng-hide="!$select.isEmpty() && !$select.open" ng-disabled="$select.disabled" aria-label="{{ $select.baseTitle }}"></div><div class="ui-select-choices"></div><div class="ui-select-no-choice"></div></div>')}])},function(e,t,n){var r=n(25);e.exports=r.Promise},function(e,t,n){var r,i,o,a=n(25),s=n(19),u=n(51),l=n(66),c=n(155),d=n(102),f=n(181),p=a.location,h=a.setImmediate,g=a.clearImmediate,m=a.process,v=a.MessageChannel,y=a.Dispatch,b=0,$={},w=function(e){if($.hasOwnProperty(e)){var t=$[e];delete $[e],t()}},x=function(e){return function(){w(e)}},q=function(e){w(e.data)},_=function(e){a.postMessage(e+"",p.protocol+"//"+p.host)};h&&g||(h=function(e){for(var t=[],n=1;arguments.length>n;)t.push(arguments[n++]);return $[++b]=function(){("function"==typeof e?e:Function(e)).apply(void 0,t)},r(b),b},g=function(e){delete $[e]},"process"==u(m)?r=function(e){m.nextTick(x(e))}:y&&y.now?r=function(e){y.now(x(e))}:v&&!f?(o=(i=new v).port2,i.port1.onmessage=q,r=l(o.postMessage,o,1)):!a.addEventListener||"function"!=typeof postMessage||a.importScripts||s(_)||"file:"===p.protocol?r="onreadystatechange"in d("script")?function(e){c.appendChild(d("script")).onreadystatechange=function(){c.removeChild(this),w(e)}}:function(e){setTimeout(x(e),0)}:(r=_,a.addEventListener("message",q,!1))),e.exports={set:h,clear:g}},function(e,t,n){var r=n(166);e.exports=/(iphone|ipod|ipad).*applewebkit/i.test(r)},function(e,t,n){var r=n(29),i=n(28),o=n(183);e.exports=function(e,t){if(r(e),i(t)&&t.constructor===e)return t;var n=o.f(e);return(0,n.resolve)(t),n.promise}},function(e,t,n){"use strict";var r=n(61),i=function(e){var t,n;this.promise=new e((function(e,r){if(void 0!==t||void 0!==n)throw TypeError("Bad Promise constructor");t=e,n=r})),this.resolve=r(t),this.reject=r(n)};e.exports.f=function(e){return new i(e)}},function(e,t,n){"use strict";var r=n(65).forEach,i=n(67),o=n(44),a=i("forEach"),s=o("forEach");e.exports=a&&s?[].forEach:function(e){return r(this,e,arguments.length>1?arguments[1]:void 0)}},function(e,t,n){var r;e.exports=(r=r||function(e,t){var n=Object.create||function(){function e(){}return function(t){var n;return e.prototype=t,n=new e,e.prototype=null,n}}(),r={},i=r.lib={},o=i.Base={extend:function(e){var t=n(this);return e&&t.mixIn(e),t.hasOwnProperty("init")&&this.init!==t.init||(t.init=function(){t.$super.init.apply(this,arguments)}),t.init.prototype=t,t.$super=this,t},create:function(){var e=this.extend();return e.init.apply(e,arguments),e},init:function(){},mixIn:function(e){for(var t in e)e.hasOwnProperty(t)&&(this[t]=e[t]);e.hasOwnProperty("toString")&&(this.toString=e.toString)},clone:function(){return this.init.prototype.extend(this)}},a=i.WordArray=o.extend({init:function(e,t){e=this.words=e||[],this.sigBytes=null!=t?t:4*e.length},toString:function(e){return(e||u).stringify(this)},concat:function(e){var t=this.words,n=e.words,r=this.sigBytes,i=e.sigBytes;if(this.clamp(),r%4)for(var o=0;o<i;o++){var a=n[o>>>2]>>>24-o%4*8&255;t[r+o>>>2]|=a<<24-(r+o)%4*8}else for(o=0;o<i;o+=4)t[r+o>>>2]=n[o>>>2];return this.sigBytes+=i,this},clamp:function(){var t=this.words,n=this.sigBytes;t[n>>>2]&=4294967295<<32-n%4*8,t.length=e.ceil(n/4)},clone:function(){var e=o.clone.call(this);return e.words=this.words.slice(0),e},random:function(t){for(var n,r=[],i=function(t){t=t;var n=987654321,r=4294967295;return function(){var i=((n=36969*(65535&n)+(n>>16)&r)<<16)+(t=18e3*(65535&t)+(t>>16)&r)&r;return i/=4294967296,(i+=.5)*(e.random()>.5?1:-1)}},o=0;o<t;o+=4){var s=i(4294967296*(n||e.random()));n=987654071*s(),r.push(4294967296*s()|0)}return new a.init(r,t)}}),s=r.enc={},u=s.Hex={stringify:function(e){for(var t=e.words,n=e.sigBytes,r=[],i=0;i<n;i++){var o=t[i>>>2]>>>24-i%4*8&255;r.push((o>>>4).toString(16)),r.push((15&o).toString(16))}return r.join("")},parse:function(e){for(var t=e.length,n=[],r=0;r<t;r+=2)n[r>>>3]|=parseInt(e.substr(r,2),16)<<24-r%8*4;return new a.init(n,t/2)}},l=s.Latin1={stringify:function(e){for(var t=e.words,n=e.sigBytes,r=[],i=0;i<n;i++){var o=t[i>>>2]>>>24-i%4*8&255;r.push(String.fromCharCode(o))}return r.join("")},parse:function(e){for(var t=e.length,n=[],r=0;r<t;r++)n[r>>>2]|=(255&e.charCodeAt(r))<<24-r%4*8;return new a.init(n,t)}},c=s.Utf8={stringify:function(e){try{return decodeURIComponent(escape(l.stringify(e)))}catch(e){throw new Error("Malformed UTF-8 data")}},parse:function(e){return l.parse(unescape(encodeURIComponent(e)))}},d=i.BufferedBlockAlgorithm=o.extend({reset:function(){this._data=new a.init,this._nDataBytes=0},_append:function(e){"string"==typeof e&&(e=c.parse(e)),this._data.concat(e),this._nDataBytes+=e.sigBytes},_process:function(t){var n=this._data,r=n.words,i=n.sigBytes,o=this.blockSize,s=i/(4*o),u=(s=t?e.ceil(s):e.max((0|s)-this._minBufferSize,0))*o,l=e.min(4*u,i);if(u){for(var c=0;c<u;c+=o)this._doProcessBlock(r,c);var d=r.splice(0,u);n.sigBytes-=l}return new a.init(d,l)},clone:function(){var e=o.clone.call(this);return e._data=this._data.clone(),e},_minBufferSize:0}),f=(i.Hasher=d.extend({cfg:o.extend(),init:function(e){this.cfg=this.cfg.extend(e),this.reset()},reset:function(){d.reset.call(this),this._doReset()},update:function(e){return this._append(e),this._process(),this},finalize:function(e){return e&&this._append(e),this._doFinalize()},blockSize:16,_createHelper:function(e){return function(t,n){return new e.init(n).finalize(t)}},_createHmacHelper:function(e){return function(t,n){return new f.HMAC.init(e,n).finalize(t)}}}),r.algo={});return r}(Math),r)},function(e,t){e.exports="\t\n\v\f\r                　\u2028\u2029\ufeff"},function(e,t,n){"use strict";var r=n(16),i=n(55),o=n(226),a=n(227),s=n(19),u=1..toFixed,l=Math.floor,c=function(e,t,n){return 0===t?n:t%2==1?c(e,t-1,n*e):c(e*e,t/2,n)};r({target:"Number",proto:!0,forced:u&&("0.000"!==8e-5.toFixed(3)||"1"!==.9.toFixed(0)||"1.25"!==1.255.toFixed(2)||"1000000000000000128"!==(0xde0b6b3a7640080).toFixed(0))||!s((function(){u.call({})}))},{toFixed:function(e){var t,n,r,s,u=o(this),d=i(e),f=[0,0,0,0,0,0],p="",h="0",g=function(e,t){for(var n=-1,r=t;++n<6;)r+=e*f[n],f[n]=r%1e7,r=l(r/1e7)},m=function(e){for(var t=6,n=0;--t>=0;)n+=f[t],f[t]=l(n/e),n=n%e*1e7},v=function(){for(var e=6,t="";--e>=0;)if(""!==t||0===e||0!==f[e]){var n=String(f[e]);t=""===t?n:t+a.call("0",7-n.length)+n}return t};if(d<0||d>20)throw RangeError("Incorrect fraction digits");if(u!=u)return"NaN";if(u<=-1e21||u>=1e21)return String(u);if(u<0&&(p="-",u=-u),u>1e-21)if(n=(t=function(e){for(var t=0,n=e;n>=4096;)t+=12,n/=4096;for(;n>=2;)t+=1,n/=2;return t}(u*c(2,69,1))-69)<0?u*c(2,-t,1):u/c(2,t,1),n*=4503599627370496,(t=52-t)>0){for(g(0,n),r=d;r>=7;)g(1e7,0),r-=7;for(g(c(10,r,1),0),r=t-1;r>=23;)m(1<<23),r-=23;m(1<<r),g(1,1),m(2),h=v()}else g(0,n),g(1<<-t,0),h=v()+a.call("0",d);return h=d>0?p+((s=h.length)<=d?"0."+a.call("0",d-s)+h:h.slice(0,s-d)+"."+h.slice(s-d)):p+h}})},,,,,,function(e,t,n){"use strict";var r=function(e){switch(typeof e){case"string":return e;case"boolean":return e?"true":"false";case"number":return isFinite(e)?e:"";default:return""}};e.exports=function(e,t,n,s){return t=t||"&",n=n||"=",null===e&&(e=void 0),"object"==typeof e?o(a(e),(function(a){var s=encodeURIComponent(r(a))+n;return i(e[a])?o(e[a],(function(e){return s+encodeURIComponent(r(e))})).join(t):s+encodeURIComponent(r(e[a]))})).join(t):s?encodeURIComponent(r(s))+n+encodeURIComponent(r(e)):""};var i=Array.isArray||function(e){return"[object Array]"===Object.prototype.toString.call(e)};function o(e,t){if(e.map)return e.map(t);for(var n=[],r=0;r<e.length;r++)n.push(t(e[r],r));return n}var a=Object.keys||function(e){var t=[];for(var n in e)Object.prototype.hasOwnProperty.call(e,n)&&t.push(n);return t}},function(e,t,n){"use strict";t.decode=t.parse=n(245),t.encode=t.stringify=n(193)},function(e,t,n){"use strict";n(1);var r,i=n(16),o=n(32),a=n(196),s=n(25),u=n(154),l=n(34),c=n(77),d=n(31),f=n(206),p=n(159),h=n(113).codeAt,g=n(247),m=n(60),v=n(248),y=n(52),b=s.URL,$=v.URLSearchParams,w=v.getState,x=y.set,q=y.getterFor("URL"),_=Math.floor,S=Math.pow,k=/[A-Za-z]/,C=/[\d+-.A-Za-z]/,E=/\d/,T=/^(0x|0X)/,D=/^[0-7]+$/,A=/^\d+$/,I=/^[\dA-Fa-f]+$/,O=/[\u0000\u0009\u000A\u000D #%/:?@[\\]]/,M=/[\u0000\u0009\u000A\u000D #/:?@[\\]]/,P=/^[\u0000-\u001F ]+|[\u0000-\u001F ]+$/g,F=/[\u0009\u000A\u000D]/g,R=function(e,t){var n,r,i;if("["==t.charAt(0)){if("]"!=t.charAt(t.length-1))return"Invalid host";if(!(n=L(t.slice(1,-1))))return"Invalid host";e.host=n}else if(Y(e)){if(t=g(t),O.test(t))return"Invalid host";if(null===(n=N(t)))return"Invalid host";e.host=n}else{if(M.test(t))return"Invalid host";for(n="",r=p(t),i=0;i<r.length;i++)n+=z(r[i],j);e.host=n}},N=function(e){var t,n,r,i,o,a,s,u=e.split(".");if(u.length&&""==u[u.length-1]&&u.pop(),(t=u.length)>4)return e;for(n=[],r=0;r<t;r++){if(""==(i=u[r]))return e;if(o=10,i.length>1&&"0"==i.charAt(0)&&(o=T.test(i)?16:8,i=i.slice(8==o?1:2)),""===i)a=0;else{if(!(10==o?A:8==o?D:I).test(i))return e;a=parseInt(i,o)}n.push(a)}for(r=0;r<t;r++)if(a=n[r],r==t-1){if(a>=S(256,5-t))return null}else if(a>255)return null;for(s=n.pop(),r=0;r<n.length;r++)s+=n[r]*S(256,3-r);return s},L=function(e){var t,n,r,i,o,a,s,u=[0,0,0,0,0,0,0,0],l=0,c=null,d=0,f=function(){return e.charAt(d)};if(":"==f()){if(":"!=e.charAt(1))return;d+=2,c=++l}for(;f();){if(8==l)return;if(":"!=f()){for(t=n=0;n<4&&I.test(f());)t=16*t+parseInt(f(),16),d++,n++;if("."==f()){if(0==n)return;if(d-=n,l>6)return;for(r=0;f();){if(i=null,r>0){if(!("."==f()&&r<4))return;d++}if(!E.test(f()))return;for(;E.test(f());){if(o=parseInt(f(),10),null===i)i=o;else{if(0==i)return;i=10*i+o}if(i>255)return;d++}u[l]=256*u[l]+i,2!=++r&&4!=r||l++}if(4!=r)return;break}if(":"==f()){if(d++,!f())return}else if(f())return;u[l++]=t}else{if(null!==c)return;d++,c=++l}}if(null!==c)for(a=l-c,l=7;0!=l&&a>0;)s=u[l],u[l--]=u[c+a-1],u[c+--a]=s;else if(8!=l)return;return u},U=function(e){var t,n,r,i;if("number"==typeof e){for(t=[],n=0;n<4;n++)t.unshift(e%256),e=_(e/256);return t.join(".")}if("object"==typeof e){for(t="",r=function(e){for(var t=null,n=1,r=null,i=0,o=0;o<8;o++)0!==e[o]?(i>n&&(t=r,n=i),r=null,i=0):(null===r&&(r=o),++i);return i>n&&(t=r,n=i),t}(e),n=0;n<8;n++)i&&0===e[n]||(i&&(i=!1),r===n?(t+=n?":":"::",i=!0):(t+=e[n].toString(16),n<7&&(t+=":")));return"["+t+"]"}return e},j={},B=f({},j,{" ":1,'"':1,"<":1,">":1,"`":1}),H=f({},B,{"#":1,"?":1,"{":1,"}":1}),V=f({},H,{"/":1,":":1,";":1,"=":1,"@":1,"[":1,"\\":1,"]":1,"^":1,"|":1}),z=function(e,t){var n=h(e,0);return n>32&&n<127&&!d(t,e)?e:encodeURIComponent(e)},W={ftp:21,file:null,http:80,https:443,ws:80,wss:443},Y=function(e){return d(W,e.scheme)},G=function(e){return""!=e.username||""!=e.password},X=function(e){return!e.host||e.cannotBeABaseURL||"file"==e.scheme},K=function(e,t){var n;return 2==e.length&&k.test(e.charAt(0))&&(":"==(n=e.charAt(1))||!t&&"|"==n)},Z=function(e){var t;return e.length>1&&K(e.slice(0,2))&&(2==e.length||"/"===(t=e.charAt(2))||"\\"===t||"?"===t||"#"===t)},J=function(e){var t=e.path,n=t.length;!n||"file"==e.scheme&&1==n&&K(t[0],!0)||t.pop()},Q=function(e){return"."===e||"%2e"===e.toLowerCase()},ee={},te={},ne={},re={},ie={},oe={},ae={},se={},ue={},le={},ce={},de={},fe={},pe={},he={},ge={},me={},ve={},ye={},be={},$e={},we=function(e,t,n,i){var o,a,s,u,l,c=n||ee,f=0,h="",g=!1,m=!1,v=!1;for(n||(e.scheme="",e.username="",e.password="",e.host=null,e.port=null,e.path=[],e.query=null,e.fragment=null,e.cannotBeABaseURL=!1,t=t.replace(P,"")),t=t.replace(F,""),o=p(t);f<=o.length;){switch(a=o[f],c){case ee:if(!a||!k.test(a)){if(n)return"Invalid scheme";c=ne;continue}h+=a.toLowerCase(),c=te;break;case te:if(a&&(C.test(a)||"+"==a||"-"==a||"."==a))h+=a.toLowerCase();else{if(":"!=a){if(n)return"Invalid scheme";h="",c=ne,f=0;continue}if(n&&(Y(e)!=d(W,h)||"file"==h&&(G(e)||null!==e.port)||"file"==e.scheme&&!e.host))return;if(e.scheme=h,n)return void(Y(e)&&W[e.scheme]==e.port&&(e.port=null));h="","file"==e.scheme?c=pe:Y(e)&&i&&i.scheme==e.scheme?c=re:Y(e)?c=se:"/"==o[f+1]?(c=ie,f++):(e.cannotBeABaseURL=!0,e.path.push(""),c=ye)}break;case ne:if(!i||i.cannotBeABaseURL&&"#"!=a)return"Invalid scheme";if(i.cannotBeABaseURL&&"#"==a){e.scheme=i.scheme,e.path=i.path.slice(),e.query=i.query,e.fragment="",e.cannotBeABaseURL=!0,c=$e;break}c="file"==i.scheme?pe:oe;continue;case re:if("/"!=a||"/"!=o[f+1]){c=oe;continue}c=ue,f++;break;case ie:if("/"==a){c=le;break}c=ve;continue;case oe:if(e.scheme=i.scheme,a==r)e.username=i.username,e.password=i.password,e.host=i.host,e.port=i.port,e.path=i.path.slice(),e.query=i.query;else if("/"==a||"\\"==a&&Y(e))c=ae;else if("?"==a)e.username=i.username,e.password=i.password,e.host=i.host,e.port=i.port,e.path=i.path.slice(),e.query="",c=be;else{if("#"!=a){e.username=i.username,e.password=i.password,e.host=i.host,e.port=i.port,e.path=i.path.slice(),e.path.pop(),c=ve;continue}e.username=i.username,e.password=i.password,e.host=i.host,e.port=i.port,e.path=i.path.slice(),e.query=i.query,e.fragment="",c=$e}break;case ae:if(!Y(e)||"/"!=a&&"\\"!=a){if("/"!=a){e.username=i.username,e.password=i.password,e.host=i.host,e.port=i.port,c=ve;continue}c=le}else c=ue;break;case se:if(c=ue,"/"!=a||"/"!=h.charAt(f+1))continue;f++;break;case ue:if("/"!=a&&"\\"!=a){c=le;continue}break;case le:if("@"==a){g&&(h="%40"+h),g=!0,s=p(h);for(var y=0;y<s.length;y++){var b=s[y];if(":"!=b||v){var $=z(b,V);v?e.password+=$:e.username+=$}else v=!0}h=""}else if(a==r||"/"==a||"?"==a||"#"==a||"\\"==a&&Y(e)){if(g&&""==h)return"Invalid authority";f-=p(h).length+1,h="",c=ce}else h+=a;break;case ce:case de:if(n&&"file"==e.scheme){c=ge;continue}if(":"!=a||m){if(a==r||"/"==a||"?"==a||"#"==a||"\\"==a&&Y(e)){if(Y(e)&&""==h)return"Invalid host";if(n&&""==h&&(G(e)||null!==e.port))return;if(u=R(e,h))return u;if(h="",c=me,n)return;continue}"["==a?m=!0:"]"==a&&(m=!1),h+=a}else{if(""==h)return"Invalid host";if(u=R(e,h))return u;if(h="",c=fe,n==de)return}break;case fe:if(!E.test(a)){if(a==r||"/"==a||"?"==a||"#"==a||"\\"==a&&Y(e)||n){if(""!=h){var w=parseInt(h,10);if(w>65535)return"Invalid port";e.port=Y(e)&&w===W[e.scheme]?null:w,h=""}if(n)return;c=me;continue}return"Invalid port"}h+=a;break;case pe:if(e.scheme="file","/"==a||"\\"==a)c=he;else{if(!i||"file"!=i.scheme){c=ve;continue}if(a==r)e.host=i.host,e.path=i.path.slice(),e.query=i.query;else if("?"==a)e.host=i.host,e.path=i.path.slice(),e.query="",c=be;else{if("#"!=a){Z(o.slice(f).join(""))||(e.host=i.host,e.path=i.path.slice(),J(e)),c=ve;continue}e.host=i.host,e.path=i.path.slice(),e.query=i.query,e.fragment="",c=$e}}break;case he:if("/"==a||"\\"==a){c=ge;break}i&&"file"==i.scheme&&!Z(o.slice(f).join(""))&&(K(i.path[0],!0)?e.path.push(i.path[0]):e.host=i.host),c=ve;continue;case ge:if(a==r||"/"==a||"\\"==a||"?"==a||"#"==a){if(!n&&K(h))c=ve;else if(""==h){if(e.host="",n)return;c=me}else{if(u=R(e,h))return u;if("localhost"==e.host&&(e.host=""),n)return;h="",c=me}continue}h+=a;break;case me:if(Y(e)){if(c=ve,"/"!=a&&"\\"!=a)continue}else if(n||"?"!=a)if(n||"#"!=a){if(a!=r&&(c=ve,"/"!=a))continue}else e.fragment="",c=$e;else e.query="",c=be;break;case ve:if(a==r||"/"==a||"\\"==a&&Y(e)||!n&&("?"==a||"#"==a)){if(".."===(l=(l=h).toLowerCase())||"%2e."===l||".%2e"===l||"%2e%2e"===l?(J(e),"/"==a||"\\"==a&&Y(e)||e.path.push("")):Q(h)?"/"==a||"\\"==a&&Y(e)||e.path.push(""):("file"==e.scheme&&!e.path.length&&K(h)&&(e.host&&(e.host=""),h=h.charAt(0)+":"),e.path.push(h)),h="","file"==e.scheme&&(a==r||"?"==a||"#"==a))for(;e.path.length>1&&""===e.path[0];)e.path.shift();"?"==a?(e.query="",c=be):"#"==a&&(e.fragment="",c=$e)}else h+=z(a,H);break;case ye:"?"==a?(e.query="",c=be):"#"==a?(e.fragment="",c=$e):a!=r&&(e.path[0]+=z(a,j));break;case be:n||"#"!=a?a!=r&&("'"==a&&Y(e)?e.query+="%27":e.query+="#"==a?"%23":z(a,j)):(e.fragment="",c=$e);break;case $e:a!=r&&(e.fragment+=z(a,B))}f++}},xe=function(e){var t,n,r=c(this,xe,"URL"),i=arguments.length>1?arguments[1]:void 0,a=String(e),s=x(r,{type:"URL"});if(void 0!==i)if(i instanceof xe)t=q(i);else if(n=we(t={},String(i)))throw TypeError(n);if(n=we(s,a,null,t))throw TypeError(n);var u=s.searchParams=new $,l=w(u);l.updateSearchParams(s.query),l.updateURL=function(){s.query=String(u)||null},o||(r.href=_e.call(r),r.origin=Se.call(r),r.protocol=ke.call(r),r.username=Ce.call(r),r.password=Ee.call(r),r.host=Te.call(r),r.hostname=De.call(r),r.port=Ae.call(r),r.pathname=Ie.call(r),r.search=Oe.call(r),r.searchParams=Me.call(r),r.hash=Pe.call(r))},qe=xe.prototype,_e=function(){var e=q(this),t=e.scheme,n=e.username,r=e.password,i=e.host,o=e.port,a=e.path,s=e.query,u=e.fragment,l=t+":";return null!==i?(l+="//",G(e)&&(l+=n+(r?":"+r:"")+"@"),l+=U(i),null!==o&&(l+=":"+o)):"file"==t&&(l+="//"),l+=e.cannotBeABaseURL?a[0]:a.length?"/"+a.join("/"):"",null!==s&&(l+="?"+s),null!==u&&(l+="#"+u),l},Se=function(){var e=q(this),t=e.scheme,n=e.port;if("blob"==t)try{return new URL(t.path[0]).origin}catch(e){return"null"}return"file"!=t&&Y(e)?t+"://"+U(e.host)+(null!==n?":"+n:""):"null"},ke=function(){return q(this).scheme+":"},Ce=function(){return q(this).username},Ee=function(){return q(this).password},Te=function(){var e=q(this),t=e.host,n=e.port;return null===t?"":null===n?U(t):U(t)+":"+n},De=function(){var e=q(this).host;return null===e?"":U(e)},Ae=function(){var e=q(this).port;return null===e?"":String(e)},Ie=function(){var e=q(this),t=e.path;return e.cannotBeABaseURL?t[0]:t.length?"/"+t.join("/"):""},Oe=function(){var e=q(this).query;return e?"?"+e:""},Me=function(){return q(this).searchParams},Pe=function(){var e=q(this).fragment;return e?"#"+e:""},Fe=function(e,t){return{get:e,set:t,configurable:!0,enumerable:!0}};if(o&&u(qe,{href:Fe(_e,(function(e){var t=q(this),n=String(e),r=we(t,n);if(r)throw TypeError(r);w(t.searchParams).updateSearchParams(t.query)})),origin:Fe(Se),protocol:Fe(ke,(function(e){var t=q(this);we(t,String(e)+":",ee)})),username:Fe(Ce,(function(e){var t=q(this),n=p(String(e));if(!X(t)){t.username="";for(var r=0;r<n.length;r++)t.username+=z(n[r],V)}})),password:Fe(Ee,(function(e){var t=q(this),n=p(String(e));if(!X(t)){t.password="";for(var r=0;r<n.length;r++)t.password+=z(n[r],V)}})),host:Fe(Te,(function(e){var t=q(this);t.cannotBeABaseURL||we(t,String(e),ce)})),hostname:Fe(De,(function(e){var t=q(this);t.cannotBeABaseURL||we(t,String(e),de)})),port:Fe(Ae,(function(e){var t=q(this);X(t)||(""==(e=String(e))?t.port=null:we(t,e,fe))})),pathname:Fe(Ie,(function(e){var t=q(this);t.cannotBeABaseURL||(t.path=[],we(t,e+"",me))})),search:Fe(Oe,(function(e){var t=q(this);""==(e=String(e))?t.query=null:("?"==e.charAt(0)&&(e=e.slice(1)),t.query="",we(t,e,be)),w(t.searchParams).updateSearchParams(t.query)})),searchParams:Fe(Me),hash:Fe(Pe,(function(e){var t=q(this);""!=(e=String(e))?("#"==e.charAt(0)&&(e=e.slice(1)),t.fragment="",we(t,e,$e)):t.fragment=null}))}),l(qe,"toJSON",(function(){return _e.call(this)}),{enumerable:!0}),l(qe,"toString",(function(){return _e.call(this)}),{enumerable:!0}),b){var Re=b.createObjectURL,Ne=b.revokeObjectURL;Re&&l(xe,"createObjectURL",(function(e){return Re.apply(b,arguments)})),Ne&&l(xe,"revokeObjectURL",(function(e){return Ne.apply(b,arguments)}))}m(xe,"URL"),i({global:!0,forced:!a,sham:!o},{URL:xe})},function(e,t,n){var r=n(19),i=n(21),o=n(59),a=i("iterator");e.exports=!r((function(){var e=new URL("b?a=1&b=2&c=3","http://a"),t=e.searchParams,n="";return e.pathname="c%20d",t.forEach((function(e,r){t.delete("b"),n+=r+e})),o&&!e.toJSON||!t.sort||"http://a/c%20d?a=1&c=3"!==e.href||"3"!==t.get("c")||"a=1"!==String(new URLSearchParams("?a=1"))||!t[a]||"a"!==new URL("https://a@b").username||"b"!==new URLSearchParams(new URLSearchParams("a=b")).get("a")||"xn--e1aybc"!==new URL("http://тест").host||"#%D0%B1"!==new URL("http://a#б").hash||"a1c3"!==n||"x"!==new URL("http://x",void 0).host}))},,,,,,,,,,function(e,t,n){"use strict";var r=n(32),i=n(19),o=n(94),a=n(109),s=n(103),u=n(41),l=n(73),c=Object.assign,d=Object.defineProperty;e.exports=!c||i((function(){if(r&&1!==c({b:1},c(d({},"a",{enumerable:!0,get:function(){d(this,"b",{value:3,enumerable:!1})}}),{b:2})).b)return!0;var e={},t={},n=Symbol();return e[n]=7,"abcdefghijklmnopqrst".split("").forEach((function(e){t[e]=e})),7!=c({},e)[n]||"abcdefghijklmnopqrst"!=o(c({},t)).join("")}))?function(e,t){for(var n=u(e),i=arguments.length,c=1,d=a.f,f=s.f;i>c;)for(var p,h=l(arguments[c++]),g=d?o(h).concat(d(h)):o(h),m=g.length,v=0;m>v;)p=g[v++],r&&!f.call(h,p)||(n[p]=h[p]);return n}:c},function(e,t,n){var r=n(25),i=n(105),o=r.WeakMap;e.exports="function"==typeof o&&/native code/.test(i(o))},function(e,t,n){var r=n(53),i=n(87),o=n(109),a=n(29);e.exports=r("Reflect","ownKeys")||function(e){var t=i.f(a(e)),n=o.f;return n?t.concat(n(e)):t}},function(e,t,n){var r=n(28);e.exports=function(e){if(!r(e)&&null!==e)throw TypeError("Can't set "+String(e)+" as a prototype");return e}},function(e,t,n){"use strict";var r=n(116),i=n(115);e.exports=r?{}.toString:function(){return"[object "+i(this)+"]"}},function(e,t){e.exports=Object.is||function(e,t){return e===t?0!==e||1/e==1/t:e!=e&&t!=t}},function(e,t,n){(function(t){e.exports=t.$=n(213)}).call(this,n(39))},function(e,t,n){var r,i,o;i="undefined"!=typeof window?window:this,o=function(n,i){var o=[],a=n.document,s=o.slice,u=o.concat,l=o.push,c=o.indexOf,d={},f=d.toString,p=d.hasOwnProperty,h={},g=function(e,t){return new g.fn.init(e,t)},m=/^[\s\uFEFF\xA0]+|[\s\uFEFF\xA0]+$/g,v=/^-ms-/,y=/-([\da-z])/gi,b=function(e,t){return t.toUpperCase()};function $(e){var t=!!e&&"length"in e&&e.length,n=g.type(e);return"function"!==n&&!g.isWindow(e)&&("array"===n||0===t||"number"==typeof t&&t>0&&t-1 in e)}g.fn=g.prototype={jquery:"2.2.4",constructor:g,selector:"",length:0,toArray:function(){return s.call(this)},get:function(e){return null!=e?e<0?this[e+this.length]:this[e]:s.call(this)},pushStack:function(e){var t=g.merge(this.constructor(),e);return t.prevObject=this,t.context=this.context,t},each:function(e){return g.each(this,e)},map:function(e){return this.pushStack(g.map(this,(function(t,n){return e.call(t,n,t)})))},slice:function(){return this.pushStack(s.apply(this,arguments))},first:function(){return this.eq(0)},last:function(){return this.eq(-1)},eq:function(e){var t=this.length,n=+e+(e<0?t:0);return this.pushStack(n>=0&&n<t?[this[n]]:[])},end:function(){return this.prevObject||this.constructor()},push:l,sort:o.sort,splice:o.splice},g.extend=g.fn.extend=function(){var e,t,n,r,i,o,a=arguments[0]||{},s=1,u=arguments.length,l=!1;for("boolean"==typeof a&&(l=a,a=arguments[s]||{},s++),"object"==typeof a||g.isFunction(a)||(a={}),s===u&&(a=this,s--);s<u;s++)if(null!=(e=arguments[s]))for(t in e)n=a[t],a!==(r=e[t])&&(l&&r&&(g.isPlainObject(r)||(i=g.isArray(r)))?(i?(i=!1,o=n&&g.isArray(n)?n:[]):o=n&&g.isPlainObject(n)?n:{},a[t]=g.extend(l,o,r)):void 0!==r&&(a[t]=r));return a},g.extend({expando:"jQuery"+("2.2.4"+Math.random()).replace(/\D/g,""),isReady:!0,error:function(e){throw new Error(e)},noop:function(){},isFunction:function(e){return"function"===g.type(e)},isArray:Array.isArray,isWindow:function(e){return null!=e&&e===e.window},isNumeric:function(e){var t=e&&e.toString();return!g.isArray(e)&&t-parseFloat(t)+1>=0},isPlainObject:function(e){var t;if("object"!==g.type(e)||e.nodeType||g.isWindow(e))return!1;if(e.constructor&&!p.call(e,"constructor")&&!p.call(e.constructor.prototype||{},"isPrototypeOf"))return!1;for(t in e);return void 0===t||p.call(e,t)},isEmptyObject:function(e){var t;for(t in e)return!1;return!0},type:function(e){return null==e?e+"":"object"==typeof e||"function"==typeof e?d[f.call(e)]||"object":typeof e},globalEval:function(e){var t,n=eval;(e=g.trim(e))&&(1===e.indexOf("use strict")?((t=a.createElement("script")).text=e,a.head.appendChild(t).parentNode.removeChild(t)):n(e))},camelCase:function(e){return e.replace(v,"ms-").replace(y,b)},nodeName:function(e,t){return e.nodeName&&e.nodeName.toLowerCase()===t.toLowerCase()},each:function(e,t){var n,r=0;if($(e))for(n=e.length;r<n&&!1!==t.call(e[r],r,e[r]);r++);else for(r in e)if(!1===t.call(e[r],r,e[r]))break;return e},trim:function(e){return null==e?"":(e+"").replace(m,"")},makeArray:function(e,t){var n=t||[];return null!=e&&($(Object(e))?g.merge(n,"string"==typeof e?[e]:e):l.call(n,e)),n},inArray:function(e,t,n){return null==t?-1:c.call(t,e,n)},merge:function(e,t){for(var n=+t.length,r=0,i=e.length;r<n;r++)e[i++]=t[r];return e.length=i,e},grep:function(e,t,n){for(var r=[],i=0,o=e.length,a=!n;i<o;i++)!t(e[i],i)!==a&&r.push(e[i]);return r},map:function(e,t,n){var r,i,o=0,a=[];if($(e))for(r=e.length;o<r;o++)null!=(i=t(e[o],o,n))&&a.push(i);else for(o in e)null!=(i=t(e[o],o,n))&&a.push(i);return u.apply([],a)},guid:1,proxy:function(e,t){var n,r,i;if("string"==typeof t&&(n=e[t],t=e,e=n),g.isFunction(e))return r=s.call(arguments,2),(i=function(){return e.apply(t||this,r.concat(s.call(arguments)))}).guid=e.guid=e.guid||g.guid++,i},now:Date.now,support:h}),"function"==typeof Symbol&&(g.fn[Symbol.iterator]=o[Symbol.iterator]),g.each("Boolean Number String Function Array Date RegExp Object Error Symbol".split(" "),(function(e,t){d["[object "+t+"]"]=t.toLowerCase()}));var w=function(e){var t,n,r,i,o,a,s,u,l,c,d,f,p,h,g,m,v,y,b,$="sizzle"+1*new Date,w=e.document,x=0,q=0,_=ie(),S=ie(),k=ie(),C=function(e,t){return e===t&&(d=!0),0},E={}.hasOwnProperty,T=[],D=T.pop,A=T.push,I=T.push,O=T.slice,M=function(e,t){for(var n=0,r=e.length;n<r;n++)if(e[n]===t)return n;return-1},P="checked|selected|async|autofocus|autoplay|controls|defer|disabled|hidden|ismap|loop|multiple|open|readonly|required|scoped",F="[\\x20\\t\\r\\n\\f]",R="(?:\\\\.|[\\w-]|[^\\x00-\\xa0])+",N="\\["+F+"*("+R+")(?:"+F+"*([*^$|!~]?=)"+F+"*(?:'((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\"|("+R+"))|)"+F+"*\\]",L=":("+R+")(?:\\((('((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\")|((?:\\\\.|[^\\\\()[\\]]|"+N+")*)|.*)\\)|)",U=new RegExp(F+"+","g"),j=new RegExp("^"+F+"+|((?:^|[^\\\\])(?:\\\\.)*)"+F+"+$","g"),B=new RegExp("^"+F+"*,"+F+"*"),H=new RegExp("^"+F+"*([>+~]|"+F+")"+F+"*"),V=new RegExp("="+F+"*([^\\]'\"]*?)"+F+"*\\]","g"),z=new RegExp(L),W=new RegExp("^"+R+"$"),Y={ID:new RegExp("^#("+R+")"),CLASS:new RegExp("^\\.("+R+")"),TAG:new RegExp("^("+R+"|[*])"),ATTR:new RegExp("^"+N),PSEUDO:new RegExp("^"+L),CHILD:new RegExp("^:(only|first|last|nth|nth-last)-(child|of-type)(?:\\("+F+"*(even|odd|(([+-]|)(\\d*)n|)"+F+"*(?:([+-]|)"+F+"*(\\d+)|))"+F+"*\\)|)","i"),bool:new RegExp("^(?:"+P+")$","i"),needsContext:new RegExp("^"+F+"*[>+~]|:(even|odd|eq|gt|lt|nth|first|last)(?:\\("+F+"*((?:-\\d)?\\d*)"+F+"*\\)|)(?=[^-]|$)","i")},G=/^(?:input|select|textarea|button)$/i,X=/^h\d$/i,K=/^[^{]+\{\s*\[native \w/,Z=/^(?:#([\w-]+)|(\w+)|\.([\w-]+))$/,J=/[+~]/,Q=/'|\\/g,ee=new RegExp("\\\\([\\da-f]{1,6}"+F+"?|("+F+")|.)","ig"),te=function(e,t,n){var r="0x"+t-65536;return r!=r||n?t:r<0?String.fromCharCode(r+65536):String.fromCharCode(r>>10|55296,1023&r|56320)},ne=function(){f()};try{I.apply(T=O.call(w.childNodes),w.childNodes),T[w.childNodes.length].nodeType}catch(e){I={apply:T.length?function(e,t){A.apply(e,O.call(t))}:function(e,t){for(var n=e.length,r=0;e[n++]=t[r++];);e.length=n-1}}}function re(e,t,r,i){var o,s,l,c,d,h,v,y,x=t&&t.ownerDocument,q=t?t.nodeType:9;if(r=r||[],"string"!=typeof e||!e||1!==q&&9!==q&&11!==q)return r;if(!i&&((t?t.ownerDocument||t:w)!==p&&f(t),t=t||p,g)){if(11!==q&&(h=Z.exec(e)))if(o=h[1]){if(9===q){if(!(l=t.getElementById(o)))return r;if(l.id===o)return r.push(l),r}else if(x&&(l=x.getElementById(o))&&b(t,l)&&l.id===o)return r.push(l),r}else{if(h[2])return I.apply(r,t.getElementsByTagName(e)),r;if((o=h[3])&&n.getElementsByClassName&&t.getElementsByClassName)return I.apply(r,t.getElementsByClassName(o)),r}if(n.qsa&&!k[e+" "]&&(!m||!m.test(e))){if(1!==q)x=t,y=e;else if("object"!==t.nodeName.toLowerCase()){for((c=t.getAttribute("id"))?c=c.replace(Q,"\\$&"):t.setAttribute("id",c=$),s=(v=a(e)).length,d=W.test(c)?"#"+c:"[id='"+c+"']";s--;)v[s]=d+" "+he(v[s]);y=v.join(","),x=J.test(e)&&fe(t.parentNode)||t}if(y)try{return I.apply(r,x.querySelectorAll(y)),r}catch(e){}finally{c===$&&t.removeAttribute("id")}}}return u(e.replace(j,"$1"),t,r,i)}function ie(){var e=[];return function t(n,i){return e.push(n+" ")>r.cacheLength&&delete t[e.shift()],t[n+" "]=i}}function oe(e){return e[$]=!0,e}function ae(e){var t=p.createElement("div");try{return!!e(t)}catch(e){return!1}finally{t.parentNode&&t.parentNode.removeChild(t),t=null}}function se(e,t){for(var n=e.split("|"),i=n.length;i--;)r.attrHandle[n[i]]=t}function ue(e,t){var n=t&&e,r=n&&1===e.nodeType&&1===t.nodeType&&(~t.sourceIndex||1<<31)-(~e.sourceIndex||1<<31);if(r)return r;if(n)for(;n=n.nextSibling;)if(n===t)return-1;return e?1:-1}function le(e){return function(t){return"input"===t.nodeName.toLowerCase()&&t.type===e}}function ce(e){return function(t){var n=t.nodeName.toLowerCase();return("input"===n||"button"===n)&&t.type===e}}function de(e){return oe((function(t){return t=+t,oe((function(n,r){for(var i,o=e([],n.length,t),a=o.length;a--;)n[i=o[a]]&&(n[i]=!(r[i]=n[i]))}))}))}function fe(e){return e&&void 0!==e.getElementsByTagName&&e}for(t in n=re.support={},o=re.isXML=function(e){var t=e&&(e.ownerDocument||e).documentElement;return!!t&&"HTML"!==t.nodeName},f=re.setDocument=function(e){var t,i,a=e?e.ownerDocument||e:w;return a!==p&&9===a.nodeType&&a.documentElement?(h=(p=a).documentElement,g=!o(p),(i=p.defaultView)&&i.top!==i&&(i.addEventListener?i.addEventListener("unload",ne,!1):i.attachEvent&&i.attachEvent("onunload",ne)),n.attributes=ae((function(e){return e.className="i",!e.getAttribute("className")})),n.getElementsByTagName=ae((function(e){return e.appendChild(p.createComment("")),!e.getElementsByTagName("*").length})),n.getElementsByClassName=K.test(p.getElementsByClassName),n.getById=ae((function(e){return h.appendChild(e).id=$,!p.getElementsByName||!p.getElementsByName($).length})),n.getById?(r.find.ID=function(e,t){if(void 0!==t.getElementById&&g){var n=t.getElementById(e);return n?[n]:[]}},r.filter.ID=function(e){var t=e.replace(ee,te);return function(e){return e.getAttribute("id")===t}}):(delete r.find.ID,r.filter.ID=function(e){var t=e.replace(ee,te);return function(e){var n=void 0!==e.getAttributeNode&&e.getAttributeNode("id");return n&&n.value===t}}),r.find.TAG=n.getElementsByTagName?function(e,t){return void 0!==t.getElementsByTagName?t.getElementsByTagName(e):n.qsa?t.querySelectorAll(e):void 0}:function(e,t){var n,r=[],i=0,o=t.getElementsByTagName(e);if("*"===e){for(;n=o[i++];)1===n.nodeType&&r.push(n);return r}return o},r.find.CLASS=n.getElementsByClassName&&function(e,t){if(void 0!==t.getElementsByClassName&&g)return t.getElementsByClassName(e)},v=[],m=[],(n.qsa=K.test(p.querySelectorAll))&&(ae((function(e){h.appendChild(e).innerHTML="<a id='"+$+"'></a><select id='"+$+"-\r\\' msallowcapture=''><option selected=''></option></select>",e.querySelectorAll("[msallowcapture^='']").length&&m.push("[*^$]="+F+"*(?:''|\"\")"),e.querySelectorAll("[selected]").length||m.push("\\["+F+"*(?:value|"+P+")"),e.querySelectorAll("[id~="+$+"-]").length||m.push("~="),e.querySelectorAll(":checked").length||m.push(":checked"),e.querySelectorAll("a#"+$+"+*").length||m.push(".#.+[+~]")})),ae((function(e){var t=p.createElement("input");t.setAttribute("type","hidden"),e.appendChild(t).setAttribute("name","D"),e.querySelectorAll("[name=d]").length&&m.push("name"+F+"*[*^$|!~]?="),e.querySelectorAll(":enabled").length||m.push(":enabled",":disabled"),e.querySelectorAll("*,:x"),m.push(",.*:")}))),(n.matchesSelector=K.test(y=h.matches||h.webkitMatchesSelector||h.mozMatchesSelector||h.oMatchesSelector||h.msMatchesSelector))&&ae((function(e){n.disconnectedMatch=y.call(e,"div"),y.call(e,"[s!='']:x"),v.push("!=",L)})),m=m.length&&new RegExp(m.join("|")),v=v.length&&new RegExp(v.join("|")),t=K.test(h.compareDocumentPosition),b=t||K.test(h.contains)?function(e,t){var n=9===e.nodeType?e.documentElement:e,r=t&&t.parentNode;return e===r||!(!r||1!==r.nodeType||!(n.contains?n.contains(r):e.compareDocumentPosition&&16&e.compareDocumentPosition(r)))}:function(e,t){if(t)for(;t=t.parentNode;)if(t===e)return!0;return!1},C=t?function(e,t){if(e===t)return d=!0,0;var r=!e.compareDocumentPosition-!t.compareDocumentPosition;return r||(1&(r=(e.ownerDocument||e)===(t.ownerDocument||t)?e.compareDocumentPosition(t):1)||!n.sortDetached&&t.compareDocumentPosition(e)===r?e===p||e.ownerDocument===w&&b(w,e)?-1:t===p||t.ownerDocument===w&&b(w,t)?1:c?M(c,e)-M(c,t):0:4&r?-1:1)}:function(e,t){if(e===t)return d=!0,0;var n,r=0,i=e.parentNode,o=t.parentNode,a=[e],s=[t];if(!i||!o)return e===p?-1:t===p?1:i?-1:o?1:c?M(c,e)-M(c,t):0;if(i===o)return ue(e,t);for(n=e;n=n.parentNode;)a.unshift(n);for(n=t;n=n.parentNode;)s.unshift(n);for(;a[r]===s[r];)r++;return r?ue(a[r],s[r]):a[r]===w?-1:s[r]===w?1:0},p):p},re.matches=function(e,t){return re(e,null,null,t)},re.matchesSelector=function(e,t){if((e.ownerDocument||e)!==p&&f(e),t=t.replace(V,"='$1']"),n.matchesSelector&&g&&!k[t+" "]&&(!v||!v.test(t))&&(!m||!m.test(t)))try{var r=y.call(e,t);if(r||n.disconnectedMatch||e.document&&11!==e.document.nodeType)return r}catch(e){}return re(t,p,null,[e]).length>0},re.contains=function(e,t){return(e.ownerDocument||e)!==p&&f(e),b(e,t)},re.attr=function(e,t){(e.ownerDocument||e)!==p&&f(e);var i=r.attrHandle[t.toLowerCase()],o=i&&E.call(r.attrHandle,t.toLowerCase())?i(e,t,!g):void 0;return void 0!==o?o:n.attributes||!g?e.getAttribute(t):(o=e.getAttributeNode(t))&&o.specified?o.value:null},re.error=function(e){throw new Error("Syntax error, unrecognized expression: "+e)},re.uniqueSort=function(e){var t,r=[],i=0,o=0;if(d=!n.detectDuplicates,c=!n.sortStable&&e.slice(0),e.sort(C),d){for(;t=e[o++];)t===e[o]&&(i=r.push(o));for(;i--;)e.splice(r[i],1)}return c=null,e},i=re.getText=function(e){var t,n="",r=0,o=e.nodeType;if(o){if(1===o||9===o||11===o){if("string"==typeof e.textContent)return e.textContent;for(e=e.firstChild;e;e=e.nextSibling)n+=i(e)}else if(3===o||4===o)return e.nodeValue}else for(;t=e[r++];)n+=i(t);return n},(r=re.selectors={cacheLength:50,createPseudo:oe,match:Y,attrHandle:{},find:{},relative:{">":{dir:"parentNode",first:!0}," ":{dir:"parentNode"},"+":{dir:"previousSibling",first:!0},"~":{dir:"previousSibling"}},preFilter:{ATTR:function(e){return e[1]=e[1].replace(ee,te),e[3]=(e[3]||e[4]||e[5]||"").replace(ee,te),"~="===e[2]&&(e[3]=" "+e[3]+" "),e.slice(0,4)},CHILD:function(e){return e[1]=e[1].toLowerCase(),"nth"===e[1].slice(0,3)?(e[3]||re.error(e[0]),e[4]=+(e[4]?e[5]+(e[6]||1):2*("even"===e[3]||"odd"===e[3])),e[5]=+(e[7]+e[8]||"odd"===e[3])):e[3]&&re.error(e[0]),e},PSEUDO:function(e){var t,n=!e[6]&&e[2];return Y.CHILD.test(e[0])?null:(e[3]?e[2]=e[4]||e[5]||"":n&&z.test(n)&&(t=a(n,!0))&&(t=n.indexOf(")",n.length-t)-n.length)&&(e[0]=e[0].slice(0,t),e[2]=n.slice(0,t)),e.slice(0,3))}},filter:{TAG:function(e){var t=e.replace(ee,te).toLowerCase();return"*"===e?function(){return!0}:function(e){return e.nodeName&&e.nodeName.toLowerCase()===t}},CLASS:function(e){var t=_[e+" "];return t||(t=new RegExp("(^|"+F+")"+e+"("+F+"|$)"))&&_(e,(function(e){return t.test("string"==typeof e.className&&e.className||void 0!==e.getAttribute&&e.getAttribute("class")||"")}))},ATTR:function(e,t,n){return function(r){var i=re.attr(r,e);return null==i?"!="===t:!t||(i+="","="===t?i===n:"!="===t?i!==n:"^="===t?n&&0===i.indexOf(n):"*="===t?n&&i.indexOf(n)>-1:"$="===t?n&&i.slice(-n.length)===n:"~="===t?(" "+i.replace(U," ")+" ").indexOf(n)>-1:"|="===t&&(i===n||i.slice(0,n.length+1)===n+"-"))}},CHILD:function(e,t,n,r,i){var o="nth"!==e.slice(0,3),a="last"!==e.slice(-4),s="of-type"===t;return 1===r&&0===i?function(e){return!!e.parentNode}:function(t,n,u){var l,c,d,f,p,h,g=o!==a?"nextSibling":"previousSibling",m=t.parentNode,v=s&&t.nodeName.toLowerCase(),y=!u&&!s,b=!1;if(m){if(o){for(;g;){for(f=t;f=f[g];)if(s?f.nodeName.toLowerCase()===v:1===f.nodeType)return!1;h=g="only"===e&&!h&&"nextSibling"}return!0}if(h=[a?m.firstChild:m.lastChild],a&&y){for(b=(p=(l=(c=(d=(f=m)[$]||(f[$]={}))[f.uniqueID]||(d[f.uniqueID]={}))[e]||[])[0]===x&&l[1])&&l[2],f=p&&m.childNodes[p];f=++p&&f&&f[g]||(b=p=0)||h.pop();)if(1===f.nodeType&&++b&&f===t){c[e]=[x,p,b];break}}else if(y&&(b=p=(l=(c=(d=(f=t)[$]||(f[$]={}))[f.uniqueID]||(d[f.uniqueID]={}))[e]||[])[0]===x&&l[1]),!1===b)for(;(f=++p&&f&&f[g]||(b=p=0)||h.pop())&&((s?f.nodeName.toLowerCase()!==v:1!==f.nodeType)||!++b||(y&&((c=(d=f[$]||(f[$]={}))[f.uniqueID]||(d[f.uniqueID]={}))[e]=[x,b]),f!==t)););return(b-=i)===r||b%r==0&&b/r>=0}}},PSEUDO:function(e,t){var n,i=r.pseudos[e]||r.setFilters[e.toLowerCase()]||re.error("unsupported pseudo: "+e);return i[$]?i(t):i.length>1?(n=[e,e,"",t],r.setFilters.hasOwnProperty(e.toLowerCase())?oe((function(e,n){for(var r,o=i(e,t),a=o.length;a--;)e[r=M(e,o[a])]=!(n[r]=o[a])})):function(e){return i(e,0,n)}):i}},pseudos:{not:oe((function(e){var t=[],n=[],r=s(e.replace(j,"$1"));return r[$]?oe((function(e,t,n,i){for(var o,a=r(e,null,i,[]),s=e.length;s--;)(o=a[s])&&(e[s]=!(t[s]=o))})):function(e,i,o){return t[0]=e,r(t,null,o,n),t[0]=null,!n.pop()}})),has:oe((function(e){return function(t){return re(e,t).length>0}})),contains:oe((function(e){return e=e.replace(ee,te),function(t){return(t.textContent||t.innerText||i(t)).indexOf(e)>-1}})),lang:oe((function(e){return W.test(e||"")||re.error("unsupported lang: "+e),e=e.replace(ee,te).toLowerCase(),function(t){var n;do{if(n=g?t.lang:t.getAttribute("xml:lang")||t.getAttribute("lang"))return(n=n.toLowerCase())===e||0===n.indexOf(e+"-")}while((t=t.parentNode)&&1===t.nodeType);return!1}})),target:function(t){var n=e.location&&e.location.hash;return n&&n.slice(1)===t.id},root:function(e){return e===h},focus:function(e){return e===p.activeElement&&(!p.hasFocus||p.hasFocus())&&!!(e.type||e.href||~e.tabIndex)},enabled:function(e){return!1===e.disabled},disabled:function(e){return!0===e.disabled},checked:function(e){var t=e.nodeName.toLowerCase();return"input"===t&&!!e.checked||"option"===t&&!!e.selected},selected:function(e){return e.parentNode&&e.parentNode.selectedIndex,!0===e.selected},empty:function(e){for(e=e.firstChild;e;e=e.nextSibling)if(e.nodeType<6)return!1;return!0},parent:function(e){return!r.pseudos.empty(e)},header:function(e){return X.test(e.nodeName)},input:function(e){return G.test(e.nodeName)},button:function(e){var t=e.nodeName.toLowerCase();return"input"===t&&"button"===e.type||"button"===t},text:function(e){var t;return"input"===e.nodeName.toLowerCase()&&"text"===e.type&&(null==(t=e.getAttribute("type"))||"text"===t.toLowerCase())},first:de((function(){return[0]})),last:de((function(e,t){return[t-1]})),eq:de((function(e,t,n){return[n<0?n+t:n]})),even:de((function(e,t){for(var n=0;n<t;n+=2)e.push(n);return e})),odd:de((function(e,t){for(var n=1;n<t;n+=2)e.push(n);return e})),lt:de((function(e,t,n){for(var r=n<0?n+t:n;--r>=0;)e.push(r);return e})),gt:de((function(e,t,n){for(var r=n<0?n+t:n;++r<t;)e.push(r);return e}))}}).pseudos.nth=r.pseudos.eq,{radio:!0,checkbox:!0,file:!0,password:!0,image:!0})r.pseudos[t]=le(t);for(t in{submit:!0,reset:!0})r.pseudos[t]=ce(t);function pe(){}function he(e){for(var t=0,n=e.length,r="";t<n;t++)r+=e[t].value;return r}function ge(e,t,n){var r=t.dir,i=n&&"parentNode"===r,o=q++;return t.first?function(t,n,o){for(;t=t[r];)if(1===t.nodeType||i)return e(t,n,o)}:function(t,n,a){var s,u,l,c=[x,o];if(a){for(;t=t[r];)if((1===t.nodeType||i)&&e(t,n,a))return!0}else for(;t=t[r];)if(1===t.nodeType||i){if((s=(u=(l=t[$]||(t[$]={}))[t.uniqueID]||(l[t.uniqueID]={}))[r])&&s[0]===x&&s[1]===o)return c[2]=s[2];if(u[r]=c,c[2]=e(t,n,a))return!0}}}function me(e){return e.length>1?function(t,n,r){for(var i=e.length;i--;)if(!e[i](t,n,r))return!1;return!0}:e[0]}function ve(e,t,n,r,i){for(var o,a=[],s=0,u=e.length,l=null!=t;s<u;s++)(o=e[s])&&(n&&!n(o,r,i)||(a.push(o),l&&t.push(s)));return a}function ye(e,t,n,r,i,o){return r&&!r[$]&&(r=ye(r)),i&&!i[$]&&(i=ye(i,o)),oe((function(o,a,s,u){var l,c,d,f=[],p=[],h=a.length,g=o||function(e,t,n){for(var r=0,i=t.length;r<i;r++)re(e,t[r],n);return n}(t||"*",s.nodeType?[s]:s,[]),m=!e||!o&&t?g:ve(g,f,e,s,u),v=n?i||(o?e:h||r)?[]:a:m;if(n&&n(m,v,s,u),r)for(l=ve(v,p),r(l,[],s,u),c=l.length;c--;)(d=l[c])&&(v[p[c]]=!(m[p[c]]=d));if(o){if(i||e){if(i){for(l=[],c=v.length;c--;)(d=v[c])&&l.push(m[c]=d);i(null,v=[],l,u)}for(c=v.length;c--;)(d=v[c])&&(l=i?M(o,d):f[c])>-1&&(o[l]=!(a[l]=d))}}else v=ve(v===a?v.splice(h,v.length):v),i?i(null,a,v,u):I.apply(a,v)}))}function be(e){for(var t,n,i,o=e.length,a=r.relative[e[0].type],s=a||r.relative[" "],u=a?1:0,c=ge((function(e){return e===t}),s,!0),d=ge((function(e){return M(t,e)>-1}),s,!0),f=[function(e,n,r){var i=!a&&(r||n!==l)||((t=n).nodeType?c(e,n,r):d(e,n,r));return t=null,i}];u<o;u++)if(n=r.relative[e[u].type])f=[ge(me(f),n)];else{if((n=r.filter[e[u].type].apply(null,e[u].matches))[$]){for(i=++u;i<o&&!r.relative[e[i].type];i++);return ye(u>1&&me(f),u>1&&he(e.slice(0,u-1).concat({value:" "===e[u-2].type?"*":""})).replace(j,"$1"),n,u<i&&be(e.slice(u,i)),i<o&&be(e=e.slice(i)),i<o&&he(e))}f.push(n)}return me(f)}return pe.prototype=r.filters=r.pseudos,r.setFilters=new pe,a=re.tokenize=function(e,t){var n,i,o,a,s,u,l,c=S[e+" "];if(c)return t?0:c.slice(0);for(s=e,u=[],l=r.preFilter;s;){for(a in n&&!(i=B.exec(s))||(i&&(s=s.slice(i[0].length)||s),u.push(o=[])),n=!1,(i=H.exec(s))&&(n=i.shift(),o.push({value:n,type:i[0].replace(j," ")}),s=s.slice(n.length)),r.filter)!(i=Y[a].exec(s))||l[a]&&!(i=l[a](i))||(n=i.shift(),o.push({value:n,type:a,matches:i}),s=s.slice(n.length));if(!n)break}return t?s.length:s?re.error(e):S(e,u).slice(0)},s=re.compile=function(e,t){var n,i=[],o=[],s=k[e+" "];if(!s){for(t||(t=a(e)),n=t.length;n--;)(s=be(t[n]))[$]?i.push(s):o.push(s);(s=k(e,function(e,t){var n=t.length>0,i=e.length>0,o=function(o,a,s,u,c){var d,h,m,v=0,y="0",b=o&&[],$=[],w=l,q=o||i&&r.find.TAG("*",c),_=x+=null==w?1:Math.random()||.1,S=q.length;for(c&&(l=a===p||a||c);y!==S&&null!=(d=q[y]);y++){if(i&&d){for(h=0,a||d.ownerDocument===p||(f(d),s=!g);m=e[h++];)if(m(d,a||p,s)){u.push(d);break}c&&(x=_)}n&&((d=!m&&d)&&v--,o&&b.push(d))}if(v+=y,n&&y!==v){for(h=0;m=t[h++];)m(b,$,a,s);if(o){if(v>0)for(;y--;)b[y]||$[y]||($[y]=D.call(u));$=ve($)}I.apply(u,$),c&&!o&&$.length>0&&v+t.length>1&&re.uniqueSort(u)}return c&&(x=_,l=w),b};return n?oe(o):o}(o,i))).selector=e}return s},u=re.select=function(e,t,i,o){var u,l,c,d,f,p="function"==typeof e&&e,h=!o&&a(e=p.selector||e);if(i=i||[],1===h.length){if((l=h[0]=h[0].slice(0)).length>2&&"ID"===(c=l[0]).type&&n.getById&&9===t.nodeType&&g&&r.relative[l[1].type]){if(!(t=(r.find.ID(c.matches[0].replace(ee,te),t)||[])[0]))return i;p&&(t=t.parentNode),e=e.slice(l.shift().value.length)}for(u=Y.needsContext.test(e)?0:l.length;u--&&(c=l[u],!r.relative[d=c.type]);)if((f=r.find[d])&&(o=f(c.matches[0].replace(ee,te),J.test(l[0].type)&&fe(t.parentNode)||t))){if(l.splice(u,1),!(e=o.length&&he(l)))return I.apply(i,o),i;break}}return(p||s(e,h))(o,t,!g,i,!t||J.test(e)&&fe(t.parentNode)||t),i},n.sortStable=$.split("").sort(C).join("")===$,n.detectDuplicates=!!d,f(),n.sortDetached=ae((function(e){return 1&e.compareDocumentPosition(p.createElement("div"))})),ae((function(e){return e.innerHTML="<a href='#'></a>","#"===e.firstChild.getAttribute("href")}))||se("type|href|height|width",(function(e,t,n){if(!n)return e.getAttribute(t,"type"===t.toLowerCase()?1:2)})),n.attributes&&ae((function(e){return e.innerHTML="<input/>",e.firstChild.setAttribute("value",""),""===e.firstChild.getAttribute("value")}))||se("value",(function(e,t,n){if(!n&&"input"===e.nodeName.toLowerCase())return e.defaultValue})),ae((function(e){return null==e.getAttribute("disabled")}))||se(P,(function(e,t,n){var r;if(!n)return!0===e[t]?t.toLowerCase():(r=e.getAttributeNode(t))&&r.specified?r.value:null})),re}(n);g.find=w,g.expr=w.selectors,g.expr[":"]=g.expr.pseudos,g.uniqueSort=g.unique=w.uniqueSort,g.text=w.getText,g.isXMLDoc=w.isXML,g.contains=w.contains;var x=function(e,t,n){for(var r=[],i=void 0!==n;(e=e[t])&&9!==e.nodeType;)if(1===e.nodeType){if(i&&g(e).is(n))break;r.push(e)}return r},q=function(e,t){for(var n=[];e;e=e.nextSibling)1===e.nodeType&&e!==t&&n.push(e);return n},_=g.expr.match.needsContext,S=/^<([\w-]+)\s*\/?>(?:<\/\1>|)$/,k=/^.[^:#\[\.,]*$/;function C(e,t,n){if(g.isFunction(t))return g.grep(e,(function(e,r){return!!t.call(e,r,e)!==n}));if(t.nodeType)return g.grep(e,(function(e){return e===t!==n}));if("string"==typeof t){if(k.test(t))return g.filter(t,e,n);t=g.filter(t,e)}return g.grep(e,(function(e){return c.call(t,e)>-1!==n}))}g.filter=function(e,t,n){var r=t[0];return n&&(e=":not("+e+")"),1===t.length&&1===r.nodeType?g.find.matchesSelector(r,e)?[r]:[]:g.find.matches(e,g.grep(t,(function(e){return 1===e.nodeType})))},g.fn.extend({find:function(e){var t,n=this.length,r=[],i=this;if("string"!=typeof e)return this.pushStack(g(e).filter((function(){for(t=0;t<n;t++)if(g.contains(i[t],this))return!0})));for(t=0;t<n;t++)g.find(e,i[t],r);return(r=this.pushStack(n>1?g.unique(r):r)).selector=this.selector?this.selector+" "+e:e,r},filter:function(e){return this.pushStack(C(this,e||[],!1))},not:function(e){return this.pushStack(C(this,e||[],!0))},is:function(e){return!!C(this,"string"==typeof e&&_.test(e)?g(e):e||[],!1).length}});var E,T=/^(?:\s*(<[\w\W]+>)[^>]*|#([\w-]*))$/;(g.fn.init=function(e,t,n){var r,i;if(!e)return this;if(n=n||E,"string"==typeof e){if(!(r="<"===e[0]&&">"===e[e.length-1]&&e.length>=3?[null,e,null]:T.exec(e))||!r[1]&&t)return!t||t.jquery?(t||n).find(e):this.constructor(t).find(e);if(r[1]){if(t=t instanceof g?t[0]:t,g.merge(this,g.parseHTML(r[1],t&&t.nodeType?t.ownerDocument||t:a,!0)),S.test(r[1])&&g.isPlainObject(t))for(r in t)g.isFunction(this[r])?this[r](t[r]):this.attr(r,t[r]);return this}return(i=a.getElementById(r[2]))&&i.parentNode&&(this.length=1,this[0]=i),this.context=a,this.selector=e,this}return e.nodeType?(this.context=this[0]=e,this.length=1,this):g.isFunction(e)?void 0!==n.ready?n.ready(e):e(g):(void 0!==e.selector&&(this.selector=e.selector,this.context=e.context),g.makeArray(e,this))}).prototype=g.fn,E=g(a);var D=/^(?:parents|prev(?:Until|All))/,A={children:!0,contents:!0,next:!0,prev:!0};function I(e,t){for(;(e=e[t])&&1!==e.nodeType;);return e}g.fn.extend({has:function(e){var t=g(e,this),n=t.length;return this.filter((function(){for(var e=0;e<n;e++)if(g.contains(this,t[e]))return!0}))},closest:function(e,t){for(var n,r=0,i=this.length,o=[],a=_.test(e)||"string"!=typeof e?g(e,t||this.context):0;r<i;r++)for(n=this[r];n&&n!==t;n=n.parentNode)if(n.nodeType<11&&(a?a.index(n)>-1:1===n.nodeType&&g.find.matchesSelector(n,e))){o.push(n);break}return this.pushStack(o.length>1?g.uniqueSort(o):o)},index:function(e){return e?"string"==typeof e?c.call(g(e),this[0]):c.call(this,e.jquery?e[0]:e):this[0]&&this[0].parentNode?this.first().prevAll().length:-1},add:function(e,t){return this.pushStack(g.uniqueSort(g.merge(this.get(),g(e,t))))},addBack:function(e){return this.add(null==e?this.prevObject:this.prevObject.filter(e))}}),g.each({parent:function(e){var t=e.parentNode;return t&&11!==t.nodeType?t:null},parents:function(e){return x(e,"parentNode")},parentsUntil:function(e,t,n){return x(e,"parentNode",n)},next:function(e){return I(e,"nextSibling")},prev:function(e){return I(e,"previousSibling")},nextAll:function(e){return x(e,"nextSibling")},prevAll:function(e){return x(e,"previousSibling")},nextUntil:function(e,t,n){return x(e,"nextSibling",n)},prevUntil:function(e,t,n){return x(e,"previousSibling",n)},siblings:function(e){return q((e.parentNode||{}).firstChild,e)},children:function(e){return q(e.firstChild)},contents:function(e){return e.contentDocument||g.merge([],e.childNodes)}},(function(e,t){g.fn[e]=function(n,r){var i=g.map(this,t,n);return"Until"!==e.slice(-5)&&(r=n),r&&"string"==typeof r&&(i=g.filter(r,i)),this.length>1&&(A[e]||g.uniqueSort(i),D.test(e)&&i.reverse()),this.pushStack(i)}}));var O,M=/\S+/g;function P(){a.removeEventListener("DOMContentLoaded",P),n.removeEventListener("load",P),g.ready()}g.Callbacks=function(e){e="string"==typeof e?function(e){var t={};return g.each(e.match(M)||[],(function(e,n){t[n]=!0})),t}(e):g.extend({},e);var t,n,r,i,o=[],a=[],s=-1,u=function(){for(i=e.once,r=t=!0;a.length;s=-1)for(n=a.shift();++s<o.length;)!1===o[s].apply(n[0],n[1])&&e.stopOnFalse&&(s=o.length,n=!1);e.memory||(n=!1),t=!1,i&&(o=n?[]:"")},l={add:function(){return o&&(n&&!t&&(s=o.length-1,a.push(n)),function t(n){g.each(n,(function(n,r){g.isFunction(r)?e.unique&&l.has(r)||o.push(r):r&&r.length&&"string"!==g.type(r)&&t(r)}))}(arguments),n&&!t&&u()),this},remove:function(){return g.each(arguments,(function(e,t){for(var n;(n=g.inArray(t,o,n))>-1;)o.splice(n,1),n<=s&&s--})),this},has:function(e){return e?g.inArray(e,o)>-1:o.length>0},empty:function(){return o&&(o=[]),this},disable:function(){return i=a=[],o=n="",this},disabled:function(){return!o},lock:function(){return i=a=[],n||(o=n=""),this},locked:function(){return!!i},fireWith:function(e,n){return i||(n=[e,(n=n||[]).slice?n.slice():n],a.push(n),t||u()),this},fire:function(){return l.fireWith(this,arguments),this},fired:function(){return!!r}};return l},g.extend({Deferred:function(e){var t=[["resolve","done",g.Callbacks("once memory"),"resolved"],["reject","fail",g.Callbacks("once memory"),"rejected"],["notify","progress",g.Callbacks("memory")]],n="pending",r={state:function(){return n},always:function(){return i.done(arguments).fail(arguments),this},then:function(){var e=arguments;return g.Deferred((function(n){g.each(t,(function(t,o){var a=g.isFunction(e[t])&&e[t];i[o[1]]((function(){var e=a&&a.apply(this,arguments);e&&g.isFunction(e.promise)?e.promise().progress(n.notify).done(n.resolve).fail(n.reject):n[o[0]+"With"](this===r?n.promise():this,a?[e]:arguments)}))})),e=null})).promise()},promise:function(e){return null!=e?g.extend(e,r):r}},i={};return r.pipe=r.then,g.each(t,(function(e,o){var a=o[2],s=o[3];r[o[1]]=a.add,s&&a.add((function(){n=s}),t[1^e][2].disable,t[2][2].lock),i[o[0]]=function(){return i[o[0]+"With"](this===i?r:this,arguments),this},i[o[0]+"With"]=a.fireWith})),r.promise(i),e&&e.call(i,i),i},when:function(e){var t,n,r,i=0,o=s.call(arguments),a=o.length,u=1!==a||e&&g.isFunction(e.promise)?a:0,l=1===u?e:g.Deferred(),c=function(e,n,r){return function(i){n[e]=this,r[e]=arguments.length>1?s.call(arguments):i,r===t?l.notifyWith(n,r):--u||l.resolveWith(n,r)}};if(a>1)for(t=new Array(a),n=new Array(a),r=new Array(a);i<a;i++)o[i]&&g.isFunction(o[i].promise)?o[i].promise().progress(c(i,n,t)).done(c(i,r,o)).fail(l.reject):--u;return u||l.resolveWith(r,o),l.promise()}}),g.fn.ready=function(e){return g.ready.promise().done(e),this},g.extend({isReady:!1,readyWait:1,holdReady:function(e){e?g.readyWait++:g.ready(!0)},ready:function(e){(!0===e?--g.readyWait:g.isReady)||(g.isReady=!0,!0!==e&&--g.readyWait>0||(O.resolveWith(a,[g]),g.fn.triggerHandler&&(g(a).triggerHandler("ready"),g(a).off("ready"))))}}),g.ready.promise=function(e){return O||(O=g.Deferred(),"complete"===a.readyState||"loading"!==a.readyState&&!a.documentElement.doScroll?n.setTimeout(g.ready):(a.addEventListener("DOMContentLoaded",P),n.addEventListener("load",P))),O.promise(e)},g.ready.promise();var F=function(e,t,n,r,i,o,a){var s=0,u=e.length,l=null==n;if("object"===g.type(n))for(s in i=!0,n)F(e,t,s,n[s],!0,o,a);else if(void 0!==r&&(i=!0,g.isFunction(r)||(a=!0),l&&(a?(t.call(e,r),t=null):(l=t,t=function(e,t,n){return l.call(g(e),n)})),t))for(;s<u;s++)t(e[s],n,a?r:r.call(e[s],s,t(e[s],n)));return i?e:l?t.call(e):u?t(e[0],n):o},R=function(e){return 1===e.nodeType||9===e.nodeType||!+e.nodeType};function N(){this.expando=g.expando+N.uid++}N.uid=1,N.prototype={register:function(e,t){var n=t||{};return e.nodeType?e[this.expando]=n:Object.defineProperty(e,this.expando,{value:n,writable:!0,configurable:!0}),e[this.expando]},cache:function(e){if(!R(e))return{};var t=e[this.expando];return t||(t={},R(e)&&(e.nodeType?e[this.expando]=t:Object.defineProperty(e,this.expando,{value:t,configurable:!0}))),t},set:function(e,t,n){var r,i=this.cache(e);if("string"==typeof t)i[t]=n;else for(r in t)i[r]=t[r];return i},get:function(e,t){return void 0===t?this.cache(e):e[this.expando]&&e[this.expando][t]},access:function(e,t,n){var r;return void 0===t||t&&"string"==typeof t&&void 0===n?void 0!==(r=this.get(e,t))?r:this.get(e,g.camelCase(t)):(this.set(e,t,n),void 0!==n?n:t)},remove:function(e,t){var n,r,i,o=e[this.expando];if(void 0!==o){if(void 0===t)this.register(e);else{g.isArray(t)?r=t.concat(t.map(g.camelCase)):(i=g.camelCase(t),r=t in o?[t,i]:(r=i)in o?[r]:r.match(M)||[]),n=r.length;for(;n--;)delete o[r[n]]}(void 0===t||g.isEmptyObject(o))&&(e.nodeType?e[this.expando]=void 0:delete e[this.expando])}},hasData:function(e){var t=e[this.expando];return void 0!==t&&!g.isEmptyObject(t)}};var L=new N,U=new N,j=/^(?:\{[\w\W]*\}|\[[\w\W]*\])$/,B=/[A-Z]/g;function H(e,t,n){var r;if(void 0===n&&1===e.nodeType)if(r="data-"+t.replace(B,"-$&").toLowerCase(),"string"==typeof(n=e.getAttribute(r))){try{n="true"===n||"false"!==n&&("null"===n?null:+n+""===n?+n:j.test(n)?g.parseJSON(n):n)}catch(e){}U.set(e,t,n)}else n=void 0;return n}g.extend({hasData:function(e){return U.hasData(e)||L.hasData(e)},data:function(e,t,n){return U.access(e,t,n)},removeData:function(e,t){U.remove(e,t)},_data:function(e,t,n){return L.access(e,t,n)},_removeData:function(e,t){L.remove(e,t)}}),g.fn.extend({data:function(e,t){var n,r,i,o=this[0],a=o&&o.attributes;if(void 0===e){if(this.length&&(i=U.get(o),1===o.nodeType&&!L.get(o,"hasDataAttrs"))){for(n=a.length;n--;)a[n]&&0===(r=a[n].name).indexOf("data-")&&(r=g.camelCase(r.slice(5)),H(o,r,i[r]));L.set(o,"hasDataAttrs",!0)}return i}return"object"==typeof e?this.each((function(){U.set(this,e)})):F(this,(function(t){var n,r;if(o&&void 0===t)return void 0!==(n=U.get(o,e)||U.get(o,e.replace(B,"-$&").toLowerCase()))?n:(r=g.camelCase(e),void 0!==(n=U.get(o,r))||void 0!==(n=H(o,r,void 0))?n:void 0);r=g.camelCase(e),this.each((function(){var n=U.get(this,r);U.set(this,r,t),e.indexOf("-")>-1&&void 0!==n&&U.set(this,e,t)}))}),null,t,arguments.length>1,null,!0)},removeData:function(e){return this.each((function(){U.remove(this,e)}))}}),g.extend({queue:function(e,t,n){var r;if(e)return t=(t||"fx")+"queue",r=L.get(e,t),n&&(!r||g.isArray(n)?r=L.access(e,t,g.makeArray(n)):r.push(n)),r||[]},dequeue:function(e,t){t=t||"fx";var n=g.queue(e,t),r=n.length,i=n.shift(),o=g._queueHooks(e,t);"inprogress"===i&&(i=n.shift(),r--),i&&("fx"===t&&n.unshift("inprogress"),delete o.stop,i.call(e,(function(){g.dequeue(e,t)}),o)),!r&&o&&o.empty.fire()},_queueHooks:function(e,t){var n=t+"queueHooks";return L.get(e,n)||L.access(e,n,{empty:g.Callbacks("once memory").add((function(){L.remove(e,[t+"queue",n])}))})}}),g.fn.extend({queue:function(e,t){var n=2;return"string"!=typeof e&&(t=e,e="fx",n--),arguments.length<n?g.queue(this[0],e):void 0===t?this:this.each((function(){var n=g.queue(this,e,t);g._queueHooks(this,e),"fx"===e&&"inprogress"!==n[0]&&g.dequeue(this,e)}))},dequeue:function(e){return this.each((function(){g.dequeue(this,e)}))},clearQueue:function(e){return this.queue(e||"fx",[])},promise:function(e,t){var n,r=1,i=g.Deferred(),o=this,a=this.length,s=function(){--r||i.resolveWith(o,[o])};for("string"!=typeof e&&(t=e,e=void 0),e=e||"fx";a--;)(n=L.get(o[a],e+"queueHooks"))&&n.empty&&(r++,n.empty.add(s));return s(),i.promise(t)}});var V=/[+-]?(?:\d*\.|)\d+(?:[eE][+-]?\d+|)/.source,z=new RegExp("^(?:([+-])=|)("+V+")([a-z%]*)$","i"),W=["Top","Right","Bottom","Left"],Y=function(e,t){return e=t||e,"none"===g.css(e,"display")||!g.contains(e.ownerDocument,e)};function G(e,t,n,r){var i,o=1,a=20,s=r?function(){return r.cur()}:function(){return g.css(e,t,"")},u=s(),l=n&&n[3]||(g.cssNumber[t]?"":"px"),c=(g.cssNumber[t]||"px"!==l&&+u)&&z.exec(g.css(e,t));if(c&&c[3]!==l){l=l||c[3],n=n||[],c=+u||1;do{c/=o=o||".5",g.style(e,t,c+l)}while(o!==(o=s()/u)&&1!==o&&--a)}return n&&(c=+c||+u||0,i=n[1]?c+(n[1]+1)*n[2]:+n[2],r&&(r.unit=l,r.start=c,r.end=i)),i}var X=/^(?:checkbox|radio)$/i,K=/<([\w:-]+)/,Z=/^$|\/(?:java|ecma)script/i,J={option:[1,"<select multiple='multiple'>","</select>"],thead:[1,"<table>","</table>"],col:[2,"<table><colgroup>","</colgroup></table>"],tr:[2,"<table><tbody>","</tbody></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],_default:[0,"",""]};function Q(e,t){var n=void 0!==e.getElementsByTagName?e.getElementsByTagName(t||"*"):void 0!==e.querySelectorAll?e.querySelectorAll(t||"*"):[];return void 0===t||t&&g.nodeName(e,t)?g.merge([e],n):n}function ee(e,t){for(var n=0,r=e.length;n<r;n++)L.set(e[n],"globalEval",!t||L.get(t[n],"globalEval"))}J.optgroup=J.option,J.tbody=J.tfoot=J.colgroup=J.caption=J.thead,J.th=J.td;var te,ne,re=/<|&#?\w+;/;function ie(e,t,n,r,i){for(var o,a,s,u,l,c,d=t.createDocumentFragment(),f=[],p=0,h=e.length;p<h;p++)if((o=e[p])||0===o)if("object"===g.type(o))g.merge(f,o.nodeType?[o]:o);else if(re.test(o)){for(a=a||d.appendChild(t.createElement("div")),s=(K.exec(o)||["",""])[1].toLowerCase(),u=J[s]||J._default,a.innerHTML=u[1]+g.htmlPrefilter(o)+u[2],c=u[0];c--;)a=a.lastChild;g.merge(f,a.childNodes),(a=d.firstChild).textContent=""}else f.push(t.createTextNode(o));for(d.textContent="",p=0;o=f[p++];)if(r&&g.inArray(o,r)>-1)i&&i.push(o);else if(l=g.contains(o.ownerDocument,o),a=Q(d.appendChild(o),"script"),l&&ee(a),n)for(c=0;o=a[c++];)Z.test(o.type||"")&&n.push(o);return d}te=a.createDocumentFragment().appendChild(a.createElement("div")),(ne=a.createElement("input")).setAttribute("type","radio"),ne.setAttribute("checked","checked"),ne.setAttribute("name","t"),te.appendChild(ne),h.checkClone=te.cloneNode(!0).cloneNode(!0).lastChild.checked,te.innerHTML="<textarea>x</textarea>",h.noCloneChecked=!!te.cloneNode(!0).lastChild.defaultValue;var oe=/^key/,ae=/^(?:mouse|pointer|contextmenu|drag|drop)|click/,se=/^([^.]*)(?:\.(.+)|)/;function ue(){return!0}function le(){return!1}function ce(){try{return a.activeElement}catch(e){}}function de(e,t,n,r,i,o){var a,s;if("object"==typeof t){for(s in"string"!=typeof n&&(r=r||n,n=void 0),t)de(e,s,n,r,t[s],o);return e}if(null==r&&null==i?(i=n,r=n=void 0):null==i&&("string"==typeof n?(i=r,r=void 0):(i=r,r=n,n=void 0)),!1===i)i=le;else if(!i)return e;return 1===o&&(a=i,(i=function(e){return g().off(e),a.apply(this,arguments)}).guid=a.guid||(a.guid=g.guid++)),e.each((function(){g.event.add(this,t,i,r,n)}))}g.event={global:{},add:function(e,t,n,r,i){var o,a,s,u,l,c,d,f,p,h,m,v=L.get(e);if(v)for(n.handler&&(n=(o=n).handler,i=o.selector),n.guid||(n.guid=g.guid++),(u=v.events)||(u=v.events={}),(a=v.handle)||(a=v.handle=function(t){return void 0!==g&&g.event.triggered!==t.type?g.event.dispatch.apply(e,arguments):void 0}),l=(t=(t||"").match(M)||[""]).length;l--;)p=m=(s=se.exec(t[l])||[])[1],h=(s[2]||"").split(".").sort(),p&&(d=g.event.special[p]||{},p=(i?d.delegateType:d.bindType)||p,d=g.event.special[p]||{},c=g.extend({type:p,origType:m,data:r,handler:n,guid:n.guid,selector:i,needsContext:i&&g.expr.match.needsContext.test(i),namespace:h.join(".")},o),(f=u[p])||((f=u[p]=[]).delegateCount=0,d.setup&&!1!==d.setup.call(e,r,h,a)||e.addEventListener&&e.addEventListener(p,a)),d.add&&(d.add.call(e,c),c.handler.guid||(c.handler.guid=n.guid)),i?f.splice(f.delegateCount++,0,c):f.push(c),g.event.global[p]=!0)},remove:function(e,t,n,r,i){var o,a,s,u,l,c,d,f,p,h,m,v=L.hasData(e)&&L.get(e);if(v&&(u=v.events)){for(l=(t=(t||"").match(M)||[""]).length;l--;)if(p=m=(s=se.exec(t[l])||[])[1],h=(s[2]||"").split(".").sort(),p){for(d=g.event.special[p]||{},f=u[p=(r?d.delegateType:d.bindType)||p]||[],s=s[2]&&new RegExp("(^|\\.)"+h.join("\\.(?:.*\\.|)")+"(\\.|$)"),a=o=f.length;o--;)c=f[o],!i&&m!==c.origType||n&&n.guid!==c.guid||s&&!s.test(c.namespace)||r&&r!==c.selector&&("**"!==r||!c.selector)||(f.splice(o,1),c.selector&&f.delegateCount--,d.remove&&d.remove.call(e,c));a&&!f.length&&(d.teardown&&!1!==d.teardown.call(e,h,v.handle)||g.removeEvent(e,p,v.handle),delete u[p])}else for(p in u)g.event.remove(e,p+t[l],n,r,!0);g.isEmptyObject(u)&&L.remove(e,"handle events")}},dispatch:function(e){e=g.event.fix(e);var t,n,r,i,o,a=[],u=s.call(arguments),l=(L.get(this,"events")||{})[e.type]||[],c=g.event.special[e.type]||{};if(u[0]=e,e.delegateTarget=this,!c.preDispatch||!1!==c.preDispatch.call(this,e)){for(a=g.event.handlers.call(this,e,l),t=0;(i=a[t++])&&!e.isPropagationStopped();)for(e.currentTarget=i.elem,n=0;(o=i.handlers[n++])&&!e.isImmediatePropagationStopped();)e.rnamespace&&!e.rnamespace.test(o.namespace)||(e.handleObj=o,e.data=o.data,void 0!==(r=((g.event.special[o.origType]||{}).handle||o.handler).apply(i.elem,u))&&!1===(e.result=r)&&(e.preventDefault(),e.stopPropagation()));return c.postDispatch&&c.postDispatch.call(this,e),e.result}},handlers:function(e,t){var n,r,i,o,a=[],s=t.delegateCount,u=e.target;if(s&&u.nodeType&&("click"!==e.type||isNaN(e.button)||e.button<1))for(;u!==this;u=u.parentNode||this)if(1===u.nodeType&&(!0!==u.disabled||"click"!==e.type)){for(r=[],n=0;n<s;n++)void 0===r[i=(o=t[n]).selector+" "]&&(r[i]=o.needsContext?g(i,this).index(u)>-1:g.find(i,this,null,[u]).length),r[i]&&r.push(o);r.length&&a.push({elem:u,handlers:r})}return s<t.length&&a.push({elem:this,handlers:t.slice(s)}),a},props:"altKey bubbles cancelable ctrlKey currentTarget detail eventPhase metaKey relatedTarget shiftKey target timeStamp view which".split(" "),fixHooks:{},keyHooks:{props:"char charCode key keyCode".split(" "),filter:function(e,t){return null==e.which&&(e.which=null!=t.charCode?t.charCode:t.keyCode),e}},mouseHooks:{props:"button buttons clientX clientY offsetX offsetY pageX pageY screenX screenY toElement".split(" "),filter:function(e,t){var n,r,i,o=t.button;return null==e.pageX&&null!=t.clientX&&(r=(n=e.target.ownerDocument||a).documentElement,i=n.body,e.pageX=t.clientX+(r&&r.scrollLeft||i&&i.scrollLeft||0)-(r&&r.clientLeft||i&&i.clientLeft||0),e.pageY=t.clientY+(r&&r.scrollTop||i&&i.scrollTop||0)-(r&&r.clientTop||i&&i.clientTop||0)),e.which||void 0===o||(e.which=1&o?1:2&o?3:4&o?2:0),e}},fix:function(e){if(e[g.expando])return e;var t,n,r,i=e.type,o=e,s=this.fixHooks[i];for(s||(this.fixHooks[i]=s=ae.test(i)?this.mouseHooks:oe.test(i)?this.keyHooks:{}),r=s.props?this.props.concat(s.props):this.props,e=new g.Event(o),t=r.length;t--;)e[n=r[t]]=o[n];return e.target||(e.target=a),3===e.target.nodeType&&(e.target=e.target.parentNode),s.filter?s.filter(e,o):e},special:{load:{noBubble:!0},focus:{trigger:function(){if(this!==ce()&&this.focus)return this.focus(),!1},delegateType:"focusin"},blur:{trigger:function(){if(this===ce()&&this.blur)return this.blur(),!1},delegateType:"focusout"},click:{trigger:function(){if("checkbox"===this.type&&this.click&&g.nodeName(this,"input"))return this.click(),!1},_default:function(e){return g.nodeName(e.target,"a")}},beforeunload:{postDispatch:function(e){void 0!==e.result&&e.originalEvent&&(e.originalEvent.returnValue=e.result)}}}},g.removeEvent=function(e,t,n){e.removeEventListener&&e.removeEventListener(t,n)},g.Event=function(e,t){if(!(this instanceof g.Event))return new g.Event(e,t);e&&e.type?(this.originalEvent=e,this.type=e.type,this.isDefaultPrevented=e.defaultPrevented||void 0===e.defaultPrevented&&!1===e.returnValue?ue:le):this.type=e,t&&g.extend(this,t),this.timeStamp=e&&e.timeStamp||g.now(),this[g.expando]=!0},g.Event.prototype={constructor:g.Event,isDefaultPrevented:le,isPropagationStopped:le,isImmediatePropagationStopped:le,isSimulated:!1,preventDefault:function(){var e=this.originalEvent;this.isDefaultPrevented=ue,e&&!this.isSimulated&&e.preventDefault()},stopPropagation:function(){var e=this.originalEvent;this.isPropagationStopped=ue,e&&!this.isSimulated&&e.stopPropagation()},stopImmediatePropagation:function(){var e=this.originalEvent;this.isImmediatePropagationStopped=ue,e&&!this.isSimulated&&e.stopImmediatePropagation(),this.stopPropagation()}},g.each({mouseenter:"mouseover",mouseleave:"mouseout",pointerenter:"pointerover",pointerleave:"pointerout"},(function(e,t){g.event.special[e]={delegateType:t,bindType:t,handle:function(e){var n,r=this,i=e.relatedTarget,o=e.handleObj;return i&&(i===r||g.contains(r,i))||(e.type=o.origType,n=o.handler.apply(this,arguments),e.type=t),n}}})),g.fn.extend({on:function(e,t,n,r){return de(this,e,t,n,r)},one:function(e,t,n,r){return de(this,e,t,n,r,1)},off:function(e,t,n){var r,i;if(e&&e.preventDefault&&e.handleObj)return r=e.handleObj,g(e.delegateTarget).off(r.namespace?r.origType+"."+r.namespace:r.origType,r.selector,r.handler),this;if("object"==typeof e){for(i in e)this.off(i,t,e[i]);return this}return!1!==t&&"function"!=typeof t||(n=t,t=void 0),!1===n&&(n=le),this.each((function(){g.event.remove(this,e,n,t)}))}});var fe=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:-]+)[^>]*)\/>/gi,pe=/<script|<style|<link/i,he=/checked\s*(?:[^=]|=\s*.checked.)/i,ge=/^true\/(.*)/,me=/^\s*<!(?:\[CDATA\[|--)|(?:\]\]|--)>\s*$/g;function ve(e,t){return g.nodeName(e,"table")&&g.nodeName(11!==t.nodeType?t:t.firstChild,"tr")?e.getElementsByTagName("tbody")[0]||e.appendChild(e.ownerDocument.createElement("tbody")):e}function ye(e){return e.type=(null!==e.getAttribute("type"))+"/"+e.type,e}function be(e){var t=ge.exec(e.type);return t?e.type=t[1]:e.removeAttribute("type"),e}function $e(e,t){var n,r,i,o,a,s,u,l;if(1===t.nodeType){if(L.hasData(e)&&(o=L.access(e),a=L.set(t,o),l=o.events))for(i in delete a.handle,a.events={},l)for(n=0,r=l[i].length;n<r;n++)g.event.add(t,i,l[i][n]);U.hasData(e)&&(s=U.access(e),u=g.extend({},s),U.set(t,u))}}function we(e,t,n,r){t=u.apply([],t);var i,o,a,s,l,c,d=0,f=e.length,p=f-1,m=t[0],v=g.isFunction(m);if(v||f>1&&"string"==typeof m&&!h.checkClone&&he.test(m))return e.each((function(i){var o=e.eq(i);v&&(t[0]=m.call(this,i,o.html())),we(o,t,n,r)}));if(f&&(o=(i=ie(t,e[0].ownerDocument,!1,e,r)).firstChild,1===i.childNodes.length&&(i=o),o||r)){for(s=(a=g.map(Q(i,"script"),ye)).length;d<f;d++)l=i,d!==p&&(l=g.clone(l,!0,!0),s&&g.merge(a,Q(l,"script"))),n.call(e[d],l,d);if(s)for(c=a[a.length-1].ownerDocument,g.map(a,be),d=0;d<s;d++)l=a[d],Z.test(l.type||"")&&!L.access(l,"globalEval")&&g.contains(c,l)&&(l.src?g._evalUrl&&g._evalUrl(l.src):g.globalEval(l.textContent.replace(me,"")))}return e}function xe(e,t,n){for(var r,i=t?g.filter(t,e):e,o=0;null!=(r=i[o]);o++)n||1!==r.nodeType||g.cleanData(Q(r)),r.parentNode&&(n&&g.contains(r.ownerDocument,r)&&ee(Q(r,"script")),r.parentNode.removeChild(r));return e}g.extend({htmlPrefilter:function(e){return e.replace(fe,"<$1></$2>")},clone:function(e,t,n){var r,i,o,a,s,u,l,c=e.cloneNode(!0),d=g.contains(e.ownerDocument,e);if(!(h.noCloneChecked||1!==e.nodeType&&11!==e.nodeType||g.isXMLDoc(e)))for(a=Q(c),r=0,i=(o=Q(e)).length;r<i;r++)s=o[r],u=a[r],l=void 0,"input"===(l=u.nodeName.toLowerCase())&&X.test(s.type)?u.checked=s.checked:"input"!==l&&"textarea"!==l||(u.defaultValue=s.defaultValue);if(t)if(n)for(o=o||Q(e),a=a||Q(c),r=0,i=o.length;r<i;r++)$e(o[r],a[r]);else $e(e,c);return(a=Q(c,"script")).length>0&&ee(a,!d&&Q(e,"script")),c},cleanData:function(e){for(var t,n,r,i=g.event.special,o=0;void 0!==(n=e[o]);o++)if(R(n)){if(t=n[L.expando]){if(t.events)for(r in t.events)i[r]?g.event.remove(n,r):g.removeEvent(n,r,t.handle);n[L.expando]=void 0}n[U.expando]&&(n[U.expando]=void 0)}}}),g.fn.extend({domManip:we,detach:function(e){return xe(this,e,!0)},remove:function(e){return xe(this,e)},text:function(e){return F(this,(function(e){return void 0===e?g.text(this):this.empty().each((function(){1!==this.nodeType&&11!==this.nodeType&&9!==this.nodeType||(this.textContent=e)}))}),null,e,arguments.length)},append:function(){return we(this,arguments,(function(e){1!==this.nodeType&&11!==this.nodeType&&9!==this.nodeType||ve(this,e).appendChild(e)}))},prepend:function(){return we(this,arguments,(function(e){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var t=ve(this,e);t.insertBefore(e,t.firstChild)}}))},before:function(){return we(this,arguments,(function(e){this.parentNode&&this.parentNode.insertBefore(e,this)}))},after:function(){return we(this,arguments,(function(e){this.parentNode&&this.parentNode.insertBefore(e,this.nextSibling)}))},empty:function(){for(var e,t=0;null!=(e=this[t]);t++)1===e.nodeType&&(g.cleanData(Q(e,!1)),e.textContent="");return this},clone:function(e,t){return e=null!=e&&e,t=null==t?e:t,this.map((function(){return g.clone(this,e,t)}))},html:function(e){return F(this,(function(e){var t=this[0]||{},n=0,r=this.length;if(void 0===e&&1===t.nodeType)return t.innerHTML;if("string"==typeof e&&!pe.test(e)&&!J[(K.exec(e)||["",""])[1].toLowerCase()]){e=g.htmlPrefilter(e);try{for(;n<r;n++)1===(t=this[n]||{}).nodeType&&(g.cleanData(Q(t,!1)),t.innerHTML=e);t=0}catch(e){}}t&&this.empty().append(e)}),null,e,arguments.length)},replaceWith:function(){var e=[];return we(this,arguments,(function(t){var n=this.parentNode;g.inArray(this,e)<0&&(g.cleanData(Q(this)),n&&n.replaceChild(t,this))}),e)}}),g.each({appendTo:"append",prependTo:"prepend",insertBefore:"before",insertAfter:"after",replaceAll:"replaceWith"},(function(e,t){g.fn[e]=function(e){for(var n,r=[],i=g(e),o=i.length-1,a=0;a<=o;a++)n=a===o?this:this.clone(!0),g(i[a])[t](n),l.apply(r,n.get());return this.pushStack(r)}}));var qe,_e={HTML:"block",BODY:"block"};function Se(e,t){var n=g(t.createElement(e)).appendTo(t.body),r=g.css(n[0],"display");return n.detach(),r}function ke(e){var t=a,n=_e[e];return n||("none"!==(n=Se(e,t))&&n||((t=(qe=(qe||g("<iframe frameborder='0' width='0' height='0'/>")).appendTo(t.documentElement))[0].contentDocument).write(),t.close(),n=Se(e,t),qe.detach()),_e[e]=n),n}var Ce=/^margin/,Ee=new RegExp("^("+V+")(?!px)[a-z%]+$","i"),Te=function(e){var t=e.ownerDocument.defaultView;return t&&t.opener||(t=n),t.getComputedStyle(e)},De=function(e,t,n,r){var i,o,a={};for(o in t)a[o]=e.style[o],e.style[o]=t[o];for(o in i=n.apply(e,r||[]),t)e.style[o]=a[o];return i},Ae=a.documentElement;function Ie(e,t,n){var r,i,o,a,s=e.style;return""!==(a=(n=n||Te(e))?n.getPropertyValue(t)||n[t]:void 0)&&void 0!==a||g.contains(e.ownerDocument,e)||(a=g.style(e,t)),n&&!h.pixelMarginRight()&&Ee.test(a)&&Ce.test(t)&&(r=s.width,i=s.minWidth,o=s.maxWidth,s.minWidth=s.maxWidth=s.width=a,a=n.width,s.width=r,s.minWidth=i,s.maxWidth=o),void 0!==a?a+"":a}function Oe(e,t){return{get:function(){if(!e())return(this.get=t).apply(this,arguments);delete this.get}}}!function(){var e,t,r,i,o=a.createElement("div"),s=a.createElement("div");function u(){s.style.cssText="-webkit-box-sizing:border-box;-moz-box-sizing:border-box;box-sizing:border-box;position:relative;display:block;margin:auto;border:1px;padding:1px;top:1%;width:50%",s.innerHTML="",Ae.appendChild(o);var a=n.getComputedStyle(s);e="1%"!==a.top,i="2px"===a.marginLeft,t="4px"===a.width,s.style.marginRight="50%",r="4px"===a.marginRight,Ae.removeChild(o)}s.style&&(s.style.backgroundClip="content-box",s.cloneNode(!0).style.backgroundClip="",h.clearCloneStyle="content-box"===s.style.backgroundClip,o.style.cssText="border:0;width:8px;height:0;top:0;left:-9999px;padding:0;margin-top:1px;position:absolute",o.appendChild(s),g.extend(h,{pixelPosition:function(){return u(),e},boxSizingReliable:function(){return null==t&&u(),t},pixelMarginRight:function(){return null==t&&u(),r},reliableMarginLeft:function(){return null==t&&u(),i},reliableMarginRight:function(){var e,t=s.appendChild(a.createElement("div"));return t.style.cssText=s.style.cssText="-webkit-box-sizing:content-box;box-sizing:content-box;display:block;margin:0;border:0;padding:0",t.style.marginRight=t.style.width="0",s.style.width="1px",Ae.appendChild(o),e=!parseFloat(n.getComputedStyle(t).marginRight),Ae.removeChild(o),s.removeChild(t),e}}))}();var Me=/^(none|table(?!-c[ea]).+)/,Pe={position:"absolute",visibility:"hidden",display:"block"},Fe={letterSpacing:"0",fontWeight:"400"},Re=["Webkit","O","Moz","ms"],Ne=a.createElement("div").style;function Le(e){if(e in Ne)return e;for(var t=e[0].toUpperCase()+e.slice(1),n=Re.length;n--;)if((e=Re[n]+t)in Ne)return e}function Ue(e,t,n){var r=z.exec(t);return r?Math.max(0,r[2]-(n||0))+(r[3]||"px"):t}function je(e,t,n,r,i){for(var o=n===(r?"border":"content")?4:"width"===t?1:0,a=0;o<4;o+=2)"margin"===n&&(a+=g.css(e,n+W[o],!0,i)),r?("content"===n&&(a-=g.css(e,"padding"+W[o],!0,i)),"margin"!==n&&(a-=g.css(e,"border"+W[o]+"Width",!0,i))):(a+=g.css(e,"padding"+W[o],!0,i),"padding"!==n&&(a+=g.css(e,"border"+W[o]+"Width",!0,i)));return a}function Be(e,t,n){var r=!0,i="width"===t?e.offsetWidth:e.offsetHeight,o=Te(e),a="border-box"===g.css(e,"boxSizing",!1,o);if(i<=0||null==i){if(((i=Ie(e,t,o))<0||null==i)&&(i=e.style[t]),Ee.test(i))return i;r=a&&(h.boxSizingReliable()||i===e.style[t]),i=parseFloat(i)||0}return i+je(e,t,n||(a?"border":"content"),r,o)+"px"}function He(e,t){for(var n,r,i,o=[],a=0,s=e.length;a<s;a++)(r=e[a]).style&&(o[a]=L.get(r,"olddisplay"),n=r.style.display,t?(o[a]||"none"!==n||(r.style.display=""),""===r.style.display&&Y(r)&&(o[a]=L.access(r,"olddisplay",ke(r.nodeName)))):(i=Y(r),"none"===n&&i||L.set(r,"olddisplay",i?n:g.css(r,"display"))));for(a=0;a<s;a++)(r=e[a]).style&&(t&&"none"!==r.style.display&&""!==r.style.display||(r.style.display=t?o[a]||"":"none"));return e}function Ve(e,t,n,r,i){return new Ve.prototype.init(e,t,n,r,i)}g.extend({cssHooks:{opacity:{get:function(e,t){if(t){var n=Ie(e,"opacity");return""===n?"1":n}}}},cssNumber:{animationIterationCount:!0,columnCount:!0,fillOpacity:!0,flexGrow:!0,flexShrink:!0,fontWeight:!0,lineHeight:!0,opacity:!0,order:!0,orphans:!0,widows:!0,zIndex:!0,zoom:!0},cssProps:{float:"cssFloat"},style:function(e,t,n,r){if(e&&3!==e.nodeType&&8!==e.nodeType&&e.style){var i,o,a,s=g.camelCase(t),u=e.style;if(t=g.cssProps[s]||(g.cssProps[s]=Le(s)||s),a=g.cssHooks[t]||g.cssHooks[s],void 0===n)return a&&"get"in a&&void 0!==(i=a.get(e,!1,r))?i:u[t];"string"==(o=typeof n)&&(i=z.exec(n))&&i[1]&&(n=G(e,t,i),o="number"),null!=n&&n==n&&("number"===o&&(n+=i&&i[3]||(g.cssNumber[s]?"":"px")),h.clearCloneStyle||""!==n||0!==t.indexOf("background")||(u[t]="inherit"),a&&"set"in a&&void 0===(n=a.set(e,n,r))||(u[t]=n))}},css:function(e,t,n,r){var i,o,a,s=g.camelCase(t);return t=g.cssProps[s]||(g.cssProps[s]=Le(s)||s),(a=g.cssHooks[t]||g.cssHooks[s])&&"get"in a&&(i=a.get(e,!0,n)),void 0===i&&(i=Ie(e,t,r)),"normal"===i&&t in Fe&&(i=Fe[t]),""===n||n?(o=parseFloat(i),!0===n||isFinite(o)?o||0:i):i}}),g.each(["height","width"],(function(e,t){g.cssHooks[t]={get:function(e,n,r){if(n)return Me.test(g.css(e,"display"))&&0===e.offsetWidth?De(e,Pe,(function(){return Be(e,t,r)})):Be(e,t,r)},set:function(e,n,r){var i,o=r&&Te(e),a=r&&je(e,t,r,"border-box"===g.css(e,"boxSizing",!1,o),o);return a&&(i=z.exec(n))&&"px"!==(i[3]||"px")&&(e.style[t]=n,n=g.css(e,t)),Ue(0,n,a)}}})),g.cssHooks.marginLeft=Oe(h.reliableMarginLeft,(function(e,t){if(t)return(parseFloat(Ie(e,"marginLeft"))||e.getBoundingClientRect().left-De(e,{marginLeft:0},(function(){return e.getBoundingClientRect().left})))+"px"})),g.cssHooks.marginRight=Oe(h.reliableMarginRight,(function(e,t){if(t)return De(e,{display:"inline-block"},Ie,[e,"marginRight"])})),g.each({margin:"",padding:"",border:"Width"},(function(e,t){g.cssHooks[e+t]={expand:function(n){for(var r=0,i={},o="string"==typeof n?n.split(" "):[n];r<4;r++)i[e+W[r]+t]=o[r]||o[r-2]||o[0];return i}},Ce.test(e)||(g.cssHooks[e+t].set=Ue)})),g.fn.extend({css:function(e,t){return F(this,(function(e,t,n){var r,i,o={},a=0;if(g.isArray(t)){for(r=Te(e),i=t.length;a<i;a++)o[t[a]]=g.css(e,t[a],!1,r);return o}return void 0!==n?g.style(e,t,n):g.css(e,t)}),e,t,arguments.length>1)},show:function(){return He(this,!0)},hide:function(){return He(this)},toggle:function(e){return"boolean"==typeof e?e?this.show():this.hide():this.each((function(){Y(this)?g(this).show():g(this).hide()}))}}),g.Tween=Ve,Ve.prototype={constructor:Ve,init:function(e,t,n,r,i,o){this.elem=e,this.prop=n,this.easing=i||g.easing._default,this.options=t,this.start=this.now=this.cur(),this.end=r,this.unit=o||(g.cssNumber[n]?"":"px")},cur:function(){var e=Ve.propHooks[this.prop];return e&&e.get?e.get(this):Ve.propHooks._default.get(this)},run:function(e){var t,n=Ve.propHooks[this.prop];return this.options.duration?this.pos=t=g.easing[this.easing](e,this.options.duration*e,0,1,this.options.duration):this.pos=t=e,this.now=(this.end-this.start)*t+this.start,this.options.step&&this.options.step.call(this.elem,this.now,this),n&&n.set?n.set(this):Ve.propHooks._default.set(this),this}},Ve.prototype.init.prototype=Ve.prototype,Ve.propHooks={_default:{get:function(e){var t;return 1!==e.elem.nodeType||null!=e.elem[e.prop]&&null==e.elem.style[e.prop]?e.elem[e.prop]:(t=g.css(e.elem,e.prop,""))&&"auto"!==t?t:0},set:function(e){g.fx.step[e.prop]?g.fx.step[e.prop](e):1!==e.elem.nodeType||null==e.elem.style[g.cssProps[e.prop]]&&!g.cssHooks[e.prop]?e.elem[e.prop]=e.now:g.style(e.elem,e.prop,e.now+e.unit)}}},Ve.propHooks.scrollTop=Ve.propHooks.scrollLeft={set:function(e){e.elem.nodeType&&e.elem.parentNode&&(e.elem[e.prop]=e.now)}},g.easing={linear:function(e){return e},swing:function(e){return.5-Math.cos(e*Math.PI)/2},_default:"swing"},g.fx=Ve.prototype.init,g.fx.step={};var ze,We,Ye=/^(?:toggle|show|hide)$/,Ge=/queueHooks$/;function Xe(){return n.setTimeout((function(){ze=void 0})),ze=g.now()}function Ke(e,t){var n,r=0,i={height:e};for(t=t?1:0;r<4;r+=2-t)i["margin"+(n=W[r])]=i["padding"+n]=e;return t&&(i.opacity=i.width=e),i}function Ze(e,t,n){for(var r,i=(Je.tweeners[t]||[]).concat(Je.tweeners["*"]),o=0,a=i.length;o<a;o++)if(r=i[o].call(n,t,e))return r}function Je(e,t,n){var r,i,o=0,a=Je.prefilters.length,s=g.Deferred().always((function(){delete u.elem})),u=function(){if(i)return!1;for(var t=ze||Xe(),n=Math.max(0,l.startTime+l.duration-t),r=1-(n/l.duration||0),o=0,a=l.tweens.length;o<a;o++)l.tweens[o].run(r);return s.notifyWith(e,[l,r,n]),r<1&&a?n:(s.resolveWith(e,[l]),!1)},l=s.promise({elem:e,props:g.extend({},t),opts:g.extend(!0,{specialEasing:{},easing:g.easing._default},n),originalProperties:t,originalOptions:n,startTime:ze||Xe(),duration:n.duration,tweens:[],createTween:function(t,n){var r=g.Tween(e,l.opts,t,n,l.opts.specialEasing[t]||l.opts.easing);return l.tweens.push(r),r},stop:function(t){var n=0,r=t?l.tweens.length:0;if(i)return this;for(i=!0;n<r;n++)l.tweens[n].run(1);return t?(s.notifyWith(e,[l,1,0]),s.resolveWith(e,[l,t])):s.rejectWith(e,[l,t]),this}}),c=l.props;for(function(e,t){var n,r,i,o,a;for(n in e)if(i=t[r=g.camelCase(n)],o=e[n],g.isArray(o)&&(i=o[1],o=e[n]=o[0]),n!==r&&(e[r]=o,delete e[n]),(a=g.cssHooks[r])&&"expand"in a)for(n in o=a.expand(o),delete e[r],o)n in e||(e[n]=o[n],t[n]=i);else t[r]=i}(c,l.opts.specialEasing);o<a;o++)if(r=Je.prefilters[o].call(l,e,c,l.opts))return g.isFunction(r.stop)&&(g._queueHooks(l.elem,l.opts.queue).stop=g.proxy(r.stop,r)),r;return g.map(c,Ze,l),g.isFunction(l.opts.start)&&l.opts.start.call(e,l),g.fx.timer(g.extend(u,{elem:e,anim:l,queue:l.opts.queue})),l.progress(l.opts.progress).done(l.opts.done,l.opts.complete).fail(l.opts.fail).always(l.opts.always)}g.Animation=g.extend(Je,{tweeners:{"*":[function(e,t){var n=this.createTween(e,t);return G(n.elem,e,z.exec(t),n),n}]},tweener:function(e,t){g.isFunction(e)?(t=e,e=["*"]):e=e.match(M);for(var n,r=0,i=e.length;r<i;r++)n=e[r],Je.tweeners[n]=Je.tweeners[n]||[],Je.tweeners[n].unshift(t)},prefilters:[function(e,t,n){var r,i,o,a,s,u,l,c=this,d={},f=e.style,p=e.nodeType&&Y(e),h=L.get(e,"fxshow");for(r in n.queue||(null==(s=g._queueHooks(e,"fx")).unqueued&&(s.unqueued=0,u=s.empty.fire,s.empty.fire=function(){s.unqueued||u()}),s.unqueued++,c.always((function(){c.always((function(){s.unqueued--,g.queue(e,"fx").length||s.empty.fire()}))}))),1===e.nodeType&&("height"in t||"width"in t)&&(n.overflow=[f.overflow,f.overflowX,f.overflowY],"inline"===("none"===(l=g.css(e,"display"))?L.get(e,"olddisplay")||ke(e.nodeName):l)&&"none"===g.css(e,"float")&&(f.display="inline-block")),n.overflow&&(f.overflow="hidden",c.always((function(){f.overflow=n.overflow[0],f.overflowX=n.overflow[1],f.overflowY=n.overflow[2]}))),t)if(i=t[r],Ye.exec(i)){if(delete t[r],o=o||"toggle"===i,i===(p?"hide":"show")){if("show"!==i||!h||void 0===h[r])continue;p=!0}d[r]=h&&h[r]||g.style(e,r)}else l=void 0;if(g.isEmptyObject(d))"inline"===("none"===l?ke(e.nodeName):l)&&(f.display=l);else for(r in h?"hidden"in h&&(p=h.hidden):h=L.access(e,"fxshow",{}),o&&(h.hidden=!p),p?g(e).show():c.done((function(){g(e).hide()})),c.done((function(){var t;for(t in L.remove(e,"fxshow"),d)g.style(e,t,d[t])})),d)a=Ze(p?h[r]:0,r,c),r in h||(h[r]=a.start,p&&(a.end=a.start,a.start="width"===r||"height"===r?1:0))}],prefilter:function(e,t){t?Je.prefilters.unshift(e):Je.prefilters.push(e)}}),g.speed=function(e,t,n){var r=e&&"object"==typeof e?g.extend({},e):{complete:n||!n&&t||g.isFunction(e)&&e,duration:e,easing:n&&t||t&&!g.isFunction(t)&&t};return r.duration=g.fx.off?0:"number"==typeof r.duration?r.duration:r.duration in g.fx.speeds?g.fx.speeds[r.duration]:g.fx.speeds._default,null!=r.queue&&!0!==r.queue||(r.queue="fx"),r.old=r.complete,r.complete=function(){g.isFunction(r.old)&&r.old.call(this),r.queue&&g.dequeue(this,r.queue)},r},g.fn.extend({fadeTo:function(e,t,n,r){return this.filter(Y).css("opacity",0).show().end().animate({opacity:t},e,n,r)},animate:function(e,t,n,r){var i=g.isEmptyObject(e),o=g.speed(t,n,r),a=function(){var t=Je(this,g.extend({},e),o);(i||L.get(this,"finish"))&&t.stop(!0)};return a.finish=a,i||!1===o.queue?this.each(a):this.queue(o.queue,a)},stop:function(e,t,n){var r=function(e){var t=e.stop;delete e.stop,t(n)};return"string"!=typeof e&&(n=t,t=e,e=void 0),t&&!1!==e&&this.queue(e||"fx",[]),this.each((function(){var t=!0,i=null!=e&&e+"queueHooks",o=g.timers,a=L.get(this);if(i)a[i]&&a[i].stop&&r(a[i]);else for(i in a)a[i]&&a[i].stop&&Ge.test(i)&&r(a[i]);for(i=o.length;i--;)o[i].elem!==this||null!=e&&o[i].queue!==e||(o[i].anim.stop(n),t=!1,o.splice(i,1));!t&&n||g.dequeue(this,e)}))},finish:function(e){return!1!==e&&(e=e||"fx"),this.each((function(){var t,n=L.get(this),r=n[e+"queue"],i=n[e+"queueHooks"],o=g.timers,a=r?r.length:0;for(n.finish=!0,g.queue(this,e,[]),i&&i.stop&&i.stop.call(this,!0),t=o.length;t--;)o[t].elem===this&&o[t].queue===e&&(o[t].anim.stop(!0),o.splice(t,1));for(t=0;t<a;t++)r[t]&&r[t].finish&&r[t].finish.call(this);delete n.finish}))}}),g.each(["toggle","show","hide"],(function(e,t){var n=g.fn[t];g.fn[t]=function(e,r,i){return null==e||"boolean"==typeof e?n.apply(this,arguments):this.animate(Ke(t,!0),e,r,i)}})),g.each({slideDown:Ke("show"),slideUp:Ke("hide"),slideToggle:Ke("toggle"),fadeIn:{opacity:"show"},fadeOut:{opacity:"hide"},fadeToggle:{opacity:"toggle"}},(function(e,t){g.fn[e]=function(e,n,r){return this.animate(t,e,n,r)}})),g.timers=[],g.fx.tick=function(){var e,t=0,n=g.timers;for(ze=g.now();t<n.length;t++)(e=n[t])()||n[t]!==e||n.splice(t--,1);n.length||g.fx.stop(),ze=void 0},g.fx.timer=function(e){g.timers.push(e),e()?g.fx.start():g.timers.pop()},g.fx.interval=13,g.fx.start=function(){We||(We=n.setInterval(g.fx.tick,g.fx.interval))},g.fx.stop=function(){n.clearInterval(We),We=null},g.fx.speeds={slow:600,fast:200,_default:400},g.fn.delay=function(e,t){return e=g.fx&&g.fx.speeds[e]||e,t=t||"fx",this.queue(t,(function(t,r){var i=n.setTimeout(t,e);r.stop=function(){n.clearTimeout(i)}}))},function(){var e=a.createElement("input"),t=a.createElement("select"),n=t.appendChild(a.createElement("option"));e.type="checkbox",h.checkOn=""!==e.value,h.optSelected=n.selected,t.disabled=!0,h.optDisabled=!n.disabled,(e=a.createElement("input")).value="t",e.type="radio",h.radioValue="t"===e.value}();var Qe,et=g.expr.attrHandle;g.fn.extend({attr:function(e,t){return F(this,g.attr,e,t,arguments.length>1)},removeAttr:function(e){return this.each((function(){g.removeAttr(this,e)}))}}),g.extend({attr:function(e,t,n){var r,i,o=e.nodeType;if(3!==o&&8!==o&&2!==o)return void 0===e.getAttribute?g.prop(e,t,n):(1===o&&g.isXMLDoc(e)||(t=t.toLowerCase(),i=g.attrHooks[t]||(g.expr.match.bool.test(t)?Qe:void 0)),void 0!==n?null===n?void g.removeAttr(e,t):i&&"set"in i&&void 0!==(r=i.set(e,n,t))?r:(e.setAttribute(t,n+""),n):i&&"get"in i&&null!==(r=i.get(e,t))?r:null==(r=g.find.attr(e,t))?void 0:r)},attrHooks:{type:{set:function(e,t){if(!h.radioValue&&"radio"===t&&g.nodeName(e,"input")){var n=e.value;return e.setAttribute("type",t),n&&(e.value=n),t}}}},removeAttr:function(e,t){var n,r,i=0,o=t&&t.match(M);if(o&&1===e.nodeType)for(;n=o[i++];)r=g.propFix[n]||n,g.expr.match.bool.test(n)&&(e[r]=!1),e.removeAttribute(n)}}),Qe={set:function(e,t,n){return!1===t?g.removeAttr(e,n):e.setAttribute(n,n),n}},g.each(g.expr.match.bool.source.match(/\w+/g),(function(e,t){var n=et[t]||g.find.attr;et[t]=function(e,t,r){var i,o;return r||(o=et[t],et[t]=i,i=null!=n(e,t,r)?t.toLowerCase():null,et[t]=o),i}}));var tt=/^(?:input|select|textarea|button)$/i,nt=/^(?:a|area)$/i;g.fn.extend({prop:function(e,t){return F(this,g.prop,e,t,arguments.length>1)},removeProp:function(e){return this.each((function(){delete this[g.propFix[e]||e]}))}}),g.extend({prop:function(e,t,n){var r,i,o=e.nodeType;if(3!==o&&8!==o&&2!==o)return 1===o&&g.isXMLDoc(e)||(t=g.propFix[t]||t,i=g.propHooks[t]),void 0!==n?i&&"set"in i&&void 0!==(r=i.set(e,n,t))?r:e[t]=n:i&&"get"in i&&null!==(r=i.get(e,t))?r:e[t]},propHooks:{tabIndex:{get:function(e){var t=g.find.attr(e,"tabindex");return t?parseInt(t,10):tt.test(e.nodeName)||nt.test(e.nodeName)&&e.href?0:-1}}},propFix:{for:"htmlFor",class:"className"}}),h.optSelected||(g.propHooks.selected={get:function(e){var t=e.parentNode;return t&&t.parentNode&&t.parentNode.selectedIndex,null},set:function(e){var t=e.parentNode;t&&(t.selectedIndex,t.parentNode&&t.parentNode.selectedIndex)}}),g.each(["tabIndex","readOnly","maxLength","cellSpacing","cellPadding","rowSpan","colSpan","useMap","frameBorder","contentEditable"],(function(){g.propFix[this.toLowerCase()]=this}));var rt=/[\t\r\n\f]/g;function it(e){return e.getAttribute&&e.getAttribute("class")||""}g.fn.extend({addClass:function(e){var t,n,r,i,o,a,s,u=0;if(g.isFunction(e))return this.each((function(t){g(this).addClass(e.call(this,t,it(this)))}));if("string"==typeof e&&e)for(t=e.match(M)||[];n=this[u++];)if(i=it(n),r=1===n.nodeType&&(" "+i+" ").replace(rt," ")){for(a=0;o=t[a++];)r.indexOf(" "+o+" ")<0&&(r+=o+" ");i!==(s=g.trim(r))&&n.setAttribute("class",s)}return this},removeClass:function(e){var t,n,r,i,o,a,s,u=0;if(g.isFunction(e))return this.each((function(t){g(this).removeClass(e.call(this,t,it(this)))}));if(!arguments.length)return this.attr("class","");if("string"==typeof e&&e)for(t=e.match(M)||[];n=this[u++];)if(i=it(n),r=1===n.nodeType&&(" "+i+" ").replace(rt," ")){for(a=0;o=t[a++];)for(;r.indexOf(" "+o+" ")>-1;)r=r.replace(" "+o+" "," ");i!==(s=g.trim(r))&&n.setAttribute("class",s)}return this},toggleClass:function(e,t){var n=typeof e;return"boolean"==typeof t&&"string"===n?t?this.addClass(e):this.removeClass(e):g.isFunction(e)?this.each((function(n){g(this).toggleClass(e.call(this,n,it(this),t),t)})):this.each((function(){var t,r,i,o;if("string"===n)for(r=0,i=g(this),o=e.match(M)||[];t=o[r++];)i.hasClass(t)?i.removeClass(t):i.addClass(t);else void 0!==e&&"boolean"!==n||((t=it(this))&&L.set(this,"__className__",t),this.setAttribute&&this.setAttribute("class",t||!1===e?"":L.get(this,"__className__")||""))}))},hasClass:function(e){var t,n,r=0;for(t=" "+e+" ";n=this[r++];)if(1===n.nodeType&&(" "+it(n)+" ").replace(rt," ").indexOf(t)>-1)return!0;return!1}});var ot=/\r/g,at=/[\x20\t\r\n\f]+/g;g.fn.extend({val:function(e){var t,n,r,i=this[0];return arguments.length?(r=g.isFunction(e),this.each((function(n){var i;1===this.nodeType&&(null==(i=r?e.call(this,n,g(this).val()):e)?i="":"number"==typeof i?i+="":g.isArray(i)&&(i=g.map(i,(function(e){return null==e?"":e+""}))),(t=g.valHooks[this.type]||g.valHooks[this.nodeName.toLowerCase()])&&"set"in t&&void 0!==t.set(this,i,"value")||(this.value=i))}))):i?(t=g.valHooks[i.type]||g.valHooks[i.nodeName.toLowerCase()])&&"get"in t&&void 0!==(n=t.get(i,"value"))?n:"string"==typeof(n=i.value)?n.replace(ot,""):null==n?"":n:void 0}}),g.extend({valHooks:{option:{get:function(e){var t=g.find.attr(e,"value");return null!=t?t:g.trim(g.text(e)).replace(at," ")}},select:{get:function(e){for(var t,n,r=e.options,i=e.selectedIndex,o="select-one"===e.type||i<0,a=o?null:[],s=o?i+1:r.length,u=i<0?s:o?i:0;u<s;u++)if(((n=r[u]).selected||u===i)&&(h.optDisabled?!n.disabled:null===n.getAttribute("disabled"))&&(!n.parentNode.disabled||!g.nodeName(n.parentNode,"optgroup"))){if(t=g(n).val(),o)return t;a.push(t)}return a},set:function(e,t){for(var n,r,i=e.options,o=g.makeArray(t),a=i.length;a--;)((r=i[a]).selected=g.inArray(g.valHooks.option.get(r),o)>-1)&&(n=!0);return n||(e.selectedIndex=-1),o}}}}),g.each(["radio","checkbox"],(function(){g.valHooks[this]={set:function(e,t){if(g.isArray(t))return e.checked=g.inArray(g(e).val(),t)>-1}},h.checkOn||(g.valHooks[this].get=function(e){return null===e.getAttribute("value")?"on":e.value})}));var st=/^(?:focusinfocus|focusoutblur)$/;g.extend(g.event,{trigger:function(e,t,r,i){var o,s,u,l,c,d,f,h=[r||a],m=p.call(e,"type")?e.type:e,v=p.call(e,"namespace")?e.namespace.split("."):[];if(s=u=r=r||a,3!==r.nodeType&&8!==r.nodeType&&!st.test(m+g.event.triggered)&&(m.indexOf(".")>-1&&(v=m.split("."),m=v.shift(),v.sort()),c=m.indexOf(":")<0&&"on"+m,(e=e[g.expando]?e:new g.Event(m,"object"==typeof e&&e)).isTrigger=i?2:3,e.namespace=v.join("."),e.rnamespace=e.namespace?new RegExp("(^|\\.)"+v.join("\\.(?:.*\\.|)")+"(\\.|$)"):null,e.result=void 0,e.target||(e.target=r),t=null==t?[e]:g.makeArray(t,[e]),f=g.event.special[m]||{},i||!f.trigger||!1!==f.trigger.apply(r,t))){if(!i&&!f.noBubble&&!g.isWindow(r)){for(l=f.delegateType||m,st.test(l+m)||(s=s.parentNode);s;s=s.parentNode)h.push(s),u=s;u===(r.ownerDocument||a)&&h.push(u.defaultView||u.parentWindow||n)}for(o=0;(s=h[o++])&&!e.isPropagationStopped();)e.type=o>1?l:f.bindType||m,(d=(L.get(s,"events")||{})[e.type]&&L.get(s,"handle"))&&d.apply(s,t),(d=c&&s[c])&&d.apply&&R(s)&&(e.result=d.apply(s,t),!1===e.result&&e.preventDefault());return e.type=m,i||e.isDefaultPrevented()||f._default&&!1!==f._default.apply(h.pop(),t)||!R(r)||c&&g.isFunction(r[m])&&!g.isWindow(r)&&((u=r[c])&&(r[c]=null),g.event.triggered=m,r[m](),g.event.triggered=void 0,u&&(r[c]=u)),e.result}},simulate:function(e,t,n){var r=g.extend(new g.Event,n,{type:e,isSimulated:!0});g.event.trigger(r,null,t)}}),g.fn.extend({trigger:function(e,t){return this.each((function(){g.event.trigger(e,t,this)}))},triggerHandler:function(e,t){var n=this[0];if(n)return g.event.trigger(e,t,n,!0)}}),g.each("blur focus focusin focusout load resize scroll unload click dblclick mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave change select submit keydown keypress keyup error contextmenu".split(" "),(function(e,t){g.fn[t]=function(e,n){return arguments.length>0?this.on(t,null,e,n):this.trigger(t)}})),g.fn.extend({hover:function(e,t){return this.mouseenter(e).mouseleave(t||e)}}),h.focusin="onfocusin"in n,h.focusin||g.each({focus:"focusin",blur:"focusout"},(function(e,t){var n=function(e){g.event.simulate(t,e.target,g.event.fix(e))};g.event.special[t]={setup:function(){var r=this.ownerDocument||this,i=L.access(r,t);i||r.addEventListener(e,n,!0),L.access(r,t,(i||0)+1)},teardown:function(){var r=this.ownerDocument||this,i=L.access(r,t)-1;i?L.access(r,t,i):(r.removeEventListener(e,n,!0),L.remove(r,t))}}}));var ut=n.location,lt=g.now(),ct=/\?/;g.parseJSON=function(e){return JSON.parse(e+"")},g.parseXML=function(e){var t;if(!e||"string"!=typeof e)return null;try{t=(new n.DOMParser).parseFromString(e,"text/xml")}catch(e){t=void 0}return t&&!t.getElementsByTagName("parsererror").length||g.error("Invalid XML: "+e),t};var dt=/#.*$/,ft=/([?&])_=[^&]*/,pt=/^(.*?):[ \t]*([^\r\n]*)$/gm,ht=/^(?:GET|HEAD)$/,gt=/^\/\//,mt={},vt={},yt="*/".concat("*"),bt=a.createElement("a");function $t(e){return function(t,n){"string"!=typeof t&&(n=t,t="*");var r,i=0,o=t.toLowerCase().match(M)||[];if(g.isFunction(n))for(;r=o[i++];)"+"===r[0]?(r=r.slice(1)||"*",(e[r]=e[r]||[]).unshift(n)):(e[r]=e[r]||[]).push(n)}}function wt(e,t,n,r){var i={},o=e===vt;function a(s){var u;return i[s]=!0,g.each(e[s]||[],(function(e,s){var l=s(t,n,r);return"string"!=typeof l||o||i[l]?o?!(u=l):void 0:(t.dataTypes.unshift(l),a(l),!1)})),u}return a(t.dataTypes[0])||!i["*"]&&a("*")}function xt(e,t){var n,r,i=g.ajaxSettings.flatOptions||{};for(n in t)void 0!==t[n]&&((i[n]?e:r||(r={}))[n]=t[n]);return r&&g.extend(!0,e,r),e}bt.href=ut.href,g.extend({active:0,lastModified:{},etag:{},ajaxSettings:{url:ut.href,type:"GET",isLocal:/^(?:about|app|app-storage|.+-extension|file|res|widget):$/.test(ut.protocol),global:!0,processData:!0,async:!0,contentType:"application/x-www-form-urlencoded; charset=UTF-8",accepts:{"*":yt,text:"text/plain",html:"text/html",xml:"application/xml, text/xml",json:"application/json, text/javascript"},contents:{xml:/\bxml\b/,html:/\bhtml/,json:/\bjson\b/},responseFields:{xml:"responseXML",text:"responseText",json:"responseJSON"},converters:{"* text":String,"text html":!0,"text json":g.parseJSON,"text xml":g.parseXML},flatOptions:{url:!0,context:!0}},ajaxSetup:function(e,t){return t?xt(xt(e,g.ajaxSettings),t):xt(g.ajaxSettings,e)},ajaxPrefilter:$t(mt),ajaxTransport:$t(vt),ajax:function(e,t){"object"==typeof e&&(t=e,e=void 0),t=t||{};var r,i,o,s,u,l,c,d,f=g.ajaxSetup({},t),p=f.context||f,h=f.context&&(p.nodeType||p.jquery)?g(p):g.event,m=g.Deferred(),v=g.Callbacks("once memory"),y=f.statusCode||{},b={},$={},w=0,x="canceled",q={readyState:0,getResponseHeader:function(e){var t;if(2===w){if(!s)for(s={};t=pt.exec(o);)s[t[1].toLowerCase()]=t[2];t=s[e.toLowerCase()]}return null==t?null:t},getAllResponseHeaders:function(){return 2===w?o:null},setRequestHeader:function(e,t){var n=e.toLowerCase();return w||(e=$[n]=$[n]||e,b[e]=t),this},overrideMimeType:function(e){return w||(f.mimeType=e),this},statusCode:function(e){var t;if(e)if(w<2)for(t in e)y[t]=[y[t],e[t]];else q.always(e[q.status]);return this},abort:function(e){var t=e||x;return r&&r.abort(t),_(0,t),this}};if(m.promise(q).complete=v.add,q.success=q.done,q.error=q.fail,f.url=((e||f.url||ut.href)+"").replace(dt,"").replace(gt,ut.protocol+"//"),f.type=t.method||t.type||f.method||f.type,f.dataTypes=g.trim(f.dataType||"*").toLowerCase().match(M)||[""],null==f.crossDomain){l=a.createElement("a");try{l.href=f.url,l.href=l.href,f.crossDomain=bt.protocol+"//"+bt.host!=l.protocol+"//"+l.host}catch(e){f.crossDomain=!0}}if(f.data&&f.processData&&"string"!=typeof f.data&&(f.data=g.param(f.data,f.traditional)),wt(mt,f,t,q),2===w)return q;for(d in(c=g.event&&f.global)&&0==g.active++&&g.event.trigger("ajaxStart"),f.type=f.type.toUpperCase(),f.hasContent=!ht.test(f.type),i=f.url,f.hasContent||(f.data&&(i=f.url+=(ct.test(i)?"&":"?")+f.data,delete f.data),!1===f.cache&&(f.url=ft.test(i)?i.replace(ft,"$1_="+lt++):i+(ct.test(i)?"&":"?")+"_="+lt++)),f.ifModified&&(g.lastModified[i]&&q.setRequestHeader("If-Modified-Since",g.lastModified[i]),g.etag[i]&&q.setRequestHeader("If-None-Match",g.etag[i])),(f.data&&f.hasContent&&!1!==f.contentType||t.contentType)&&q.setRequestHeader("Content-Type",f.contentType),q.setRequestHeader("Accept",f.dataTypes[0]&&f.accepts[f.dataTypes[0]]?f.accepts[f.dataTypes[0]]+("*"!==f.dataTypes[0]?", "+yt+"; q=0.01":""):f.accepts["*"]),f.headers)q.setRequestHeader(d,f.headers[d]);if(f.beforeSend&&(!1===f.beforeSend.call(p,q,f)||2===w))return q.abort();for(d in x="abort",{success:1,error:1,complete:1})q[d](f[d]);if(r=wt(vt,f,t,q)){if(q.readyState=1,c&&h.trigger("ajaxSend",[q,f]),2===w)return q;f.async&&f.timeout>0&&(u=n.setTimeout((function(){q.abort("timeout")}),f.timeout));try{w=1,r.send(b,_)}catch(e){if(!(w<2))throw e;_(-1,e)}}else _(-1,"No Transport");function _(e,t,a,s){var l,d,b,$,x,_=t;2!==w&&(w=2,u&&n.clearTimeout(u),r=void 0,o=s||"",q.readyState=e>0?4:0,l=e>=200&&e<300||304===e,a&&($=function(e,t,n){for(var r,i,o,a,s=e.contents,u=e.dataTypes;"*"===u[0];)u.shift(),void 0===r&&(r=e.mimeType||t.getResponseHeader("Content-Type"));if(r)for(i in s)if(s[i]&&s[i].test(r)){u.unshift(i);break}if(u[0]in n)o=u[0];else{for(i in n){if(!u[0]||e.converters[i+" "+u[0]]){o=i;break}a||(a=i)}o=o||a}if(o)return o!==u[0]&&u.unshift(o),n[o]}(f,q,a)),$=function(e,t,n,r){var i,o,a,s,u,l={},c=e.dataTypes.slice();if(c[1])for(a in e.converters)l[a.toLowerCase()]=e.converters[a];for(o=c.shift();o;)if(e.responseFields[o]&&(n[e.responseFields[o]]=t),!u&&r&&e.dataFilter&&(t=e.dataFilter(t,e.dataType)),u=o,o=c.shift())if("*"===o)o=u;else if("*"!==u&&u!==o){if(!(a=l[u+" "+o]||l["* "+o]))for(i in l)if((s=i.split(" "))[1]===o&&(a=l[u+" "+s[0]]||l["* "+s[0]])){!0===a?a=l[i]:!0!==l[i]&&(o=s[0],c.unshift(s[1]));break}if(!0!==a)if(a&&e.throws)t=a(t);else try{t=a(t)}catch(e){return{state:"parsererror",error:a?e:"No conversion from "+u+" to "+o}}}return{state:"success",data:t}}(f,$,q,l),l?(f.ifModified&&((x=q.getResponseHeader("Last-Modified"))&&(g.lastModified[i]=x),(x=q.getResponseHeader("etag"))&&(g.etag[i]=x)),204===e||"HEAD"===f.type?_="nocontent":304===e?_="notmodified":(_=$.state,d=$.data,l=!(b=$.error))):(b=_,!e&&_||(_="error",e<0&&(e=0))),q.status=e,q.statusText=(t||_)+"",l?m.resolveWith(p,[d,_,q]):m.rejectWith(p,[q,_,b]),q.statusCode(y),y=void 0,c&&h.trigger(l?"ajaxSuccess":"ajaxError",[q,f,l?d:b]),v.fireWith(p,[q,_]),c&&(h.trigger("ajaxComplete",[q,f]),--g.active||g.event.trigger("ajaxStop")))}return q},getJSON:function(e,t,n){return g.get(e,t,n,"json")},getScript:function(e,t){return g.get(e,void 0,t,"script")}}),g.each(["get","post"],(function(e,t){g[t]=function(e,n,r,i){return g.isFunction(n)&&(i=i||r,r=n,n=void 0),g.ajax(g.extend({url:e,type:t,dataType:i,data:n,success:r},g.isPlainObject(e)&&e))}})),g._evalUrl=function(e){return g.ajax({url:e,type:"GET",dataType:"script",async:!1,global:!1,throws:!0})},g.fn.extend({wrapAll:function(e){var t;return g.isFunction(e)?this.each((function(t){g(this).wrapAll(e.call(this,t))})):(this[0]&&(t=g(e,this[0].ownerDocument).eq(0).clone(!0),this[0].parentNode&&t.insertBefore(this[0]),t.map((function(){for(var e=this;e.firstElementChild;)e=e.firstElementChild;return e})).append(this)),this)},wrapInner:function(e){return g.isFunction(e)?this.each((function(t){g(this).wrapInner(e.call(this,t))})):this.each((function(){var t=g(this),n=t.contents();n.length?n.wrapAll(e):t.append(e)}))},wrap:function(e){var t=g.isFunction(e);return this.each((function(n){g(this).wrapAll(t?e.call(this,n):e)}))},unwrap:function(){return this.parent().each((function(){g.nodeName(this,"body")||g(this).replaceWith(this.childNodes)})).end()}}),g.expr.filters.hidden=function(e){return!g.expr.filters.visible(e)},g.expr.filters.visible=function(e){return e.offsetWidth>0||e.offsetHeight>0||e.getClientRects().length>0};var qt=/%20/g,_t=/\[\]$/,St=/\r?\n/g,kt=/^(?:submit|button|image|reset|file)$/i,Ct=/^(?:input|select|textarea|keygen)/i;function Et(e,t,n,r){var i;if(g.isArray(t))g.each(t,(function(t,i){n||_t.test(e)?r(e,i):Et(e+"["+("object"==typeof i&&null!=i?t:"")+"]",i,n,r)}));else if(n||"object"!==g.type(t))r(e,t);else for(i in t)Et(e+"["+i+"]",t[i],n,r)}g.param=function(e,t){var n,r=[],i=function(e,t){t=g.isFunction(t)?t():null==t?"":t,r[r.length]=encodeURIComponent(e)+"="+encodeURIComponent(t)};if(void 0===t&&(t=g.ajaxSettings&&g.ajaxSettings.traditional),g.isArray(e)||e.jquery&&!g.isPlainObject(e))g.each(e,(function(){i(this.name,this.value)}));else for(n in e)Et(n,e[n],t,i);return r.join("&").replace(qt,"+")},g.fn.extend({serialize:function(){return g.param(this.serializeArray())},serializeArray:function(){return this.map((function(){var e=g.prop(this,"elements");return e?g.makeArray(e):this})).filter((function(){var e=this.type;return this.name&&!g(this).is(":disabled")&&Ct.test(this.nodeName)&&!kt.test(e)&&(this.checked||!X.test(e))})).map((function(e,t){var n=g(this).val();return null==n?null:g.isArray(n)?g.map(n,(function(e){return{name:t.name,value:e.replace(St,"\r\n")}})):{name:t.name,value:n.replace(St,"\r\n")}})).get()}}),g.ajaxSettings.xhr=function(){try{return new n.XMLHttpRequest}catch(e){}};var Tt={0:200,1223:204},Dt=g.ajaxSettings.xhr();h.cors=!!Dt&&"withCredentials"in Dt,h.ajax=Dt=!!Dt,g.ajaxTransport((function(e){var t,r;if(h.cors||Dt&&!e.crossDomain)return{send:function(i,o){var a,s=e.xhr();if(s.open(e.type,e.url,e.async,e.username,e.password),e.xhrFields)for(a in e.xhrFields)s[a]=e.xhrFields[a];for(a in e.mimeType&&s.overrideMimeType&&s.overrideMimeType(e.mimeType),e.crossDomain||i["X-Requested-With"]||(i["X-Requested-With"]="XMLHttpRequest"),i)s.setRequestHeader(a,i[a]);t=function(e){return function(){t&&(t=r=s.onload=s.onerror=s.onabort=s.onreadystatechange=null,"abort"===e?s.abort():"error"===e?"number"!=typeof s.status?o(0,"error"):o(s.status,s.statusText):o(Tt[s.status]||s.status,s.statusText,"text"!==(s.responseType||"text")||"string"!=typeof s.responseText?{binary:s.response}:{text:s.responseText},s.getAllResponseHeaders()))}},s.onload=t(),r=s.onerror=t("error"),void 0!==s.onabort?s.onabort=r:s.onreadystatechange=function(){4===s.readyState&&n.setTimeout((function(){t&&r()}))},t=t("abort");try{s.send(e.hasContent&&e.data||null)}catch(e){if(t)throw e}},abort:function(){t&&t()}}})),g.ajaxSetup({accepts:{script:"text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"},contents:{script:/\b(?:java|ecma)script\b/},converters:{"text script":function(e){return g.globalEval(e),e}}}),g.ajaxPrefilter("script",(function(e){void 0===e.cache&&(e.cache=!1),e.crossDomain&&(e.type="GET")})),g.ajaxTransport("script",(function(e){var t,n;if(e.crossDomain)return{send:function(r,i){t=g("<script>").prop({charset:e.scriptCharset,src:e.url}).on("load error",n=function(e){t.remove(),n=null,e&&i("error"===e.type?404:200,e.type)}),a.head.appendChild(t[0])},abort:function(){n&&n()}}}));var At=[],It=/(=)\?(?=&|$)|\?\?/;g.ajaxSetup({jsonp:"callback",jsonpCallback:function(){var e=At.pop()||g.expando+"_"+lt++;return this[e]=!0,e}}),g.ajaxPrefilter("json jsonp",(function(e,t,r){var i,o,a,s=!1!==e.jsonp&&(It.test(e.url)?"url":"string"==typeof e.data&&0===(e.contentType||"").indexOf("application/x-www-form-urlencoded")&&It.test(e.data)&&"data");if(s||"jsonp"===e.dataTypes[0])return i=e.jsonpCallback=g.isFunction(e.jsonpCallback)?e.jsonpCallback():e.jsonpCallback,s?e[s]=e[s].replace(It,"$1"+i):!1!==e.jsonp&&(e.url+=(ct.test(e.url)?"&":"?")+e.jsonp+"="+i),e.converters["script json"]=function(){return a||g.error(i+" was not called"),a[0]},e.dataTypes[0]="json",o=n[i],n[i]=function(){a=arguments},r.always((function(){void 0===o?g(n).removeProp(i):n[i]=o,e[i]&&(e.jsonpCallback=t.jsonpCallback,At.push(i)),a&&g.isFunction(o)&&o(a[0]),a=o=void 0})),"script"})),g.parseHTML=function(e,t,n){if(!e||"string"!=typeof e)return null;"boolean"==typeof t&&(n=t,t=!1),t=t||a;var r=S.exec(e),i=!n&&[];return r?[t.createElement(r[1])]:(r=ie([e],t,i),i&&i.length&&g(i).remove(),g.merge([],r.childNodes))};var Ot=g.fn.load;function Mt(e){return g.isWindow(e)?e:9===e.nodeType&&e.defaultView}g.fn.load=function(e,t,n){if("string"!=typeof e&&Ot)return Ot.apply(this,arguments);var r,i,o,a=this,s=e.indexOf(" ");return s>-1&&(r=g.trim(e.slice(s)),e=e.slice(0,s)),g.isFunction(t)?(n=t,t=void 0):t&&"object"==typeof t&&(i="POST"),a.length>0&&g.ajax({url:e,type:i||"GET",dataType:"html",data:t}).done((function(e){o=arguments,a.html(r?g("<div>").append(g.parseHTML(e)).find(r):e)})).always(n&&function(e,t){a.each((function(){n.apply(this,o||[e.responseText,t,e])}))}),this},g.each(["ajaxStart","ajaxStop","ajaxComplete","ajaxError","ajaxSuccess","ajaxSend"],(function(e,t){g.fn[t]=function(e){return this.on(t,e)}})),g.expr.filters.animated=function(e){return g.grep(g.timers,(function(t){return e===t.elem})).length},g.offset={setOffset:function(e,t,n){var r,i,o,a,s,u,l=g.css(e,"position"),c=g(e),d={};"static"===l&&(e.style.position="relative"),s=c.offset(),o=g.css(e,"top"),u=g.css(e,"left"),("absolute"===l||"fixed"===l)&&(o+u).indexOf("auto")>-1?(a=(r=c.position()).top,i=r.left):(a=parseFloat(o)||0,i=parseFloat(u)||0),g.isFunction(t)&&(t=t.call(e,n,g.extend({},s))),null!=t.top&&(d.top=t.top-s.top+a),null!=t.left&&(d.left=t.left-s.left+i),"using"in t?t.using.call(e,d):c.css(d)}},g.fn.extend({offset:function(e){if(arguments.length)return void 0===e?this:this.each((function(t){g.offset.setOffset(this,e,t)}));var t,n,r=this[0],i={top:0,left:0},o=r&&r.ownerDocument;return o?(t=o.documentElement,g.contains(t,r)?(i=r.getBoundingClientRect(),n=Mt(o),{top:i.top+n.pageYOffset-t.clientTop,left:i.left+n.pageXOffset-t.clientLeft}):i):void 0},position:function(){if(this[0]){var e,t,n=this[0],r={top:0,left:0};return"fixed"===g.css(n,"position")?t=n.getBoundingClientRect():(e=this.offsetParent(),t=this.offset(),g.nodeName(e[0],"html")||(r=e.offset()),r.top+=g.css(e[0],"borderTopWidth",!0),r.left+=g.css(e[0],"borderLeftWidth",!0)),{top:t.top-r.top-g.css(n,"marginTop",!0),left:t.left-r.left-g.css(n,"marginLeft",!0)}}},offsetParent:function(){return this.map((function(){for(var e=this.offsetParent;e&&"static"===g.css(e,"position");)e=e.offsetParent;return e||Ae}))}}),g.each({scrollLeft:"pageXOffset",scrollTop:"pageYOffset"},(function(e,t){var n="pageYOffset"===t;g.fn[e]=function(r){return F(this,(function(e,r,i){var o=Mt(e);if(void 0===i)return o?o[t]:e[r];o?o.scrollTo(n?o.pageXOffset:i,n?i:o.pageYOffset):e[r]=i}),e,r,arguments.length)}})),g.each(["top","left"],(function(e,t){g.cssHooks[t]=Oe(h.pixelPosition,(function(e,n){if(n)return n=Ie(e,t),Ee.test(n)?g(e).position()[t]+"px":n}))})),g.each({Height:"height",Width:"width"},(function(e,t){g.each({padding:"inner"+e,content:t,"":"outer"+e},(function(n,r){g.fn[r]=function(r,i){var o=arguments.length&&(n||"boolean"!=typeof r),a=n||(!0===r||!0===i?"margin":"border");return F(this,(function(t,n,r){var i;return g.isWindow(t)?t.document.documentElement["client"+e]:9===t.nodeType?(i=t.documentElement,Math.max(t.body["scroll"+e],i["scroll"+e],t.body["offset"+e],i["offset"+e],i["client"+e])):void 0===r?g.css(t,n,a):g.style(t,n,r,a)}),t,o?r:void 0,o,null)}}))})),g.fn.extend({bind:function(e,t,n){return this.on(e,null,t,n)},unbind:function(e,t){return this.off(e,null,t)},delegate:function(e,t,n,r){return this.on(t,e,n,r)},undelegate:function(e,t,n){return 1===arguments.length?this.off(e,"**"):this.off(t,e||"**",n)},size:function(){return this.length}}),g.fn.andSelf=g.fn.addBack,void 0===(r=function(){return g}.apply(t,[]))||(e.exports=r);var Pt=n.jQuery,Ft=n.$;return g.noConflict=function(e){return n.$===g&&(n.$=Ft),e&&n.jQuery===g&&(n.jQuery=Pt),g},i||(n.jQuery=n.$=g),g},"object"==typeof e.exports?e.exports=i.document?o(i,!0):function(e){if(!e.document)throw new Error("jQuery requires a window with a document");return o(e)}:o(i)},function(e,t,n){n(215),e.exports=angular},function(e,t){!function(e){"use strict";var t={objectMaxDepth:5};function n(e){if(!L(e))return t;N(e.objectMaxDepth)&&(t.objectMaxDepth=r(e.objectMaxDepth)?e.objectMaxDepth:NaN)}function r(e){return B(e)&&e>0}function i(e,n){n=n||Error;var r="https://errors.angularjs.org/1.6.10/",i=r.replace(".","\\.")+"[\\s\\S]*",o=new RegExp(i,"g");return function(){var i,a,s=arguments[0],u=arguments[1],l="["+(e?e+":":"")+s+"] ",c=de(arguments,2).map((function(e){return Ve(e,t.objectMaxDepth)}));for(l+=u.replace(/\{\d+\}/g,(function(e){var t=+e.slice(1,-1);return t<c.length?c[t].replace(o,""):e})),l+="\n"+r+(e?e+"/":"")+s,a=0,i="?";a<c.length;a++,i="&")l+=i+"p"+a+"="+encodeURIComponent(c[a]);return new n(l)}}var o=/^\/(.+)\/([a-z]*)$/,a=Object.prototype.hasOwnProperty,s=function(e){return j(e)?e.toLowerCase():e},u=function(e){return j(e)?e.toUpperCase():e};"i"!=="I".toLowerCase()&&(s=function(e){return j(e)?e.replace(/[A-Z]/g,(function(e){return String.fromCharCode(32|e.charCodeAt(0))})):e},u=function(e){return j(e)?e.replace(/[a-z]/g,(function(e){return String.fromCharCode(-33&e.charCodeAt(0))})):e});var l,c,d,f,p=[].slice,h=[].splice,g=[].push,m=Object.prototype.toString,v=Object.getPrototypeOf,y=i("ng"),b=e.angular||(e.angular={}),$=0;function w(e){if(null==e||G(e))return!1;if(V(e)||j(e)||c&&e instanceof c)return!0;var t="length"in Object(e)&&e.length;return B(t)&&(t>=0&&(t-1 in e||e instanceof Array)||"function"==typeof e.item)}function x(e,t,n){var r,i;if(e)if(W(e))for(r in e)"prototype"!==r&&"length"!==r&&"name"!==r&&e.hasOwnProperty(r)&&t.call(n,e[r],r,e);else if(V(e)||w(e)){var o="object"!=typeof e;for(r=0,i=e.length;r<i;r++)(o||r in e)&&t.call(n,e[r],r,e)}else if(e.forEach&&e.forEach!==x)e.forEach(t,n,e);else if(U(e))for(r in e)t.call(n,e[r],r,e);else if("function"==typeof e.hasOwnProperty)for(r in e)e.hasOwnProperty(r)&&t.call(n,e[r],r,e);else for(r in e)a.call(e,r)&&t.call(n,e[r],r,e);return e}function q(e,t,n){for(var r=Object.keys(e).sort(),i=0;i<r.length;i++)t.call(n,e[r[i]],r[i]);return r}function _(e){return function(t,n){e(n,t)}}function S(){return++$}function k(e,t){t?e.$$hashKey=t:delete e.$$hashKey}function C(e,t,n){for(var r=e.$$hashKey,i=0,o=t.length;i<o;++i){var a=t[i];if(L(a)||W(a))for(var s=Object.keys(a),u=0,l=s.length;u<l;u++){var c=s[u],d=a[c];n&&L(d)?H(d)?e[c]=new Date(d.valueOf()):Y(d)?e[c]=new RegExp(d):d.nodeName?e[c]=d.cloneNode(!0):te(d)?e[c]=d.clone():(L(e[c])||(e[c]=V(d)?[]:{}),C(e[c],[d],!0)):e[c]=d}}return k(e,r),e}function E(e){return C(e,p.call(arguments,1),!1)}function T(e){return C(e,p.call(arguments,1),!0)}function D(e){return parseInt(e,10)}l=e.document.documentMode;var A=Number.isNaN||function(e){return e!=e};function I(e,t){return E(Object.create(e),t)}function O(){}function M(e){return e}function P(e){return function(){return e}}function F(e){return W(e.toString)&&e.toString!==m}function R(e){return void 0===e}function N(e){return void 0!==e}function L(e){return null!==e&&"object"==typeof e}function U(e){return null!==e&&"object"==typeof e&&!v(e)}function j(e){return"string"==typeof e}function B(e){return"number"==typeof e}function H(e){return"[object Date]"===m.call(e)}O.$inject=[],M.$inject=[];var V=Array.isArray;function z(e){switch(m.call(e)){case"[object Error]":case"[object Exception]":case"[object DOMException]":return!0;default:return e instanceof Error}}function W(e){return"function"==typeof e}function Y(e){return"[object RegExp]"===m.call(e)}function G(e){return e&&e.window===e}function X(e){return e&&e.$evalAsync&&e.$watch}function K(e){return"boolean"==typeof e}function Z(e){return e&&W(e.then)}var J=/^\[object (?:Uint8|Uint8Clamped|Uint16|Uint32|Int8|Int16|Int32|Float32|Float64)Array]$/;var Q=function(e){return j(e)?e.trim():e},ee=function(e){return e.replace(/([-()[\]{}+?*.$^|,:#<!\\])/g,"\\$1").replace(/\x08/g,"\\x08")};function te(e){return!(!e||!(e.nodeName||e.prop&&e.attr&&e.find))}function ne(e){return s(e.nodeName||e[0]&&e[0].nodeName)}function re(e,t){return-1!==Array.prototype.indexOf.call(e,t)}function ie(e,t){var n=e.indexOf(t);return n>=0&&e.splice(n,1),n}function oe(e,t,n){var i,o,s=[],u=[];if(n=r(n)?n:NaN,t){if((o=t)&&B(o.length)&&J.test(m.call(o))||(i=t,"[object ArrayBuffer]"===m.call(i)))throw y("cpta","Can't copy! TypedArray destination cannot be mutated.");if(e===t)throw y("cpi","Can't copy! Source and destination are identical.");return V(t)?t.length=0:x(t,(function(e,n){"$$hashKey"!==n&&delete t[n]})),s.push(e),u.push(t),l(e,t,n)}return c(e,n);function l(e,t,n){if(--n<0)return"...";var r,i=t.$$hashKey;if(V(e))for(var o=0,s=e.length;o<s;o++)t.push(c(e[o],n));else if(U(e))for(r in e)t[r]=c(e[r],n);else if(e&&"function"==typeof e.hasOwnProperty)for(r in e)e.hasOwnProperty(r)&&(t[r]=c(e[r],n));else for(r in e)a.call(e,r)&&(t[r]=c(e[r],n));return k(t,i),t}function c(e,t){if(!L(e))return e;var n=s.indexOf(e);if(-1!==n)return u[n];if(G(e)||X(e))throw y("cpws","Can't copy! Making copies of Window or Scope instances is not supported.");var r=!1,i=function(e){switch(m.call(e)){case"[object Int8Array]":case"[object Int16Array]":case"[object Int32Array]":case"[object Float32Array]":case"[object Float64Array]":case"[object Uint8Array]":case"[object Uint8ClampedArray]":case"[object Uint16Array]":case"[object Uint32Array]":return new e.constructor(c(e.buffer),e.byteOffset,e.length);case"[object ArrayBuffer]":if(!e.slice){var t=new ArrayBuffer(e.byteLength);return new Uint8Array(t).set(new Uint8Array(e)),t}return e.slice(0);case"[object Boolean]":case"[object Number]":case"[object String]":case"[object Date]":return new e.constructor(e.valueOf());case"[object RegExp]":var n=new RegExp(e.source,e.toString().match(/[^/]*$/)[0]);return n.lastIndex=e.lastIndex,n;case"[object Blob]":return new e.constructor([e],{type:e.type})}if(W(e.cloneNode))return e.cloneNode(!0)}(e);return void 0===i&&(i=V(e)?[]:Object.create(v(e)),r=!0),s.push(e),u.push(i),r?l(e,i,t):i}}function ae(e,t){return e===t||e!=e&&t!=t}function se(e,t){if(e===t)return!0;if(null===e||null===t)return!1;if(e!=e&&t!=t)return!0;var n,r,i,o=typeof e;if(o===typeof t&&"object"===o){if(!V(e)){if(H(e))return!!H(t)&&ae(e.getTime(),t.getTime());if(Y(e))return!!Y(t)&&e.toString()===t.toString();if(X(e)||X(t)||G(e)||G(t)||V(t)||H(t)||Y(t))return!1;for(r in i=Ue(),e)if("$"!==r.charAt(0)&&!W(e[r])){if(!se(e[r],t[r]))return!1;i[r]=!0}for(r in t)if(!(r in i)&&"$"!==r.charAt(0)&&N(t[r])&&!W(t[r]))return!1;return!0}if(!V(t))return!1;if((n=e.length)===t.length){for(r=0;r<n;r++)if(!se(e[r],t[r]))return!1;return!0}}return!1}var ue=function(){if(!N(ue.rules)){var t=e.document.querySelector("[ng-csp]")||e.document.querySelector("[data-ng-csp]");if(t){var n=t.getAttribute("ng-csp")||t.getAttribute("data-ng-csp");ue.rules={noUnsafeEval:!n||-1!==n.indexOf("no-unsafe-eval"),noInlineStyle:!n||-1!==n.indexOf("no-inline-style")}}else ue.rules={noUnsafeEval:function(){try{return new Function(""),!1}catch(e){return!0}}(),noInlineStyle:!1}}return ue.rules},le=function(){if(N(le.name_))return le.name_;var t,n,r,i,o=ke.length;for(n=0;n<o;++n)if(r=ke[n],t=e.document.querySelector("["+r.replace(":","\\:")+"jq]")){i=t.getAttribute(r+"jq");break}return le.name_=i};function ce(e,t,n){return e.concat(p.call(t,n))}function de(e,t){return p.call(e,t||0)}function fe(e,t){var n=arguments.length>2?de(arguments,2):[];return!W(t)||t instanceof RegExp?t:n.length?function(){return arguments.length?t.apply(e,ce(n,arguments,0)):t.apply(e,n)}:function(){return arguments.length?t.apply(e,arguments):t.call(e)}}function pe(t,n){var r=n;return"string"==typeof t&&"$"===t.charAt(0)&&"$"===t.charAt(1)?r=void 0:G(n)?r="$WINDOW":n&&e.document===n?r="$DOCUMENT":X(n)&&(r="$SCOPE"),r}function he(e,t){if(!R(e))return B(t)||(t=t?2:null),JSON.stringify(e,pe,t)}function ge(e){return j(e)?JSON.parse(e):e}var me=/:/g;function ve(e,t){e=e.replace(me,"");var n=Date.parse("Jan 01, 1970 00:00:00 "+e)/6e4;return A(n)?t:n}function ye(e,t){return(e=new Date(e.getTime())).setMinutes(e.getMinutes()+t),e}function be(e,t,n){n=n?-1:1;var r=e.getTimezoneOffset();return ye(e,n*(ve(t,r)-r))}function $e(e){e=c(e).clone().empty();var t=c("<div></div>").append(e).html();try{return e[0].nodeType===Be?s(t):t.match(/^(<[^>]+>)/)[1].replace(/^<([\w-]+)/,(function(e,t){return"<"+s(t)}))}catch(e){return s(t)}}function we(e){try{return decodeURIComponent(e)}catch(e){}}function xe(e){var t={};return x((e||"").split("&"),(function(e){var n,r,i;e&&(r=e=e.replace(/\+/g,"%20"),-1!==(n=e.indexOf("="))&&(r=e.substring(0,n),i=e.substring(n+1)),N(r=we(r))&&(i=!N(i)||we(i),a.call(t,r)?V(t[r])?t[r].push(i):t[r]=[t[r],i]:t[r]=i))})),t}function qe(e){var t=[];return x(e,(function(e,n){V(e)?x(e,(function(e){t.push(Se(n,!0)+(!0===e?"":"="+Se(e,!0)))})):t.push(Se(n,!0)+(!0===e?"":"="+Se(e,!0)))})),t.length?t.join("&"):""}function _e(e){return Se(e,!0).replace(/%26/gi,"&").replace(/%3D/gi,"=").replace(/%2B/gi,"+")}function Se(e,t){return encodeURIComponent(e).replace(/%40/gi,"@").replace(/%3A/gi,":").replace(/%24/g,"$").replace(/%2C/gi,",").replace(/%3B/gi,";").replace(/%20/g,t?"%20":"+")}var ke=["ng-","data-ng-","ng:","x-ng-"];var Ce=function(t){var n=t.currentScript;if(!n)return!0;if(!(n instanceof e.HTMLScriptElement||n instanceof e.SVGScriptElement))return!1;var r=n.attributes;return[r.getNamedItem("src"),r.getNamedItem("href"),r.getNamedItem("xlink:href")].every((function(e){if(!e)return!0;if(!e.value)return!1;var n=t.createElement("a");if(n.href=e.value,t.location.origin===n.origin)return!0;switch(n.protocol){case"http:":case"https:":case"ftp:":case"blob:":case"file:":case"data:":return!0;default:return!1}}))}(e.document);function Ee(t,n){var r,i,o={};if(x(ke,(function(e){var n=e+"app";!r&&t.hasAttribute&&t.hasAttribute(n)&&(r=t,i=t.getAttribute(n))})),x(ke,(function(e){var n,o=e+"app";!r&&(n=t.querySelector("["+o.replace(":","\\:")+"]"))&&(r=n,i=n.getAttribute(o))})),r){if(!Ce)return void e.console.error("AngularJS: disabling automatic bootstrap. <script> protocol indicates an extension, document.location.href does not match.");o.strictDi=null!==function(e,t){var n,r,i=ke.length;for(r=0;r<i;++r)if(n=ke[r]+t,j(n=e.getAttribute(n)))return n;return null}(r,"strict-di"),n(r,i?[i]:[],o)}}function Te(t,n,r){L(r)||(r={});r=E({strictDi:!1},r);var i=function(){if((t=c(t)).injector()){var i=t[0]===e.document?"document":$e(t);throw y("btstrpd","App already bootstrapped with this element '{0}'",i.replace(/</,"&lt;").replace(/>/,"&gt;"))}(n=n||[]).unshift(["$provide",function(e){e.value("$rootElement",t)}]),r.debugInfoEnabled&&n.push(["$compileProvider",function(e){e.debugInfoEnabled(!0)}]),n.unshift("ng");var o=Wt(n,r.strictDi);return o.invoke(["$rootScope","$rootElement","$compile","$injector",function(e,t,n,r){e.$apply((function(){t.data("$injector",r),n(t)(e)}))}]),o},o=/^NG_ENABLE_DEBUG_INFO!/,a=/^NG_DEFER_BOOTSTRAP!/;if(e&&o.test(e.name)&&(r.debugInfoEnabled=!0,e.name=e.name.replace(o,"")),e&&!a.test(e.name))return i();e.name=e.name.replace(a,""),b.resumeBootstrap=function(e){return x(e,(function(e){n.push(e)})),i()},W(b.resumeDeferredBootstrap)&&b.resumeDeferredBootstrap()}function De(){e.name="NG_ENABLE_DEBUG_INFO!"+e.name,e.location.reload()}function Ae(e){var t=b.element(e).injector();if(!t)throw y("test","no injector found for element argument to getTestability");return t.get("$$testability")}var Ie=/[A-Z]/g;function Oe(e,t){return t=t||"_",e.replace(Ie,(function(e,n){return(n?t:"")+e.toLowerCase()}))}var Me=!1;function Pe(e,t,n){if(!e)throw y("areq","Argument '{0}' is {1}",t||"?",n||"required");return e}function Fe(e,t,n){return n&&V(e)&&(e=e[e.length-1]),Pe(W(e),t,"not a function, got "+(e&&"object"==typeof e?e.constructor.name||"Object":typeof e)),e}function Re(e,t){if("hasOwnProperty"===e)throw y("badname","hasOwnProperty is not a valid {0} name",t)}function Ne(e,t,n){if(!t)return e;for(var r,i=t.split("."),o=e,a=i.length,s=0;s<a;s++)r=i[s],e&&(e=(o=e)[r]);return!n&&W(e)?fe(o,e):e}function Le(e){for(var t,n=e[0],r=e[e.length-1],i=1;n!==r&&(n=n.nextSibling);i++)(t||e[i]!==n)&&(t||(t=c(p.call(e,0,i))),t.push(n));return t||e}function Ue(){return Object.create(null)}function je(e){if(null==e)return"";switch(typeof e){case"string":break;case"number":e=""+e;break;default:e=!F(e)||V(e)||H(e)?he(e):e.toString()}return e}var Be=3;function He(e,t){if(V(e)){t=t||[];for(var n=0,r=e.length;n<r;n++)t[n]=e[n]}else if(L(e))for(var i in t=t||{},e)"$"===i.charAt(0)&&"$"===i.charAt(1)||(t[i]=e[i]);return t||e}function Ve(e,t){return"function"==typeof e?e.toString().replace(/ \{[\s\S]*$/,""):R(e)?"undefined":"string"!=typeof e?function(e,t){var n=[];return r(t)&&(e=b.copy(e,null,t)),JSON.stringify(e,(function(e,t){if(L(t=pe(e,t))){if(n.indexOf(t)>=0)return"...";n.push(t)}return t}))}(e,t):e}var ze={full:"1.6.10",major:1,minor:6,dot:10,codeName:"crystalline-persuasion"};lt.expando="ng339";var We=lt.cache={},Ye=1;lt._data=function(e){return this.cache[e[this.expando]]||{}};var Ge=/-([a-z])/g,Xe=/^-ms-/,Ke={mouseleave:"mouseout",mouseenter:"mouseover"},Ze=i("jqLite");function Je(e,t){return t.toUpperCase()}function Qe(e){return e.replace(Ge,Je)}var et=/^<([\w-]+)\s*\/?>(?:<\/\1>|)$/,tt=/<|&#?\w+;/,nt=/<([\w:-]+)/,rt=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:-]+)[^>]*)\/>/gi,it={option:[1,'<select multiple="multiple">',"</select>"],thead:[1,"<table>","</table>"],col:[2,"<table><colgroup>","</colgroup></table>"],tr:[2,"<table><tbody>","</tbody></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],_default:[0,"",""]};function ot(e){return!tt.test(e)}function at(e){var t=e.nodeType;return 1===t||!t||9===t}function st(e,t){var n,r,i,o,a=t.createDocumentFragment(),s=[];if(ot(e))s.push(t.createTextNode(e));else{for(n=a.appendChild(t.createElement("div")),r=(nt.exec(e)||["",""])[1].toLowerCase(),i=it[r]||it._default,n.innerHTML=i[1]+e.replace(rt,"<$1></$2>")+i[2],o=i[0];o--;)n=n.lastChild;s=ce(s,n.childNodes),(n=a.firstChild).textContent=""}return a.textContent="",a.innerHTML="",x(s,(function(e){a.appendChild(e)})),a}it.optgroup=it.option,it.tbody=it.tfoot=it.colgroup=it.caption=it.thead,it.th=it.td;var ut=e.Node.prototype.contains||function(e){return!!(16&this.compareDocumentPosition(e))};function lt(t){if(t instanceof lt)return t;var n,r,i,o;if(j(t)&&(t=Q(t),n=!0),!(this instanceof lt)){if(n&&"<"!==t.charAt(0))throw Ze("nosel","Looking up elements via selectors is not supported by jqLite! See: http://docs.angularjs.org/api/angular.element");return new lt(t)}n?bt(this,(r=t,i=i||e.document,(o=et.exec(r))?[i.createElement(o[1])]:(o=st(r,i))?o.childNodes:[])):W(t)?_t(t):bt(this,t)}function ct(e){return e.cloneNode(!0)}function dt(e,t){!t&&at(e)&&c.cleanData([e]),e.querySelectorAll&&c.cleanData(e.querySelectorAll("*"))}function ft(e,t,n,r){if(N(r))throw Ze("offargs","jqLite#off() does not support the `selector` argument");var i=ht(e),o=i&&i.events,a=i&&i.handle;if(a)if(t){var s=function(t){var r=o[t];N(n)&&ie(r||[],n),N(n)&&r&&r.length>0||(e.removeEventListener(t,a),delete o[t])};x(t.split(" "),(function(e){s(e),Ke[e]&&s(Ke[e])}))}else for(t in o)"$destroy"!==t&&e.removeEventListener(t,a),delete o[t]}function pt(e,t){var n=e.ng339,r=n&&We[n];if(r){if(t)return void delete r.data[t];r.handle&&(r.events.$destroy&&r.handle({},"$destroy"),ft(e)),delete We[n],e.ng339=void 0}}function ht(e,t){var n=e.ng339,r=n&&We[n];return t&&!r&&(e.ng339=n=++Ye,r=We[n]={events:{},data:{},handle:void 0}),r}function gt(e,t,n){if(at(e)){var r,i=N(n),o=!i&&t&&!L(t),a=!t,s=ht(e,!o),u=s&&s.data;if(i)u[Qe(t)]=n;else{if(a)return u;if(o)return u&&u[Qe(t)];for(r in t)u[Qe(r)]=t[r]}}}function mt(e,t){return!!e.getAttribute&&(" "+(e.getAttribute("class")||"")+" ").replace(/[\n\t]/g," ").indexOf(" "+t+" ")>-1}function vt(e,t){if(t&&e.setAttribute){var n=(" "+(e.getAttribute("class")||"")+" ").replace(/[\n\t]/g," "),r=n;x(t.split(" "),(function(e){e=Q(e),r=r.replace(" "+e+" "," ")})),r!==n&&e.setAttribute("class",Q(r))}}function yt(e,t){if(t&&e.setAttribute){var n=(" "+(e.getAttribute("class")||"")+" ").replace(/[\n\t]/g," "),r=n;x(t.split(" "),(function(e){e=Q(e),-1===r.indexOf(" "+e+" ")&&(r+=e+" ")})),r!==n&&e.setAttribute("class",Q(r))}}function bt(e,t){if(t)if(t.nodeType)e[e.length++]=t;else{var n=t.length;if("number"==typeof n&&t.window!==t){if(n)for(var r=0;r<n;r++)e[e.length++]=t[r]}else e[e.length++]=t}}function $t(e,t){return wt(e,"$"+(t||"ngController")+"Controller")}function wt(e,t,n){9===e.nodeType&&(e=e.documentElement);for(var r=V(t)?t:[t];e;){for(var i=0,o=r.length;i<o;i++)if(N(n=c.data(e,r[i])))return n;e=e.parentNode||11===e.nodeType&&e.host}}function xt(e){for(dt(e,!0);e.firstChild;)e.removeChild(e.firstChild)}function qt(e,t){t||dt(e);var n=e.parentNode;n&&n.removeChild(e)}function _t(t){function n(){e.document.removeEventListener("DOMContentLoaded",n),e.removeEventListener("load",n),t()}"complete"===e.document.readyState?e.setTimeout(t):(e.document.addEventListener("DOMContentLoaded",n),e.addEventListener("load",n))}var St=lt.prototype={ready:_t,toString:function(){var e=[];return x(this,(function(t){e.push(""+t)})),"["+e.join(", ")+"]"},eq:function(e){return c(e>=0?this[e]:this[this.length+e])},length:0,push:g,sort:[].sort,splice:[].splice},kt={};x("multiple,selected,checked,disabled,readOnly,required,open".split(","),(function(e){kt[s(e)]=e}));var Ct={};x("input,select,option,textarea,button,form,details".split(","),(function(e){Ct[e]=!0}));var Et={ngMinlength:"minlength",ngMaxlength:"maxlength",ngMin:"min",ngMax:"max",ngPattern:"pattern",ngStep:"step"};function Tt(e,t){var n=kt[t.toLowerCase()];return n&&Ct[ne(e)]&&n}function Dt(e,t,n){n.call(e,t)}function At(e,t,n){var r=t.relatedTarget;r&&(r===e||ut.call(e,r))||n.call(e,t)}function It(){this.$get=function(){return E(lt,{hasClass:function(e,t){return e.attr&&(e=e[0]),mt(e,t)},addClass:function(e,t){return e.attr&&(e=e[0]),yt(e,t)},removeClass:function(e,t){return e.attr&&(e=e[0]),vt(e,t)}})}}function Ot(e,t){var n=e&&e.$$hashKey;if(n)return"function"==typeof n&&(n=e.$$hashKey()),n;var r=typeof e;return n="function"===r||"object"===r&&null!==e?e.$$hashKey=r+":"+(t||S)():r+":"+e}x({data:gt,removeData:pt,hasData:function(e){for(var t in We[e.ng339])return!0;return!1},cleanData:function(e){for(var t=0,n=e.length;t<n;t++)pt(e[t])}},(function(e,t){lt[t]=e})),x({data:gt,inheritedData:wt,scope:function(e){return c.data(e,"$scope")||wt(e.parentNode||e,["$isolateScope","$scope"])},isolateScope:function(e){return c.data(e,"$isolateScope")||c.data(e,"$isolateScopeNoTemplate")},controller:$t,injector:function(e){return wt(e,"$injector")},removeAttr:function(e,t){e.removeAttribute(t)},hasClass:mt,css:function(e,t,n){if(t=function(e){return Qe(e.replace(Xe,"ms-"))}(t),!N(n))return e.style[t];e.style[t]=n},attr:function(e,t,n){var r,i=e.nodeType;if(i!==Be&&2!==i&&8!==i&&e.getAttribute){var o=s(t),a=kt[o];if(!N(n))return r=e.getAttribute(t),a&&null!==r&&(r=o),null===r?void 0:r;null===n||!1===n&&a?e.removeAttribute(t):e.setAttribute(t,a?o:n)}},prop:function(e,t,n){if(!N(n))return e[t];e[t]=n},text:function(){return e.$dv="",e;function e(e,t){if(R(t)){var n=e.nodeType;return 1===n||n===Be?e.textContent:""}e.textContent=t}}(),val:function(e,t){if(R(t)){if(e.multiple&&"select"===ne(e)){var n=[];return x(e.options,(function(e){e.selected&&n.push(e.value||e.text)})),n}return e.value}e.value=t},html:function(e,t){if(R(t))return e.innerHTML;dt(e,!0),e.innerHTML=t},empty:xt},(function(e,t){lt.prototype[t]=function(t,n){var r,i,o=this.length;if(e!==xt&&R(2===e.length&&e!==mt&&e!==$t?t:n)){if(L(t)){for(r=0;r<o;r++)if(e===gt)e(this[r],t);else for(i in t)e(this[r],i,t[i]);return this}for(var a=e.$dv,s=R(a)?Math.min(o,1):o,u=0;u<s;u++){var l=e(this[u],t,n);a=a?a+l:l}return a}for(r=0;r<o;r++)e(this[r],t,n);return this}})),x({removeData:pt,on:function(e,t,n,r){if(N(r))throw Ze("onargs","jqLite#on() does not support the `selector` or `eventData` parameters");if(at(e)){var i=ht(e,!0),o=i.events,a=i.handle;a||(a=i.handle=function(e,t){var n=function(n,r){n.isDefaultPrevented=function(){return n.defaultPrevented};var i=t[r||n.type],o=i?i.length:0;if(o){if(R(n.immediatePropagationStopped)){var a=n.stopImmediatePropagation;n.stopImmediatePropagation=function(){n.immediatePropagationStopped=!0,n.stopPropagation&&n.stopPropagation(),a&&a.call(n)}}n.isImmediatePropagationStopped=function(){return!0===n.immediatePropagationStopped};var s=i.specialHandlerWrapper||Dt;o>1&&(i=He(i));for(var u=0;u<o;u++)n.isImmediatePropagationStopped()||s(e,n,i[u])}};return n.elem=e,n}(e,o));for(var s=t.indexOf(" ")>=0?t.split(" "):[t],u=s.length,l=function(t,r,i){var s=o[t];s||((s=o[t]=[]).specialHandlerWrapper=r,"$destroy"===t||i||e.addEventListener(t,a)),s.push(n)};u--;)t=s[u],Ke[t]?(l(Ke[t],At),l(t,void 0,!0)):l(t)}},off:ft,one:function(e,t,n){(e=c(e)).on(t,(function r(){e.off(t,n),e.off(t,r)})),e.on(t,n)},replaceWith:function(e,t){var n,r=e.parentNode;dt(e),x(new lt(t),(function(t){n?r.insertBefore(t,n.nextSibling):r.replaceChild(t,e),n=t}))},children:function(e){var t=[];return x(e.childNodes,(function(e){1===e.nodeType&&t.push(e)})),t},contents:function(e){return e.contentDocument||e.childNodes||[]},append:function(e,t){var n=e.nodeType;if(1===n||11===n)for(var r=0,i=(t=new lt(t)).length;r<i;r++){var o=t[r];e.appendChild(o)}},prepend:function(e,t){if(1===e.nodeType){var n=e.firstChild;x(new lt(t),(function(t){e.insertBefore(t,n)}))}},wrap:function(e,t){var n,r,i;n=e,r=c(t).eq(0).clone()[0],(i=n.parentNode)&&i.replaceChild(r,n),r.appendChild(n)},remove:qt,detach:function(e){qt(e,!0)},after:function(e,t){var n=e,r=e.parentNode;if(r)for(var i=0,o=(t=new lt(t)).length;i<o;i++){var a=t[i];r.insertBefore(a,n.nextSibling),n=a}},addClass:yt,removeClass:vt,toggleClass:function(e,t,n){t&&x(t.split(" "),(function(t){var r=n;R(r)&&(r=!mt(e,t)),(r?yt:vt)(e,t)}))},parent:function(e){var t=e.parentNode;return t&&11!==t.nodeType?t:null},next:function(e){return e.nextElementSibling},find:function(e,t){return e.getElementsByTagName?e.getElementsByTagName(t):[]},clone:ct,triggerHandler:function(e,t,n){var r,i,o,a=t.type||t,s=ht(e),u=s&&s.events,l=u&&u[a];l&&(r={preventDefault:function(){this.defaultPrevented=!0},isDefaultPrevented:function(){return!0===this.defaultPrevented},stopImmediatePropagation:function(){this.immediatePropagationStopped=!0},isImmediatePropagationStopped:function(){return!0===this.immediatePropagationStopped},stopPropagation:O,type:a,target:e},t.type&&(r=E(r,t)),i=He(l),o=n?[r].concat(n):[r],x(i,(function(t){r.isImmediatePropagationStopped()||t.apply(e,o)})))}},(function(e,t){lt.prototype[t]=function(t,n,r){for(var i,o=0,a=this.length;o<a;o++)R(i)?N(i=e(this[o],t,n,r))&&(i=c(i)):bt(i,e(this[o],t,n,r));return N(i)?i:this}})),lt.prototype.bind=lt.prototype.on,lt.prototype.unbind=lt.prototype.off;var Mt=Object.create(null);function Pt(){this._keys=[],this._values=[],this._lastKey=NaN,this._lastIndex=-1}Pt.prototype={_idx:function(e){return e===this._lastKey||(this._lastKey=e,this._lastIndex=this._keys.indexOf(e)),this._lastIndex},_transformKey:function(e){return A(e)?Mt:e},get:function(e){e=this._transformKey(e);var t=this._idx(e);if(-1!==t)return this._values[t]},set:function(e,t){e=this._transformKey(e);var n=this._idx(e);-1===n&&(n=this._lastIndex=this._keys.length),this._keys[n]=e,this._values[n]=t},delete:function(e){e=this._transformKey(e);var t=this._idx(e);return-1!==t&&(this._keys.splice(t,1),this._values.splice(t,1),this._lastKey=NaN,this._lastIndex=-1,!0)}};var Ft=Pt,Rt=[function(){this.$get=[function(){return Ft}]}],Nt=/^([^(]+?)=>/,Lt=/^[^(]*\(\s*([^)]*)\)/m,Ut=/,/,jt=/^\s*(_?)(\S+?)\1\s*$/,Bt=/((\/\/.*$)|(\/\*[\s\S]*?\*\/))/gm,Ht=i("$injector");function Vt(e){return Function.prototype.toString.call(e)}function zt(e){var t=Vt(e).replace(Bt,"");return t.match(Nt)||t.match(Lt)}function Wt(e,t){t=!0===t;var n={},r=[],i=new Ft,o={$provide:{provider:p(h),factory:p(m),service:p((function(e,t){return m(e,["$injector",function(e){return e.instantiate(t)}])})),value:p((function(e,t){return m(e,P(t),!1)})),constant:p((function(e,t){Re(e,"constant"),o[e]=t,s[e]=t})),decorator:function(e,t){var n=a.get(e+"Provider"),r=n.$get;n.$get=function(){var e=c.invoke(r,n);return c.invoke(t,null,{$delegate:e})}}}},a=o.$injector=y(o,(function(e,t){throw b.isString(t)&&r.push(t),Ht("unpr","Unknown provider: {0}",r.join(" <- "))})),s={},u=y(s,(function(e,t){var n=a.get(e+"Provider",t);return c.invoke(n.$get,n,void 0,e)})),c=u;o.$injectorProvider={$get:P(u)},c.modules=a.modules=Ue();var d=v(e);return(c=u.get("$injector")).strictDi=t,x(d,(function(e){e&&c.invoke(e)})),c.loadNewModules=function(e){x(v(e),(function(e){e&&c.invoke(e)}))},c;function p(e){return function(t,n){if(!L(t))return e(t,n);x(t,_(e))}}function h(e,t){if(Re(e,"service"),(W(t)||V(t))&&(t=a.instantiate(t)),!t.$get)throw Ht("pget","Provider '{0}' must define $get factory method.",e);return o[e+"Provider"]=t}function g(e,t){return function(){var n=c.invoke(t,this);if(R(n))throw Ht("undef","Provider '{0}' must return a value from $get factory method.",e);return n}}function m(e,t,n){return h(e,{$get:!1!==n?g(e,t):t})}function v(e){Pe(R(e)||V(e),"modulesToLoad","not an array");var t,n=[];return x(e,(function(e){if(!i.get(e)){i.set(e,!0);try{j(e)?(t=f(e),c.modules[e]=t,n=n.concat(v(t.requires)).concat(t._runBlocks),r(t._invokeQueue),r(t._configBlocks)):W(e)||V(e)?n.push(a.invoke(e)):Fe(e,"module")}catch(t){throw V(e)&&(e=e[e.length-1]),t.message&&t.stack&&-1===t.stack.indexOf(t.message)&&(t=t.message+"\n"+t.stack),Ht("modulerr","Failed to instantiate module {0} due to:\n{1}",e,t.stack||t.message||t)}}function r(e){var t,n;for(t=0,n=e.length;t<n;t++){var r=e[t],i=a.get(r[0]);i[r[1]].apply(i,r[2])}}})),n}function y(e,i){function a(t,o){if(e.hasOwnProperty(t)){if(e[t]===n)throw Ht("cdep","Circular dependency found: {0}",t+" <- "+r.join(" <- "));return e[t]}try{return r.unshift(t),e[t]=n,e[t]=i(t,o),e[t]}catch(r){throw e[t]===n&&delete e[t],r}finally{r.shift()}}function s(e,n,r){for(var i=[],o=Wt.$$annotate(e,t,r),s=0,u=o.length;s<u;s++){var l=o[s];if("string"!=typeof l)throw Ht("itkn","Incorrect injection token! Expected service name as string, got {0}",l);i.push(n&&n.hasOwnProperty(l)?n[l]:a(l,r))}return i}return{invoke:function(e,t,n,r){"string"==typeof n&&(r=n,n=null);var i=s(e,n,r);return V(e)&&(e=e[e.length-1]),function(e){if(l||"function"!=typeof e)return!1;var t=e.$$ngIsClass;return K(t)||(t=e.$$ngIsClass=/^(?:class\b|constructor\()/.test(Vt(e))),t}(e)?(i.unshift(null),new(Function.prototype.bind.apply(e,i))):e.apply(t,i)},instantiate:function(e,t,n){var r=V(e)?e[e.length-1]:e,i=s(e,t,n);return i.unshift(null),new(Function.prototype.bind.apply(r,i))},get:a,annotate:Wt.$$annotate,has:function(t){return o.hasOwnProperty(t+"Provider")||e.hasOwnProperty(t)}}}}function Yt(){var t=!0;this.disableAutoScrolling=function(){t=!1},this.$get=["$window","$location","$rootScope",function(n,r,i){var o=n.document;function a(e){if(e){e.scrollIntoView();var t=function(){var e=s.yOffset;if(W(e))e=e();else if(te(e)){var t=e[0];e="fixed"!==n.getComputedStyle(t).position?0:t.getBoundingClientRect().bottom}else B(e)||(e=0);return e}();if(t){var r=e.getBoundingClientRect().top;n.scrollBy(0,r-t)}}else n.scrollTo(0,0)}function s(e){var t,n,i;(e=j(e)?e:B(e)?e.toString():r.hash())?(t=o.getElementById(e))?a(t):(n=o.getElementsByName(e),i=null,Array.prototype.some.call(n,(function(e){if("a"===ne(e))return i=e,!0})),(t=i)?a(t):"top"===e&&a(null)):a(null)}return t&&i.$watch((function(){return r.hash()}),(function(t,n){var r,o;t===n&&""===t||(r=function(){i.$evalAsync(s)},"complete"===(o=o||e).document.readyState?o.setTimeout(r):c(o).on("load",r))})),s}]}Wt.$$annotate=function(e,t,n){var r,i;if("function"==typeof e){if(!(r=e.$inject)){if(r=[],e.length){if(t)throw j(n)&&n||(n=e.name||function(e){var t=zt(e);return t?"function("+(t[1]||"").replace(/[\s\r\n]+/," ")+")":"fn"}(e)),Ht("strictdi","{0} is not using explicit annotation and cannot be invoked in strict mode",n);x(zt(e)[1].split(Ut),(function(e){e.replace(jt,(function(e,t,n){r.push(n)}))}))}e.$inject=r}}else V(e)?(Fe(e[i=e.length-1],"fn"),r=e.slice(0,i)):Fe(e,"fn",!0);return r};var Gt=i("$animate");function Xt(e,t){return e||t?e?t?(V(e)&&(e=e.join(" ")),V(t)&&(t=t.join(" ")),e+" "+t):e:t:""}function Kt(e){return L(e)?e:{}}var Zt=function(){this.$get=O},Jt=function(){var e=new Ft,t=[];this.$get=["$$AnimateRunner","$rootScope",function(n,r){return{enabled:O,on:O,off:O,pin:O,push:function(a,s,u,l){l&&l(),(u=u||{}).from&&a.css(u.from),u.to&&a.css(u.to),(u.addClass||u.removeClass)&&function(n,a,s){var u=e.get(n)||{},l=i(u,a,!0),c=i(u,s,!1);(l||c)&&(e.set(n,u),t.push(n),1===t.length&&r.$$postDigest(o))}(a,u.addClass,u.removeClass);var c=new n;return c.complete(),c}};function i(e,t,n){var r=!1;return t&&x(t=j(t)?t.split(" "):V(t)?t:[],(function(t){t&&(r=!0,e[t]=n)})),r}function o(){x(t,(function(t){var n=e.get(t);if(n){var r=function(e){j(e)&&(e=e.split(" "));var t=Ue();return x(e,(function(e){e.length&&(t[e]=!0)})),t}(t.attr("class")),i="",o="";x(n,(function(e,t){e!==!!r[t]&&(e?i+=(i.length?" ":"")+t:o+=(o.length?" ":"")+t)})),x(t,(function(e){i&&yt(e,i),o&&vt(e,o)})),e.delete(t)}})),t.length=0}}]},Qt=["$provide",function(e){var t=this,n=null,r=null;this.$$registeredAnimations=Object.create(null),this.register=function(n,r){if(n&&"."!==n.charAt(0))throw Gt("notcsel","Expecting class selector starting with '.' got '{0}'.",n);var i=n+"-animation";t.$$registeredAnimations[n.substr(1)]=i,e.factory(i,r)},this.customFilter=function(e){return 1===arguments.length&&(r=W(e)?e:null),r},this.classNameFilter=function(e){if(1===arguments.length&&(n=e instanceof RegExp?e:null)){var t=new RegExp("[(\\s|\\/)]ng-animate[(\\s|\\/)]");if(t.test(n.toString()))throw n=null,Gt("nongcls",'$animateProvider.classNameFilter(regex) prohibits accepting a regex value which matches/contains the "{0}" CSS class.',"ng-animate")}return n},this.$get=["$$animateQueue",function(e){function t(e,t,n){if(n){var r=function(e){for(var t=0;t<e.length;t++){var n=e[t];if(1===n.nodeType)return n}}(n);!r||r.parentNode||r.previousElementSibling||(n=null)}n?n.after(e):t.prepend(e)}return{on:e.on,off:e.off,pin:e.pin,enabled:e.enabled,cancel:function(e){e.end&&e.end()},enter:function(n,r,i,o){return r=r&&c(r),i=i&&c(i),t(n,r=r||i.parent(),i),e.push(n,"enter",Kt(o))},move:function(n,r,i,o){return r=r&&c(r),i=i&&c(i),t(n,r=r||i.parent(),i),e.push(n,"move",Kt(o))},leave:function(t,n){return e.push(t,"leave",Kt(n),(function(){t.remove()}))},addClass:function(t,n,r){return(r=Kt(r)).addClass=Xt(r.addclass,n),e.push(t,"addClass",r)},removeClass:function(t,n,r){return(r=Kt(r)).removeClass=Xt(r.removeClass,n),e.push(t,"removeClass",r)},setClass:function(t,n,r,i){return(i=Kt(i)).addClass=Xt(i.addClass,n),i.removeClass=Xt(i.removeClass,r),e.push(t,"setClass",i)},animate:function(t,n,r,i,o){return(o=Kt(o)).from=o.from?E(o.from,n):n,o.to=o.to?E(o.to,r):r,i=i||"ng-inline-animate",o.tempClasses=Xt(o.tempClasses,i),e.push(t,"animate",o)}}}]}],en=function(){this.$get=["$$rAF",function(e){var t=[];function n(n){t.push(n),t.length>1||e((function(){for(var e=0;e<t.length;e++)t[e]();t=[]}))}return function(){var e=!1;return n((function(){e=!0})),function(t){e?t():n(t)}}}]},tn=function(){this.$get=["$q","$sniffer","$$animateAsyncRun","$$isDocumentHidden","$timeout",function(e,t,n,r,i){function o(e){this.setHost(e);var t=n();this._doneCallbacks=[],this._tick=function(e){r()?function(e){i(e,0,!1)}(e):t(e)},this._state=0}return o.chain=function(e,t){var n=0;!function r(){if(n===e.length)return void t(!0);e[n]((function(e){!1!==e?(n++,r()):t(!1)}))}()},o.all=function(e,t){var n=0,r=!0;function i(i){r=r&&i,++n===e.length&&t(r)}x(e,(function(e){e.done(i)}))},o.prototype={setHost:function(e){this.host=e||{}},done:function(e){2===this._state?e():this._doneCallbacks.push(e)},progress:O,getPromise:function(){if(!this.promise){var t=this;this.promise=e((function(e,n){t.done((function(t){!1===t?n():e()}))}))}return this.promise},then:function(e,t){return this.getPromise().then(e,t)},catch:function(e){return this.getPromise().catch(e)},finally:function(e){return this.getPromise().finally(e)},pause:function(){this.host.pause&&this.host.pause()},resume:function(){this.host.resume&&this.host.resume()},end:function(){this.host.end&&this.host.end(),this._resolve(!0)},cancel:function(){this.host.cancel&&this.host.cancel(),this._resolve(!1)},complete:function(e){var t=this;0===t._state&&(t._state=1,t._tick((function(){t._resolve(e)})))},_resolve:function(e){2!==this._state&&(x(this._doneCallbacks,(function(t){t(e)})),this._doneCallbacks.length=0,this._state=2)}},o}]},nn=function(){this.$get=["$$rAF","$q","$$AnimateRunner",function(e,t,n){return function(t,r){var i=r||{};i.$$prepared||(i=oe(i)),i.cleanupStyles&&(i.from=i.to=null),i.from&&(t.css(i.from),i.from=null);var o,a=new n;return{start:s,end:s};function s(){return e((function(){!function(){i.addClass&&(t.addClass(i.addClass),i.addClass=null);i.removeClass&&(t.removeClass(i.removeClass),i.removeClass=null);i.to&&(t.css(i.to),i.to=null)}(),o||a.complete(),o=!0})),a}}}]};function rn(e,t,n,r){var i=this,o=e.location,a=e.history,s=e.setTimeout,u=e.clearTimeout,l={};i.isMock=!1;var d=0,f=[];function p(e){try{e.apply(null,de(arguments,1))}finally{if(0===--d)for(;f.length;)try{f.pop()()}catch(e){n.error(e)}}}i.$$completeOutstandingRequest=p,i.$$incOutstandingRequestCount=function(){d++},i.notifyWhenNoOutstandingRequests=function(e){0===d?e():f.push(e)};var h,g,m=o.href,v=t.find("base"),y=null,b=r.history?function(){try{return a.state}catch(e){}}:O;S(),i.url=function(t,n,s){if(R(s)&&(s=null),o!==e.location&&(o=e.location),a!==e.history&&(a=e.history),t){var u=g===s;if(m===t&&(!r.history||u))return i;var l=m&&er(m)===er(t);return m=t,g=s,!r.history||l&&u?(l||(y=t),n?o.replace(t):l?o.hash=function(e){var t=e.indexOf("#");return-1===t?"":e.substr(t)}(t):o.href=t,o.href!==t&&(y=t)):(a[n?"replaceState":"pushState"](s,"",t),S()),y&&(y=t),i}return y||o.href.replace(/%27/g,"'")},i.state=function(){return h};var $=[],w=!1;function q(){y=null,k()}var _=null;function S(){se(h=R(h=b())?null:h,_)&&(h=_),_=h,g=h}function k(){var e=g;S(),m===i.url()&&e===h||(m=i.url(),g=h,x($,(function(e){e(i.url(),h)})))}i.onUrlChange=function(t){return w||(r.history&&c(e).on("popstate",q),c(e).on("hashchange",q),w=!0),$.push(t),t},i.$$applicationDestroyed=function(){c(e).off("hashchange popstate",q)},i.$$checkUrlChange=k,i.baseHref=function(){var e=v.attr("href");return e?e.replace(/^(https?:)?\/\/[^/]*/,""):""},i.defer=function(e,t){var n;return d++,n=s((function(){delete l[n],p(e)}),t||0),l[n]=!0,n},i.defer.cancel=function(e){return!!l[e]&&(delete l[e],u(e),p(O),!0)}}function on(){this.$get=["$window","$log","$sniffer","$document",function(e,t,n,r){return new rn(e,r,t,n)}]}function an(){this.$get=function(){var e={};function t(t,n){if(t in e)throw i("$cacheFactory")("iid","CacheId '{0}' is already taken!",t);var r=0,o=E({},n,{id:t}),a=Ue(),s=n&&n.capacity||Number.MAX_VALUE,u=Ue(),l=null,c=null;return e[t]={put:function(e,t){if(!R(t)){if(s<Number.MAX_VALUE)d(u[e]||(u[e]={key:e}));return e in a||r++,a[e]=t,r>s&&this.remove(c.key),t}},get:function(e){if(s<Number.MAX_VALUE){var t=u[e];if(!t)return;d(t)}return a[e]},remove:function(e){if(s<Number.MAX_VALUE){var t=u[e];if(!t)return;t===l&&(l=t.p),t===c&&(c=t.n),f(t.n,t.p),delete u[e]}e in a&&(delete a[e],r--)},removeAll:function(){a=Ue(),r=0,u=Ue(),l=c=null},destroy:function(){a=null,o=null,u=null,delete e[t]},info:function(){return E({},o,{size:r})}};function d(e){e!==l&&(c?c===e&&(c=e.n):c=e,f(e.n,e.p),f(e,l),(l=e).n=null)}function f(e,t){e!==t&&(e&&(e.p=t),t&&(t.n=e))}}return t.info=function(){var t={};return x(e,(function(e,n){t[n]=e.info()})),t},t.get=function(t){return e[t]},t}}function sn(){this.$get=["$cacheFactory",function(e){return e("templates")}]}var un=i("$compile");var ln=new function(){};function cn(t,n){var r={},i=/^\s*directive:\s*([\w-]+)\s+(.*)$/,o=/(([\w-]+)(?::([^;]+))?;?)/,u=function(e){var t,n={},r=e.split(",");for(t=0;t<r.length;t++)n[r[t]]=!0;return n}("ngSrc,ngSrcset,src,srcset"),d=/^(?:(\^\^?)?(\?)?(\^\^?)?)?/,f=/^(on[a-z]+|formaction)$/,p=Ue();function h(e,t,n){var r=/^([@&<]|=(\*?))(\??)\s*([\w$]*)$/,i=Ue();return x(e,(function(e,o){if((e=e.trim())in p)i[o]=p[e];else{var a=e.match(r);if(!a)throw un("iscp","Invalid {3} for directive '{0}'. Definition: {... {1}: '{2}' ...}",t,o,e,n?"controller bindings definition":"isolate scope definition");i[o]={mode:a[1][0],collection:"*"===a[2],optional:"?"===a[3],attrName:a[4]||o},a[4]&&(p[e]=i[o])}})),i}function g(e,t){var n={isolateScope:null,bindToController:null};if(L(e.scope)&&(!0===e.bindToController?(n.bindToController=h(e.scope,t,!0),n.isolateScope={}):n.isolateScope=h(e.scope,t,!1)),L(e.bindToController)&&(n.bindToController=h(e.bindToController,t,!0)),n.bindToController&&!e.controller)throw un("noctrl","Cannot bind to controller without directive '{0}'s controller.",t);return n}this.directive=function e(n,i){return Pe(n,"name"),Re(n,"directive"),j(n)?(!function(e){var t=e.charAt(0);if(!t||t!==s(t))throw un("baddir","Directive/Component name '{0}' is invalid. The first character must be a lowercase letter",e);if(e!==e.trim())throw un("baddir","Directive/Component name '{0}' is invalid. The name should not contain leading or trailing whitespaces",e)}(n),Pe(i,"directiveFactory"),r.hasOwnProperty(n)||(r[n]=[],t.factory(n+"Directive",["$injector","$exceptionHandler",function(e,t){var i=[];return x(r[n],(function(r,o){try{var a=e.invoke(r);W(a)?a={compile:P(a)}:!a.compile&&a.link&&(a.compile=P(a.link)),a.priority=a.priority||0,a.index=o,a.name=a.name||n,a.require=function(e){var t=e.require||e.controller&&e.name;return!V(t)&&L(t)&&x(t,(function(e,n){var r=e.match(d);e.substring(r[0].length)||(t[n]=r[0]+n)})),t}(a),a.restrict=function(e,t){if(e&&(!j(e)||!/[EACM]/.test(e)))throw un("badrestrict","Restrict property '{0}' of directive '{1}' is invalid",e,t);return e||"EA"}(a.restrict,n),a.$$moduleName=r.$$moduleName,i.push(a)}catch(e){t(e)}})),i}])),r[n].push(i)):x(n,_(e)),this},this.component=function e(t,n){if(!j(t))return x(t,_(fe(this,e))),this;var r=n.controller||function(){};function i(e){function t(t){return W(t)||V(t)?function(n,r){return e.invoke(t,this,{$element:n,$attrs:r})}:t}var i=n.template||n.templateUrl?n.template:"",o={controller:r,controllerAs:bn(n.controller)||n.controllerAs||"$ctrl",template:t(i),templateUrl:t(n.templateUrl),transclude:n.transclude,scope:{},bindToController:n.bindings||{},restrict:"E",require:n.require};return x(n,(function(e,t){"$"===t.charAt(0)&&(o[t]=e)})),o}return x(n,(function(e,t){"$"===t.charAt(0)&&(i[t]=e,W(r)&&(r[t]=e))})),i.$inject=["$injector"],this.directive(t,i)},this.aHrefSanitizationWhitelist=function(e){return N(e)?(n.aHrefSanitizationWhitelist(e),this):n.aHrefSanitizationWhitelist()},this.imgSrcSanitizationWhitelist=function(e){return N(e)?(n.imgSrcSanitizationWhitelist(e),this):n.imgSrcSanitizationWhitelist()};var v=!0;this.debugInfoEnabled=function(e){return N(e)?(v=e,this):v};var y=!1;this.preAssignBindingsEnabled=function(e){return N(e)?(y=e,this):y};var b=!1;this.strictComponentBindingsEnabled=function(e){return N(e)?(b=e,this):b};var $=10;this.onChangesTtl=function(e){return arguments.length?($=e,this):$};var w=!0;this.commentDirectivesEnabled=function(e){return arguments.length?(w=e,this):w};var q=!0;this.cssClassDirectivesEnabled=function(e){return arguments.length?(q=e,this):q},this.$get=["$injector","$interpolate","$exceptionHandler","$templateRequest","$parse","$controller","$rootScope","$sce","$animate","$$sanitizeUri",function(t,n,p,h,_,S,k,C,T,D){var A,P=/^\w/,F=e.document.createElement("div"),U=w,B=q,H=$;function Y(){try{if(!--H)throw A=void 0,un("infchng","{0} $onChanges() iterations reached. Aborting!\n",$);k.$apply((function(){for(var e=0,t=A.length;e<t;++e)try{A[e]()}catch(e){p(e)}A=void 0}))}finally{H++}}function G(e,t){if(t){var n,r,i,o=Object.keys(t);for(n=0,r=o.length;n<r;n++)this[i=o[n]]=t[i]}else this.$attr={};this.$$element=e}function Z(e,t){try{e.addClass(t)}catch(e){}}G.prototype={$normalize:hn,$addClass:function(e){e&&e.length>0&&T.addClass(this.$$element,e)},$removeClass:function(e){e&&e.length>0&&T.removeClass(this.$$element,e)},$updateClass:function(e,t){var n=gn(e,t);n&&n.length&&T.addClass(this.$$element,n);var r=gn(t,e);r&&r.length&&T.removeClass(this.$$element,r)},$set:function(e,t,n,r){var i,o=Tt(this.$$element[0],e),a=function(e){return Et[e]}(e),s=e;if(o?(this.$$element.prop(e,t),r=o):a&&(this[a]=t,s=a),this[e]=t,r?this.$attr[e]=r:(r=this.$attr[e])||(this.$attr[e]=r=Oe(e,"-")),"a"===(i=ne(this.$$element))&&("href"===e||"xlinkHref"===e)||"img"===i&&"src"===e)this[e]=t=null==t?t:D(t,"src"===e);else if("img"===i&&"srcset"===e&&N(t)){for(var u="",l=Q(t),c=/\s/.test(l)?/(\s+\d+x\s*,|\s+\d+w\s*,|\s+,|,\s+)/:/(,)/,d=l.split(c),f=Math.floor(d.length/2),h=0;h<f;h++){var g=2*h;u+=D(Q(d[g]),!0),u+=" "+Q(d[g+1])}var m=Q(d[2*h]).split(/\s/);u+=D(Q(m[0]),!0),2===m.length&&(u+=" "+Q(m[1])),this[e]=t=u}!1!==n&&(null==t?this.$$element.removeAttr(r):P.test(r)?this.$$element.attr(r,t):function(e,t,n){F.innerHTML="<span "+t+">";var r=F.firstChild.attributes,i=r[0];r.removeNamedItem(i.name),i.value=n,e.attributes.setNamedItem(i)}(this.$$element[0],r,t));var v=this.$$observers;v&&x(v[s],(function(e){try{e(t)}catch(e){p(e)}}))},$observe:function(e,t){var n=this,r=n.$$observers||(n.$$observers=Ue()),i=r[e]||(r[e]=[]);return i.push(t),k.$evalAsync((function(){i.$$inter||!n.hasOwnProperty(e)||R(n[e])||t(n[e])})),function(){ie(i,t)}}};var J=n.startSymbol(),ee=n.endSymbol(),te="{{"===J&&"}}"===ee?M:function(e){return e.replace(/\{\{/g,J).replace(/}}/g,ee)},re=/^ngAttr[A-Z]/,oe=/^(.+)Start$/;return ue.$$addBindingInfo=v?function(e,t){var n=e.data("$binding")||[];V(t)?n=n.concat(t):n.push(t),e.data("$binding",n)}:O,ue.$$addBindingClass=v?function(e){Z(e,"ng-binding")}:O,ue.$$addScopeInfo=v?function(e,t,n,r){var i=n?r?"$isolateScopeNoTemplate":"$isolateScope":"$scope";e.data(i,t)}:O,ue.$$addScopeClass=v?function(e,t){Z(e,t?"ng-isolate-scope":"ng-scope")}:O,ue.$$createComment=function(t,n){var r="";return v&&(r=" "+(t||"")+": ",n&&(r+=n+" ")),e.document.createComment(r)},ue;function ue(e,t,n,r,i){e instanceof c||(e=c(e));var o=le(e,t,e,n,r,i);ue.$$addScopeClass(e);var a=null;return function(t,n,r){if(!e)throw un("multilink","This element has already been linked.");Pe(t,"scope"),i&&i.needsNewScope&&(t=t.$parent.$new());var s,u,l,d=(r=r||{}).parentBoundTranscludeFn,f=r.transcludeControllers,p=r.futureParentElement;if(d&&d.$$boundTransclude&&(d=d.$$boundTransclude),a||(u=(s=p)&&s[0],a=u&&"foreignobject"!==ne(u)&&m.call(u).match(/SVG/)?"svg":"html"),l="html"!==a?c(Ee(a,c("<div></div>").append(e).html())):n?St.clone.call(e):e,f)for(var h in f)l.data("$"+h+"Controller",f[h].instance);return ue.$$addScopeInfo(l,t),n&&n(l,t),o&&o(t,l,l,d),n||(e=o=null),l}}function le(e,t,n,r,i,o){for(var a,s,u,d,f,p,h,g=[],m=V(e)||e instanceof c,v=0;v<e.length;v++)a=new G,11===l&&ce(e,v,m),(u=(s=he(e[v],[],a,0===v?r:void 0,i)).length?ye(s,e[v],a,t,n,null,[],[],o):null)&&u.scope&&ue.$$addScopeClass(a.$$element),f=u&&u.terminal||!(d=e[v].childNodes)||!d.length?null:le(d,u?(u.transcludeOnThisElement||!u.templateOnThisElement)&&u.transclude:t),(u||f)&&(g.push(v,u,f),p=!0,h=h||u),o=null;return p?function(e,n,r,i){var o,a,s,u,l,d,f,p,m;if(h){var v=n.length;for(m=new Array(v),l=0;l<g.length;l+=3)f=g[l],m[f]=n[f]}else m=n;for(l=0,d=g.length;l<d;)s=m[g[l++]],o=g[l++],a=g[l++],o?(o.scope?(u=e.$new(),ue.$$addScopeInfo(c(s),u)):u=e,p=o.transcludeOnThisElement?pe(e,o.transclude,i):!o.templateOnThisElement&&i?i:!i&&t?pe(e,t):null,o(a,u,s,r,p)):a&&a(e,s.childNodes,void 0,i)}:null}function ce(e,t,n){var r,i=e[t],o=i.parentNode;if(i.nodeType===Be)for(;(r=o?i.nextSibling:e[t+1])&&r.nodeType===Be;)i.nodeValue=i.nodeValue+r.nodeValue,r.parentNode&&r.parentNode.removeChild(r),n&&r===e[t+1]&&e.splice(t+1,1)}function pe(e,t,n){function r(r,i,o,a,s){return r||((r=e.$new(!1,s)).$$transcluded=!0),t(r,i,{parentBoundTranscludeFn:n,transcludeControllers:o,futureParentElement:a})}var i=r.$$slots=Ue();for(var o in t.$$slots)t.$$slots[o]?i[o]=pe(e,t.$$slots[o],n):i[o]=null;return r}function he(e,t,r,a,s){var u,l,c,d=e.nodeType,f=r.$attr;switch(d){case 1:xe(t,hn(l=ne(e)),"E",a,s);for(var p,h,g,m,v,y,b=e.attributes,$=0,w=b&&b.length;$<w;$++){var x=!1,q=!1;h=(p=b[$]).name,v=p.value,m=hn(h),(y=re.test(m))&&(h=h.replace(fn,"").substr(8).replace(/_(.)/g,(function(e,t){return t.toUpperCase()})));var _=m.match(oe);_&&qe(_[1])&&(x=h,q=h.substr(0,h.length-5)+"end",h=h.substr(0,h.length-6)),f[g=hn(h.toLowerCase())]=h,!y&&r.hasOwnProperty(g)||(r[g]=v,Tt(e,g)&&(r[g]=!0)),Te(e,t,v,g,y),xe(t,g,"A",a,s,x,q)}if("input"===l&&"hidden"===e.getAttribute("type")&&e.setAttribute("autocomplete","off"),!B)break;if(L(c=e.className)&&(c=c.animVal),j(c)&&""!==c)for(;u=o.exec(c);)xe(t,g=hn(u[2]),"C",a,s)&&(r[g]=Q(u[3])),c=c.substr(u.index+u[0].length);break;case Be:!function(e,t){var r=n(t,!0);r&&e.push({priority:0,compile:function(e){var t=e.parent(),n=!!t.length;return n&&ue.$$addBindingClass(t),function(e,t){var i=t.parent();n||ue.$$addBindingClass(i),ue.$$addBindingInfo(i,r.expressions),e.$watch(r,(function(e){t[0].nodeValue=e}))}}})}(t,e.nodeValue);break;case 8:if(!U)break;!function(e,t,n,r,o){try{var a=i.exec(e.nodeValue);if(a){var s=hn(a[1]);xe(t,s,"M",r,o)&&(n[s]=Q(a[2]))}}catch(e){}}(e,t,r,a,s)}return t.sort(ke),t}function ge(e,t,n){var r=[],i=0;if(t&&e.hasAttribute&&e.hasAttribute(t))do{if(!e)throw un("uterdir","Unterminated attribute, found '{0}' but no matching '{1}' found.",t,n);1===e.nodeType&&(e.hasAttribute(t)&&i++,e.hasAttribute(n)&&i--),r.push(e),e=e.nextSibling}while(i>0);else r.push(e);return c(r)}function me(e,t,n){return function(r,i,o,a,s){return i=ge(i[0],t,n),e(r,i,o,a,s)}}function ve(e,t,n,r,i,o){var a;return e?ue(t,n,r,i,o):function(){return a||(a=ue(t,n,r,i,o),t=n=o=null),a.apply(this,arguments)}}function ye(e,t,n,r,i,o,a,s,u){u=u||{};for(var l,d,f,h,g,m=-Number.MAX_VALUE,v=u.newScopeDirective,b=u.controllerDirectives,$=u.newIsolateScopeDirective,w=u.templateDirective,q=u.nonTlbTranscludeDirective,_=!1,k=!1,C=u.hasElementTranscludeDirective,T=n.$$element=c(t),D=o,A=r,I=!1,O=!1,M=0,P=e.length;M<P;M++){var F=(l=e[M]).$$start,N=l.$$end;if(F&&(T=ge(t,F,N)),f=void 0,m>l.priority)break;if((g=l.scope)&&(l.templateUrl||(L(g)?(Ce("new/isolated scope",$||v,l,T),$=l):Ce("new/isolated scope",$,l,T)),v=v||l),d=l.name,!I&&(l.replace&&(l.templateUrl||l.template)||l.transclude&&!l.$$tlb)){for(var U,j=M+1;U=e[j++];)if(U.transclude&&!U.$$tlb||U.replace&&(U.templateUrl||U.template)){O=!0;break}I=!0}if(!l.templateUrl&&l.controller&&(b=b||Ue(),Ce("'"+d+"' controller",b[d],l,T),b[d]=l),g=l.transclude)if(_=!0,l.$$tlb||(Ce("transclusion",q,l,T),q=l),"element"===g)C=!0,m=l.priority,f=T,T=n.$$element=c(ue.$$createComment(d,n[d])),t=T[0],De(i,de(f),t),f[0].$$parentNode=f[0].parentNode,A=ve(O,f,r,m,D&&D.name,{nonTlbTranscludeDirective:q});else{var B=Ue();if(L(g)){f=[];var H=Ue(),z=Ue();for(var Y in x(g,(function(e,t){var n="?"===e.charAt(0);e=n?e.substring(1):e,H[e]=t,B[t]=null,z[t]=n})),x(T.contents(),(function(e){var t=H[hn(ne(e))];t?(z[t]=!0,B[t]=B[t]||[],B[t].push(e)):f.push(e)})),x(z,(function(e,t){if(!e)throw un("reqslot","Required transclusion slot `{0}` was not filled.",t)})),B)B[Y]&&(B[Y]=ve(O,B[Y],r))}else f=c(ct(t)).contents();T.empty(),(A=ve(O,f,r,void 0,void 0,{needsNewScope:l.$$isolateScope||l.$$newScope})).$$slots=B}if(l.template)if(k=!0,Ce("template",w,l,T),w=l,g=W(l.template)?l.template(T,n):l.template,g=te(g),l.replace){if(D=l,f=ot(g)?[]:mn(Ee(l.templateNamespace,Q(g))),t=f[0],1!==f.length||1!==t.nodeType)throw un("tplrt","Template for directive '{0}' must have exactly one root element. {1}",d,"");De(i,T,t);var K={$attr:{}},Z=he(t,[],K),J=e.splice(M+1,e.length-(M+1));($||v)&&we(Z,$,v),e=e.concat(Z).concat(J),_e(n,K),P=e.length}else T.html(g);if(l.templateUrl)k=!0,Ce("template",w,l,T),w=l,l.replace&&(D=l),ie=Se(e.splice(M,e.length-M),T,n,i,_&&A,a,s,{controllerDirectives:b,newScopeDirective:v!==l&&v,newIsolateScopeDirective:$,templateDirective:w,nonTlbTranscludeDirective:q}),P=e.length;else if(l.compile)try{h=l.compile(T,n,A);var ee=l.$$originalDirective||l;W(h)?re(null,fe(ee,h),F,N):h&&re(fe(ee,h.pre),fe(ee,h.post),F,N)}catch(e){p(e,$e(T))}l.terminal&&(ie.terminal=!0,m=Math.max(m,l.priority))}return ie.scope=v&&!0===v.scope,ie.transcludeOnThisElement=_,ie.templateOnThisElement=k,ie.transclude=A,u.hasElementTranscludeDirective=C,ie;function re(e,t,n,r){e&&(n&&(e=me(e,n,r)),e.require=l.require,e.directiveName=d,($===l||l.$$isolateScope)&&(e=Ae(e,{isolateScope:!0})),a.push(e)),t&&(n&&(t=me(t,n,r)),t.require=l.require,t.directiveName=d,($===l||l.$$isolateScope)&&(t=Ae(t,{isolateScope:!0})),s.push(t))}function ie(e,r,i,o,u){var l,d,f,h,g,m,q,_,k,T;for(var D in t===i?(k=n,_=n.$$element):k=new G(_=c(i),n),g=r,$?h=r.$new(!0):v&&(g=r.$parent),u&&((q=function(e,t,n,r){var i;X(e)||(r=n,n=t,t=e,e=void 0);C&&(i=m);n||(n=C?_.parent():_);if(!r)return u(e,t,i,n,P);var o=u.$$slots[r];if(o)return o(e,t,i,n,P);if(R(o))throw un("noslot",'No parent directive that requires a transclusion with slot name "{0}". Element: {1}',r,$e(_))}).$$boundTransclude=u,q.isSlotFilled=function(e){return!!u.$$slots[e]}),b&&(m=function(e,t,n,r,i,o,a){var s=Ue();for(var u in r){var l=r[u],c={$scope:l===a||l.$$isolateScope?i:o,$element:e,$attrs:t,$transclude:n},d=l.controller;"@"===d&&(d=t[l.name]);var f=S(d,c,!0,l.controllerAs);s[l.name]=f,e.data("$"+l.name+"Controller",f.instance)}return s}(_,k,q,b,h,r,$)),$&&(ue.$$addScopeInfo(_,h,!0,!(w&&(w===$||w===$.$$originalDirective))),ue.$$addScopeClass(_,!0),h.$$isolateBindings=$.$$isolateBindings,(T=Fe(r,k,h,h.$$isolateBindings,$)).removeWatches&&h.$on("$destroy",T.removeWatches)),m){var A=b[D],I=m[D],O=A.$$bindings.bindToController;if(y){I.bindingInfo=O?Fe(g,k,I.instance,O,A):{};var M=I();M!==I.instance&&(I.instance=M,_.data("$"+A.name+"Controller",M),I.bindingInfo.removeWatches&&I.bindingInfo.removeWatches(),I.bindingInfo=Fe(g,k,I.instance,O,A))}else I.instance=I(),_.data("$"+A.name+"Controller",I.instance),I.bindingInfo=Fe(g,k,I.instance,O,A)}for(x(b,(function(e,t){var n=e.require;e.bindToController&&!V(n)&&L(n)&&E(m[t].instance,be(t,n,_,m))})),x(m,(function(e){var t=e.instance;if(W(t.$onChanges))try{t.$onChanges(e.bindingInfo.initialChanges)}catch(e){p(e)}if(W(t.$onInit))try{t.$onInit()}catch(e){p(e)}W(t.$doCheck)&&(g.$watch((function(){t.$doCheck()})),t.$doCheck()),W(t.$onDestroy)&&g.$on("$destroy",(function(){t.$onDestroy()}))})),l=0,d=a.length;l<d;l++)Ie(f=a[l],f.isolateScope?h:r,_,k,f.require&&be(f.directiveName,f.require,_,m),q);var P=r;for($&&($.template||null===$.templateUrl)&&(P=h),e&&e(P,i.childNodes,void 0,u),l=s.length-1;l>=0;l--)Ie(f=s[l],f.isolateScope?h:r,_,k,f.require&&be(f.directiveName,f.require,_,m),q);x(m,(function(e){var t=e.instance;W(t.$postLink)&&t.$postLink()}))}}function be(e,t,n,r){var i;if(j(t)){var o=t.match(d),a=t.substring(o[0].length),s=o[1]||o[3],u="?"===o[2];if("^^"===s?n=n.parent():i=(i=r&&r[a])&&i.instance,!i){var l="$"+a+"Controller";i=s?n.inheritedData(l):n.data(l)}if(!i&&!u)throw un("ctreq","Controller '{0}', required by directive '{1}', can't be found!",a,e)}else if(V(t)){i=[];for(var c=0,f=t.length;c<f;c++)i[c]=be(e,t[c],n,r)}else L(t)&&(i={},x(t,(function(t,o){i[o]=be(e,t,n,r)})));return i||null}function we(e,t,n){for(var r=0,i=e.length;r<i;r++)e[r]=I(e[r],{$$isolateScope:t,$$newScope:n})}function xe(e,n,i,o,a,s,u){if(n===a)return null;var l=null;if(r.hasOwnProperty(n))for(var c,d=t.get(n+"Directive"),f=0,p=d.length;f<p;f++)if(c=d[f],(R(o)||o>c.priority)&&-1!==c.restrict.indexOf(i)){if(s&&(c=I(c,{$$start:s,$$end:u})),!c.$$bindings){var h=c.$$bindings=g(c,c.name);L(h.isolateScope)&&(c.$$isolateBindings=h.isolateScope)}e.push(c),l=c}return l}function qe(e){if(r.hasOwnProperty(e))for(var n=t.get(e+"Directive"),i=0,o=n.length;i<o;i++)if(n[i].multiElement)return!0;return!1}function _e(e,t){var n=t.$attr,r=e.$attr;x(e,(function(r,i){"$"!==i.charAt(0)&&(t[i]&&t[i]!==r&&(r.length?r+=("style"===i?";":" ")+t[i]:r=t[i]),e.$set(i,r,!0,n[i]))})),x(t,(function(t,i){e.hasOwnProperty(i)||"$"===i.charAt(0)||(e[i]=t,"class"!==i&&"style"!==i&&(r[i]=n[i]))}))}function Se(e,t,n,r,i,o,a,s){var u,l,d=[],f=t[0],g=e.shift(),m=I(g,{templateUrl:null,transclude:null,replace:null,$$originalDirective:g}),v=W(g.templateUrl)?g.templateUrl(t,n):g.templateUrl,y=g.templateNamespace;return t.empty(),h(v).then((function(p){var h,b,$,w;if(p=te(p),g.replace){if($=ot(p)?[]:mn(Ee(y,Q(p))),h=$[0],1!==$.length||1!==h.nodeType)throw un("tplrt","Template for directive '{0}' must have exactly one root element. {1}",g.name,v);b={$attr:{}},De(r,t,h);var q=he(h,[],b);L(g.scope)&&we(q,!0),e=q.concat(e),_e(n,b)}else h=f,t.html(p);for(e.unshift(m),u=ye(e,h,n,i,t,g,o,a,s),x(r,(function(e,n){e===h&&(r[n]=t[0])})),l=le(t[0].childNodes,i);d.length;){var _=d.shift(),S=d.shift(),k=d.shift(),C=d.shift(),E=t[0];if(!_.$$destroyed){if(S!==f){var T=S.className;s.hasElementTranscludeDirective&&g.replace||(E=ct(h)),De(k,c(S),E),Z(c(E),T)}w=u.transcludeOnThisElement?pe(_,u.transclude,C):C,u(l,_,E,r,w)}}d=null})).catch((function(e){z(e)&&p(e)})),function(e,t,n,r,i){var o=i;t.$$destroyed||(d?d.push(t,n,r,o):(u.transcludeOnThisElement&&(o=pe(t,u.transclude,i)),u(l,t,n,r,o)))}}function ke(e,t){var n=t.priority-e.priority;return 0!==n?n:e.name!==t.name?e.name<t.name?-1:1:e.index-t.index}function Ce(e,t,n,r){function i(e){return e?" (module: "+e+")":""}if(t)throw un("multidir","Multiple directives [{0}{1}, {2}{3}] asking for {4} on: {5}",t.name,i(t.$$moduleName),n.name,i(n.$$moduleName),e,$e(r))}function Ee(t,n){switch(t=s(t||"html")){case"svg":case"math":var r=e.document.createElement("div");return r.innerHTML="<"+t+">"+n+"</"+t+">",r.childNodes[0].childNodes;default:return n}}function Te(e,t,r,i,o){var a=function(e,t){if("srcdoc"===t)return C.HTML;var n=ne(e);if("src"===t||"ngSrc"===t){if(-1===["img","video","audio","source","track"].indexOf(n))return C.RESOURCE_URL}else if("xlinkHref"===t||"form"===n&&"action"===t||"link"===n&&"href"===t)return C.RESOURCE_URL}(e,i),s=!o,l=u[i]||o,c=n(r,s,a,l);if(c){if("multiple"===i&&"select"===ne(e))throw un("selmulti","Binding to the 'multiple' attribute is not supported. Element: {0}",$e(e));if(f.test(i))throw un("nodomevents","Interpolations for HTML DOM event attributes are disallowed.  Please use the ng- versions (such as ng-click instead of onclick) instead.");t.push({priority:100,compile:function(){return{pre:function(e,t,o){var s=o.$$observers||(o.$$observers=Ue()),u=o[i];u!==r&&(c=u&&n(u,!0,a,l),r=u),c&&(o[i]=c(e),(s[i]||(s[i]=[])).$$inter=!0,(o.$$observers&&o.$$observers[i].$$scope||e).$watch(c,(function(e,t){"class"===i&&e!==t?o.$updateClass(e,t):o.$set(i,e)})))}}}})}}function De(t,n,r){var i,o,a=n[0],s=n.length,u=a.parentNode;if(t)for(i=0,o=t.length;i<o;i++)if(t[i]===a){t[i++]=r;for(var l=i,d=l+s-1,f=t.length;l<f;l++,d++)d<f?t[l]=t[d]:delete t[l];t.length-=s-1,t.context===a&&(t.context=r);break}u&&u.replaceChild(r,a);var p=e.document.createDocumentFragment();for(i=0;i<s;i++)p.appendChild(n[i]);for(c.hasData(a)&&(c.data(r,c.data(a)),c(a).off("$destroy")),c.cleanData(p.querySelectorAll("*")),i=1;i<s;i++)delete n[i];n[0]=r,n.length=1}function Ae(e,t){return E((function(){return e.apply(null,arguments)}),e,t)}function Ie(e,t,n,r,i,o){try{e(t,n,r,i,o)}catch(e){p(e,$e(n))}}function Me(e,t){if(b)throw un("missingattr","Attribute '{0}' of '{1}' is non-optional and must be set!",e,t)}function Fe(e,t,r,i,o){var s,u=[],l={};function c(t,n,i){W(r.$onChanges)&&!ae(n,i)&&(A||(e.$$postDigest(Y),A=[]),s||(s={},A.push(d)),s[t]&&(i=s[t].previousValue),s[t]=new dn(i,n))}function d(){r.$onChanges(s),s=void 0}return x(i,(function(i,s){var d,f,p,h,g,m=i.attrName,v=i.optional;switch(i.mode){case"@":v||a.call(t,m)||(Me(m,o.name),r[s]=t[m]=void 0),g=t.$observe(m,(function(e){if(j(e)||K(e)){var t=r[s];c(s,e,t),r[s]=e}})),t.$$observers[m].$$scope=e,j(d=t[m])?r[s]=n(d)(e):K(d)&&(r[s]=d),l[s]=new dn(ln,r[s]),u.push(g);break;case"=":if(!a.call(t,m)){if(v)break;Me(m,o.name),t[m]=void 0}if(v&&!t[m])break;f=_(t[m]),h=f.literal?se:ae,p=f.assign||function(){throw d=r[s]=f(e),un("nonassign","Expression '{0}' in attribute '{1}' used with directive '{2}' is non-assignable!",t[m],m,o.name)},d=r[s]=f(e);var y=function(t){return h(t,r[s])||(h(t,d)?p(e,t=r[s]):r[s]=t),d=t};y.$stateful=!0,g=i.collection?e.$watchCollection(t[m],y):e.$watch(_(t[m],y),null,f.literal),u.push(g);break;case"<":if(!a.call(t,m)){if(v)break;Me(m,o.name),t[m]=void 0}if(v&&!t[m])break;var b=(f=_(t[m])).literal,$=r[s]=f(e);l[s]=new dn(ln,r[s]),g=e.$watch(f,(function(e,t){if(t===e){if(t===$||b&&se(t,$))return;t=$}c(s,e,t),r[s]=e}),b),u.push(g);break;case"&":if(v||a.call(t,m)||Me(m,o.name),(f=t.hasOwnProperty(m)?_(t[m]):O)===O&&v)break;r[s]=function(t){return f(e,t)}}})),{initialChanges:l,removeWatches:u.length&&function(){for(var e=0,t=u.length;e<t;++e)u[e]()}}}}]}function dn(e,t){this.previousValue=e,this.currentValue=t}cn.$inject=["$provide","$$sanitizeUriProvider"],dn.prototype.isFirstChange=function(){return this.previousValue===ln};var fn=/^((?:x|data)[:\-_])/i,pn=/[:\-_]+(.)/g;function hn(e){return e.replace(fn,"").replace(pn,(function(e,t,n){return n?t.toUpperCase():t}))}function gn(e,t){var n="",r=e.split(/\s+/),i=t.split(/\s+/);e:for(var o=0;o<r.length;o++){for(var a=r[o],s=0;s<i.length;s++)if(a===i[s])continue e;n+=(n.length>0?" ":"")+a}return n}function mn(e){var t=(e=c(e)).length;if(t<=1)return e;for(;t--;){var n=e[t];(8===n.nodeType||n.nodeType===Be&&""===n.nodeValue.trim())&&h.call(e,t,1)}return e}var vn=i("$controller"),yn=/^(\S+)(\s+as\s+([\w$]+))?$/;function bn(e,t){if(t&&j(t))return t;if(j(e)){var n=yn.exec(e);if(n)return n[3]}}function $n(){var e={},t=!1;this.has=function(t){return e.hasOwnProperty(t)},this.register=function(t,n){Re(t,"controller"),L(t)?E(e,t):e[t]=n},this.allowGlobals=function(){t=!0},this.$get=["$injector","$window",function(n,r){return function(i,a,s,u){var l,c,d,f;if(s=!0===s,u&&j(u)&&(f=u),j(i)){if(!(c=i.match(yn)))throw vn("ctrlfmt","Badly formed controller string '{0}'. Must match `__name__ as __id__` or `__name__`.",i);if(d=c[1],f=f||c[3],!(i=e.hasOwnProperty(d)?e[d]:Ne(a.$scope,d,!0)||(t?Ne(r,d,!0):void 0)))throw vn("ctrlreg","The controller with the name '{0}' is not registered.",d);Fe(i,d,!0)}if(s){var p=(V(i)?i[i.length-1]:i).prototype;return l=Object.create(p||null),f&&o(a,f,l,d||i.name),E((function(){var e=n.invoke(i,l,a,d);return e!==l&&(L(e)||W(e))&&(l=e,f&&o(a,f,l,d||i.name)),l}),{instance:l,identifier:f})}return l=n.instantiate(i,a,d),f&&o(a,f,l,d||i.name),l};function o(e,t,n,r){if(!e||!L(e.$scope))throw i("$controller")("noscp","Cannot export controller '{0}' as '{1}'! No $scope object provided via `locals`.",r,t);e.$scope[t]=n}}]}function wn(){this.$get=["$window",function(e){return c(e.document)}]}function xn(){this.$get=["$document","$rootScope",function(e,t){var n=e[0],r=n&&n.hidden;function i(){r=n.hidden}return e.on("visibilitychange",i),t.$on("$destroy",(function(){e.off("visibilitychange",i)})),function(){return r}}]}function qn(){this.$get=["$log",function(e){return function(t,n){e.error.apply(e,arguments)}}]}var _n=function(){this.$get=["$document",function(e){return function(t){return t?!t.nodeType&&t instanceof c&&(t=t[0]):t=e[0].body,t.offsetWidth+1}}]},Sn={"Content-Type":"application/json;charset=utf-8"},kn=/^\[|^\{(?!\{)/,Cn={"[":/]$/,"{":/}$/},En=/^\)]\}',?\n/,Tn=i("$http");function Dn(e){return L(e)?H(e)?e.toISOString():he(e):e}function An(){this.$get=function(){return function(e){if(!e)return"";var t=[];return q(e,(function(e,n){null===e||R(e)||W(e)||(V(e)?x(e,(function(e){t.push(Se(n)+"="+Se(Dn(e)))})):t.push(Se(n)+"="+Se(Dn(e))))})),t.join("&")}}}function In(){this.$get=function(){return function(e){if(!e)return"";var t=[];return function e(n,r,i){if(null===n||R(n))return;V(n)?x(n,(function(t,n){e(t,r+"["+(L(t)?n:"")+"]")})):L(n)&&!H(n)?q(n,(function(t,n){e(t,r+(i?"":"[")+n+(i?"":"]"))})):t.push(Se(r)+"="+Se(Dn(n)))}(e,"",!0),t.join("&")}}}function On(e,t){if(j(e)){var n=e.replace(En,"").trim();if(n){var r=t("Content-Type"),i=r&&0===r.indexOf("application/json");if(i||(a=(o=n).match(kn))&&Cn[a[0]].test(o))try{e=ge(n)}catch(t){if(!i)return e;throw Tn("baddata",'Data must be a valid JSON object. Received: "{0}". Parse error: "{1}"',e,t)}}}var o,a;return e}function Mn(e){var t,n=Ue();function r(e,t){e&&(n[e]=n[e]?n[e]+", "+t:t)}return j(e)?x(e.split("\n"),(function(e){t=e.indexOf(":"),r(s(Q(e.substr(0,t))),Q(e.substr(t+1)))})):L(e)&&x(e,(function(e,t){r(s(t),Q(e))})),n}function Pn(e){var t;return function(n){if(t||(t=Mn(e)),n){var r=t[s(n)];return void 0===r&&(r=null),r}return t}}function Fn(e,t,n,r){return W(r)?r(e,t,n):(x(r,(function(r){e=r(e,t,n)})),e)}function Rn(e){return 200<=e&&e<300}function Nn(){var e=this.defaults={transformResponse:[On],transformRequest:[function(e){return!L(e)||(t=e,"[object File]"===m.call(t))||function(e){return"[object Blob]"===m.call(e)}(e)||function(e){return"[object FormData]"===m.call(e)}(e)?e:he(e);var t}],headers:{common:{Accept:"application/json, text/plain, */*"},post:He(Sn),put:He(Sn),patch:He(Sn)},xsrfCookieName:"XSRF-TOKEN",xsrfHeaderName:"X-XSRF-TOKEN",paramSerializer:"$httpParamSerializer",jsonpCallbackParam:"callback"},t=!1;this.useApplyAsync=function(e){return N(e)?(t=!!e,this):t};var n=this.interceptors=[],r=this.xsrfWhitelistedOrigins=[];this.$get=["$browser","$httpBackend","$$cookieReader","$cacheFactory","$rootScope","$q","$injector","$sce",function(o,a,l,c,d,f,p,h){var g=c("$http");e.paramSerializer=j(e.paramSerializer)?p.get(e.paramSerializer):e.paramSerializer;var m=[];x(n,(function(e){m.unshift(j(e)?p.get(e):p.invoke(e))}));var v,y=(v=[Kr].concat(r.map(Zr)),function(e){var t=Zr(e);return v.some(Jr.bind(null,t))});function b(n){if(!L(n))throw i("$http")("badreq","Http request configuration must be an object.  Received: {0}",n);if(!j(h.valueOf(n.url)))throw i("$http")("badreq","Http request configuration url must be a string or a $sce trusted object.  Received: {0}",n.url);var r=E({method:"get",transformRequest:e.transformRequest,transformResponse:e.transformResponse,paramSerializer:e.paramSerializer,jsonpCallbackParam:e.jsonpCallbackParam},n);r.headers=function(t){var n,r,i,o=e.headers,a=E({},t.headers);o=E({},o.common,o[s(t.method)]);e:for(n in o){for(i in r=s(n),a)if(s(i)===r)continue e;a[n]=o[n]}return function(e,t){var n,r={};return x(e,(function(e,i){W(e)?null!=(n=e(t))&&(r[i]=n):r[i]=e})),r}(a,He(t))}(n),r.method=u(r.method),r.paramSerializer=j(r.paramSerializer)?p.get(r.paramSerializer):r.paramSerializer,o.$$incOutstandingRequestCount();var c=[],v=[],$=f.resolve(r);return x(m,(function(e){(e.request||e.requestError)&&c.unshift(e.request,e.requestError),(e.response||e.responseError)&&v.push(e.response,e.responseError)})),$=w($,c),$=($=w($=$.then((function(n){var r=n.headers,i=Fn(n.data,Pn(r),void 0,n.transformRequest);R(i)&&x(r,(function(e,t){"content-type"===s(t)&&delete r[t]}));R(n.withCredentials)&&!R(e.withCredentials)&&(n.withCredentials=e.withCredentials);return function(n,r){var i,o,u=f.defer(),c=u.promise,p=n.headers,m="jsonp"===s(n.method),v=n.url;m?v=h.getTrustedResourceUrl(v):j(v)||(v=h.valueOf(v));v=function(e,t){t.length>0&&(e+=(-1===e.indexOf("?")?"?":"&")+t);return e}(v,n.paramSerializer(n.params)),m&&(v=function(e,t){var n=e.split("?");if(n.length>2)throw Tn("badjsonp",'Illegal use more than one "?", in url, "{1}"',e);return x(xe(n[1]),(function(n,r){if("JSON_CALLBACK"===n)throw Tn("badjsonp",'Illegal use of JSON_CALLBACK in url, "{0}"',e);if(r===t)throw Tn("badjsonp",'Illegal use of callback param, "{0}", in url, "{1}"',t,e)})),e+=(-1===e.indexOf("?")?"?":"&")+t+"=JSON_CALLBACK"}(v,n.jsonpCallbackParam));b.pendingRequests.push(n),c.then(S,S),!n.cache&&!e.cache||!1===n.cache||"GET"!==n.method&&"JSONP"!==n.method||(i=L(n.cache)?n.cache:L(e.cache)?e.cache:g);i&&(N(o=i.get(v))?Z(o)?o.then(_,_):V(o)?q(o[1],o[0],He(o[2]),o[3],o[4]):q(o,200,{},"OK","complete"):i.put(v,c));if(R(o)){var $=y(n.url)?l()[n.xsrfCookieName||e.xsrfCookieName]:void 0;$&&(p[n.xsrfHeaderName||e.xsrfHeaderName]=$),a(n.method,v,r,(function(e,n,r,o,a){i&&(Rn(e)?i.put(v,[e,n,Mn(r),o,a]):i.remove(v));function s(){q(n,e,r,o,a)}t?d.$applyAsync(s):(s(),d.$$phase||d.$apply())}),p,n.timeout,n.withCredentials,n.responseType,w(n.eventHandlers),w(n.uploadEventHandlers))}return c;function w(e){if(e){var n={};return x(e,(function(e,r){n[r]=function(n){function r(){e(n)}t?d.$applyAsync(r):d.$$phase?r():d.$apply(r)}})),n}}function q(e,t,r,i,o){(Rn(t=t>=-1?t:0)?u.resolve:u.reject)({data:e,status:t,headers:Pn(r),config:n,statusText:i,xhrStatus:o})}function _(e){q(e.data,e.status,He(e.headers()),e.statusText,e.xhrStatus)}function S(){var e=b.pendingRequests.indexOf(n);-1!==e&&b.pendingRequests.splice(e,1)}}(n,i).then(q,q)})),v)).finally((function(){o.$$completeOutstandingRequest(O)}));function w(e,t){for(var n=0,r=t.length;n<r;){var i=t[n++],o=t[n++];e=e.then(i,o)}return t.length=0,e}function q(e){var t=E({},e);return t.data=Fn(e.data,e.headers,e.status,r.transformResponse),Rn(e.status)?t:f.reject(t)}}return b.pendingRequests=[],function(e){x(arguments,(function(e){b[e]=function(t,n){return b(E({},n||{},{method:e,url:t}))}}))}("get","delete","head","jsonp"),function(e){x(arguments,(function(e){b[e]=function(t,n,r){return b(E({},r||{},{method:e,url:t,data:n}))}}))}("post","put","patch"),b.defaults=e,b}]}function Ln(){this.$get=function(){return function(){return new e.XMLHttpRequest}}}function Un(){this.$get=["$browser","$jsonpCallbacks","$document","$xhrFactory",function(e,t,n,r){return function(e,t,n,r,i){return function(o,a,u,l,c,d,f,p,h,g){if(a=a||e.url(),"jsonp"===s(o))var m=r.createCallback(a),v=function(e,t,n){e=e.replace("JSON_CALLBACK",t);var o=i.createElement("script"),a=null;return o.type="text/javascript",o.src=e,o.async=!0,a=function(e){o.removeEventListener("load",a),o.removeEventListener("error",a),i.body.removeChild(o),o=null;var s=-1,u="unknown";e&&("load"!==e.type||r.wasCalled(t)||(e={type:"error"}),u=e.type,s="error"===e.type?404:200),n&&n(s,u)},o.addEventListener("load",a),o.addEventListener("error",a),i.body.appendChild(o),a}(a,m,(function(e,t){var n=200===e&&r.getResponse(m);q(l,e,n,"",t,"complete"),r.removeCallback(m)}));else{var y=t(o,a),b=!1;y.open(o,a,!0),x(c,(function(e,t){N(e)&&y.setRequestHeader(t,e)})),y.onload=function(){var e=y.statusText||"",t="response"in y?y.response:y.responseText,n=1223===y.status?204:y.status;0===n&&(n=t?200:"file"===Zr(a).protocol?404:0),q(l,n,t,y.getAllResponseHeaders(),e,"complete")};if(y.onerror=function(){q(l,-1,null,null,"","error")},y.ontimeout=function(){q(l,-1,null,null,"","timeout")},y.onabort=function(){q(l,-1,null,null,"",b?"timeout":"abort")},x(h,(function(e,t){y.addEventListener(t,e)})),x(g,(function(e,t){y.upload.addEventListener(t,e)})),f&&(y.withCredentials=!0),p)try{y.responseType=p}catch(e){if("json"!==p)throw e}y.send(R(u)?null:u)}if(d>0)var $=n((function(){w("timeout")}),d);else Z(d)&&d.then((function(){w(N(d.$$timeoutId)?"timeout":"abort")}));function w(e){b="timeout"===e,v&&v(),y&&y.abort()}function q(e,t,r,i,o,a){N($)&&n.cancel($),v=y=null,e(t,r,i,o,a)}}}(e,r,e.defer,t,n[0])}]}var jn=b.$interpolateMinErr=i("$interpolate");function Bn(){var e="{{",t="}}";this.startSymbol=function(t){return t?(e=t,this):e},this.endSymbol=function(e){return e?(t=e,this):t},this.$get=["$parse","$exceptionHandler","$sce",function(n,r,i){var o=e.length,a=t.length,s=new RegExp(e.replace(/./g,l),"g"),u=new RegExp(t.replace(/./g,l),"g");function l(e){return"\\\\\\"+e}function c(n){return n.replace(s,e).replace(u,t)}function d(e,t,n,r){var i=e.$watch((function(e){return i(),r(e)}),t,n);return i}function f(s,u,l,f){if(!s.length||-1===s.indexOf(e)){var p;if(!u)(p=P(c(s))).exp=s,p.expressions=[],p.$$watchDelegate=d;return p}f=!!f;for(var h,g,m,v=0,y=[],b=[],$=s.length,w=[],x=[];v<$;){if(-1===(h=s.indexOf(e,v))||-1===(g=s.indexOf(t,h+o))){v!==$&&w.push(c(s.substring(v)));break}v!==h&&w.push(c(s.substring(v,h))),m=s.substring(h+o,g),y.push(m),b.push(n(m,S)),v=g+a,x.push(w.length),w.push("")}if(l&&w.length>1&&jn.throwNoconcat(s),!u||y.length){var q=function(e){for(var t=0,n=y.length;t<n;t++){if(f&&R(e[t]))return;w[x[t]]=e[t]}return w.join("")},_=function(e){return l?i.getTrusted(l,e):i.valueOf(e)};return E((function(e){var t=0,n=y.length,i=new Array(n);try{for(;t<n;t++)i[t]=b[t](e);return q(i)}catch(e){r(jn.interr(s,e))}}),{exp:s,expressions:y,$$watchDelegate:function(e,t){var n;return e.$watchGroup(b,(function(r,i){var o=q(r);t.call(this,o,r!==i?n:o,e),n=o}))}})}function S(e){try{return e=_(e),f&&!N(e)?e:je(e)}catch(e){r(jn.interr(s,e))}}}return f.startSymbol=function(){return e},f.endSymbol=function(){return t},f}]}function Hn(){this.$get=["$rootScope","$window","$q","$$q","$browser",function(e,t,n,r,i){var o={};function a(a,s,u,l){var c=arguments.length>4,d=c?de(arguments,4):[],f=t.setInterval,p=t.clearInterval,h=0,g=N(l)&&!l,m=(g?r:n).defer(),v=m.promise;return u=N(u)?u:0,v.$$intervalId=f((function(){g?i.defer(y):e.$evalAsync(y),m.notify(h++),u>0&&h>=u&&(m.resolve(h),p(v.$$intervalId),delete o[v.$$intervalId]),g||e.$apply()}),s),o[v.$$intervalId]=m,v;function y(){c?a.apply(null,d):a(h)}}return a.cancel=function(e){return!(!e||!(e.$$intervalId in o))&&(Or(o[e.$$intervalId].promise),o[e.$$intervalId].reject("canceled"),t.clearInterval(e.$$intervalId),delete o[e.$$intervalId],!0)},a}]}jn.throwNoconcat=function(e){throw jn("noconcat","Error while interpolating: {0}\nStrict Contextual Escaping disallows interpolations that concatenate multiple expressions when a trusted value is required.  See http://docs.angularjs.org/api/ng.$sce",e)},jn.interr=function(e,t){return jn("interr","Can't interpolate: {0}\n{1}",e,t.toString())};var Vn=function(){this.$get=function(){var e=b.callbacks,t={};return{createCallback:function(n){var r="_"+(e.$$counter++).toString(36),i="angular.callbacks."+r,o=function(e){var t=function(e){t.data=e,t.called=!0};return t.id=e,t}(r);return t[i]=e[r]=o,i},wasCalled:function(e){return t[e].called},getResponse:function(e){return t[e].data},removeCallback:function(n){var r=t[n];delete e[r.id],delete t[n]}}}},zn=/^([^?#]*)(\?([^#]*))?(#(.*))?$/,Wn={http:80,https:443,ftp:21},Yn=i("$location");function Gn(e){for(var t=e.split("/"),n=t.length;n--;)t[n]=_e(t[n].replace(/%2F/g,"/"));return t.join("/")}function Xn(e,t){var n=Zr(e);t.$$protocol=n.protocol,t.$$host=n.hostname,t.$$port=D(n.port)||Wn[n.protocol]||null}var Kn=/^\s*[\\/]{2,}/;function Zn(e,t,n){if(Kn.test(e))throw Yn("badpath",'Invalid url "{0}".',e);var r="/"!==e.charAt(0);r&&(e="/"+e);var i=Zr(e),o=r&&"/"===i.pathname.charAt(0)?i.pathname.substring(1):i.pathname;t.$$path=function(e,t){for(var n=e.split("/"),r=n.length;r--;)n[r]=decodeURIComponent(n[r]),t&&(n[r]=n[r].replace(/\//g,"%2F"));return n.join("/")}(o,n),t.$$search=xe(i.search),t.$$hash=decodeURIComponent(i.hash),t.$$path&&"/"!==t.$$path.charAt(0)&&(t.$$path="/"+t.$$path)}function Jn(e,t){return e.slice(0,t.length)===t}function Qn(e,t){if(Jn(t,e))return t.substr(e.length)}function er(e){var t=e.indexOf("#");return-1===t?e:e.substr(0,t)}function tr(e){return e.replace(/(#.+)|#$/,"$1")}function nr(e,t,n){this.$$html5=!0,n=n||"",Xn(e,this),this.$$parse=function(e){var n=Qn(t,e);if(!j(n))throw Yn("ipthprfx",'Invalid url "{0}", missing path prefix "{1}".',e,t);Zn(n,this,!0),this.$$path||(this.$$path="/"),this.$$compose()},this.$$compose=function(){var e=qe(this.$$search),n=this.$$hash?"#"+_e(this.$$hash):"";this.$$url=Gn(this.$$path)+(e?"?"+e:"")+n,this.$$absUrl=t+this.$$url.substr(1),this.$$urlUpdatedByLocation=!0},this.$$parseLinkUrl=function(r,i){return i&&"#"===i[0]?(this.hash(i.slice(1)),!0):(N(o=Qn(e,r))?(a=o,s=n&&N(o=Qn(n,o))?t+(Qn("/",o)||o):e+a):N(o=Qn(t,r))?s=t+o:t===r+"/"&&(s=t),s&&this.$$parse(s),!!s);var o,a,s}}function rr(e,t,n){Xn(e,this),this.$$parse=function(r){var i,o=Qn(e,r)||Qn(t,r);R(o)||"#"!==o.charAt(0)?this.$$html5?i=o:(i="",R(o)&&(e=r,this.replace())):R(i=Qn(n,o))&&(i=o),Zn(i,this,!1),this.$$path=function(e,t,n){var r,i=/^\/[A-Z]:(\/.*)/;Jn(t,n)&&(t=t.replace(n,""));if(i.exec(t))return e;return(r=i.exec(e))?r[1]:e}(this.$$path,i,e),this.$$compose()},this.$$compose=function(){var t=qe(this.$$search),r=this.$$hash?"#"+_e(this.$$hash):"";this.$$url=Gn(this.$$path)+(t?"?"+t:"")+r,this.$$absUrl=e+(this.$$url?n+this.$$url:""),this.$$urlUpdatedByLocation=!0},this.$$parseLinkUrl=function(t,n){return er(e)===er(t)&&(this.$$parse(t),!0)}}function ir(e,t,n){this.$$html5=!0,rr.apply(this,arguments),this.$$parseLinkUrl=function(r,i){return i&&"#"===i[0]?(this.hash(i.slice(1)),!0):(e===er(r)?o=r:(a=Qn(t,r))?o=e+n+a:t===r+"/"&&(o=t),o&&this.$$parse(o),!!o);var o,a},this.$$compose=function(){var t=qe(this.$$search),r=this.$$hash?"#"+_e(this.$$hash):"";this.$$url=Gn(this.$$path)+(t?"?"+t:"")+r,this.$$absUrl=e+n+this.$$url,this.$$urlUpdatedByLocation=!0}}var or={$$absUrl:"",$$html5:!1,$$replace:!1,absUrl:ar("$$absUrl"),url:function(e){if(R(e))return this.$$url;var t=zn.exec(e);return(t[1]||""===e)&&this.path(decodeURIComponent(t[1])),(t[2]||t[1]||""===e)&&this.search(t[3]||""),this.hash(t[5]||""),this},protocol:ar("$$protocol"),host:ar("$$host"),port:ar("$$port"),path:sr("$$path",(function(e){return"/"===(e=null!==e?e.toString():"").charAt(0)?e:"/"+e})),search:function(e,t){switch(arguments.length){case 0:return this.$$search;case 1:if(j(e)||B(e))e=e.toString(),this.$$search=xe(e);else{if(!L(e))throw Yn("isrcharg","The first argument of the `$location#search()` call must be a string or an object.");x(e=oe(e,{}),(function(t,n){null==t&&delete e[n]})),this.$$search=e}break;default:R(t)||null===t?delete this.$$search[e]:this.$$search[e]=t}return this.$$compose(),this},hash:sr("$$hash",(function(e){return null!==e?e.toString():""})),replace:function(){return this.$$replace=!0,this}};function ar(e){return function(){return this[e]}}function sr(e,t){return function(n){return R(n)?this[e]:(this[e]=t(n),this.$$compose(),this)}}function ur(){var e="!",t={enabled:!1,requireBase:!0,rewriteLinks:!0};this.hashPrefix=function(t){return N(t)?(e=t,this):e},this.html5Mode=function(e){return K(e)?(t.enabled=e,this):L(e)?(K(e.enabled)&&(t.enabled=e.enabled),K(e.requireBase)&&(t.requireBase=e.requireBase),(K(e.rewriteLinks)||j(e.rewriteLinks))&&(t.rewriteLinks=e.rewriteLinks),this):t},this.$get=["$rootScope","$browser","$sniffer","$rootElement","$window",function(n,r,i,o,a){var s,u,l,d,f=r.baseHref(),p=r.url();if(t.enabled){if(!f&&t.requireBase)throw Yn("nobase","$location in HTML5 mode requires a <base> tag to be present!");l=(d=p).substring(0,d.indexOf("/",d.indexOf("//")+2))+(f||"/"),u=i.history?nr:ir}else l=er(p),u=rr;var h=function(e){return e.substr(0,er(e).lastIndexOf("/")+1)}(l);(s=new u(l,h,"#"+e)).$$parseLinkUrl(p,p),s.$$state=r.state();var g=/^\s*(javascript|mailto):/i;function m(e,t,n){var i=s.url(),o=s.$$state;try{r.url(e,t,n),s.$$state=r.state()}catch(e){throw s.url(i),s.$$state=o,e}}o.on("click",(function(e){var i=t.rewriteLinks;if(i&&!e.ctrlKey&&!e.metaKey&&!e.shiftKey&&2!==e.which&&2!==e.button){for(var u=c(e.target);"a"!==ne(u[0]);)if(u[0]===o[0]||!(u=u.parent())[0])return;if(!j(i)||!R(u.attr(i))){var l=u.prop("href"),d=u.attr("href")||u.attr("xlink:href");L(l)&&"[object SVGAnimatedString]"===l.toString()&&(l=Zr(l.animVal).href),g.test(l)||!l||u.attr("target")||e.isDefaultPrevented()||s.$$parseLinkUrl(l,d)&&(e.preventDefault(),s.absUrl()!==r.url()&&(n.$apply(),a.angular["ff-684208-preventDefault"]=!0))}}})),tr(s.absUrl())!==tr(p)&&r.url(s.absUrl(),!0);var v=!0;return r.onUrlChange((function(e,t){Jn(e,h)?(n.$evalAsync((function(){var r,i=s.absUrl(),o=s.$$state;e=tr(e),s.$$parse(e),s.$$state=t,r=n.$broadcast("$locationChangeStart",e,i,t,o).defaultPrevented,s.absUrl()===e&&(r?(s.$$parse(i),s.$$state=o,m(i,!1,o)):(v=!1,y(i,o)))})),n.$$phase||n.$digest()):a.location.href=e})),n.$watch((function(){if(v||s.$$urlUpdatedByLocation){s.$$urlUpdatedByLocation=!1;var e=tr(r.url()),t=tr(s.absUrl()),o=r.state(),a=s.$$replace,u=e!==t||s.$$html5&&i.history&&o!==s.$$state;(v||u)&&(v=!1,n.$evalAsync((function(){var t=s.absUrl(),r=n.$broadcast("$locationChangeStart",t,e,s.$$state,o).defaultPrevented;s.absUrl()===t&&(r?(s.$$parse(e),s.$$state=o):(u&&m(t,a,o===s.$$state?null:s.$$state),y(e,o)))})))}s.$$replace=!1})),s;function y(e,t){n.$broadcast("$locationChangeSuccess",s.absUrl(),e,s.$$state,t)}}]}function lr(){var e=!0,t=this;this.debugEnabled=function(t){return N(t)?(e=t,this):e},this.$get=["$window",function(n){var r,i=l||/\bEdge\//.test(n.navigator&&n.navigator.userAgent);return{log:a("log"),info:a("info"),warn:a("warn"),error:a("error"),debug:(r=a("debug"),function(){e&&r.apply(t,arguments)})};function o(e){return z(e)&&(e.stack&&i?e=e.message&&-1===e.stack.indexOf(e.message)?"Error: "+e.message+"\n"+e.stack:e.stack:e.sourceURL&&(e=e.message+"\n"+e.sourceURL+":"+e.line)),e}function a(e){var t=n.console||{},r=t[e]||t.log||O;return function(){var e=[];return x(arguments,(function(t){e.push(o(t))})),Function.prototype.apply.call(r,t,e)}}}]}x([ir,rr,nr],(function(e){e.prototype=Object.create(or),e.prototype.state=function(t){if(!arguments.length)return this.$$state;if(e!==nr||!this.$$html5)throw Yn("nostate","History API state support is available only in HTML5 mode and only in browsers supporting HTML5 History API");return this.$$state=R(t)?null:t,this.$$urlUpdatedByLocation=!0,this}}));var cr=i("$parse"),dr={}.constructor.prototype.valueOf;function fr(e){return e+""}var pr=Ue();x("+ - * / % === !== == != < > <= >= && || ! = |".split(" "),(function(e){pr[e]=!0}));var hr={n:"\n",f:"\f",r:"\r",t:"\t",v:"\v","'":"'",'"':'"'},gr=function(e){this.options=e};gr.prototype={constructor:gr,lex:function(e){for(this.text=e,this.index=0,this.tokens=[];this.index<this.text.length;){var t=this.text.charAt(this.index);if('"'===t||"'"===t)this.readString(t);else if(this.isNumber(t)||"."===t&&this.isNumber(this.peek()))this.readNumber();else if(this.isIdentifierStart(this.peekMultichar()))this.readIdent();else if(this.is(t,"(){}[].,;:?"))this.tokens.push({index:this.index,text:t}),this.index++;else if(this.isWhitespace(t))this.index++;else{var n=t+this.peek(),r=n+this.peek(2),i=pr[t],o=pr[n],a=pr[r];if(i||o||a){var s=a?r:o?n:t;this.tokens.push({index:this.index,text:s,operator:!0}),this.index+=s.length}else this.throwError("Unexpected next character ",this.index,this.index+1)}}return this.tokens},is:function(e,t){return-1!==t.indexOf(e)},peek:function(e){var t=e||1;return this.index+t<this.text.length&&this.text.charAt(this.index+t)},isNumber:function(e){return"0"<=e&&e<="9"&&"string"==typeof e},isWhitespace:function(e){return" "===e||"\r"===e||"\t"===e||"\n"===e||"\v"===e||" "===e},isIdentifierStart:function(e){return this.options.isIdentifierStart?this.options.isIdentifierStart(e,this.codePointAt(e)):this.isValidIdentifierStart(e)},isValidIdentifierStart:function(e){return"a"<=e&&e<="z"||"A"<=e&&e<="Z"||"_"===e||"$"===e},isIdentifierContinue:function(e){return this.options.isIdentifierContinue?this.options.isIdentifierContinue(e,this.codePointAt(e)):this.isValidIdentifierContinue(e)},isValidIdentifierContinue:function(e,t){return this.isValidIdentifierStart(e,t)||this.isNumber(e)},codePointAt:function(e){return 1===e.length?e.charCodeAt(0):(e.charCodeAt(0)<<10)+e.charCodeAt(1)-56613888},peekMultichar:function(){var e=this.text.charAt(this.index),t=this.peek();if(!t)return e;var n=e.charCodeAt(0),r=t.charCodeAt(0);return n>=55296&&n<=56319&&r>=56320&&r<=57343?e+t:e},isExpOperator:function(e){return"-"===e||"+"===e||this.isNumber(e)},throwError:function(e,t,n){n=n||this.index;var r=N(t)?"s "+t+"-"+this.index+" ["+this.text.substring(t,n)+"]":" "+n;throw cr("lexerr","Lexer Error: {0} at column{1} in expression [{2}].",e,r,this.text)},readNumber:function(){for(var e="",t=this.index;this.index<this.text.length;){var n=s(this.text.charAt(this.index));if("."===n||this.isNumber(n))e+=n;else{var r=this.peek();if("e"===n&&this.isExpOperator(r))e+=n;else if(this.isExpOperator(n)&&r&&this.isNumber(r)&&"e"===e.charAt(e.length-1))e+=n;else{if(!this.isExpOperator(n)||r&&this.isNumber(r)||"e"!==e.charAt(e.length-1))break;this.throwError("Invalid exponent")}}this.index++}this.tokens.push({index:t,text:e,constant:!0,value:Number(e)})},readIdent:function(){var e=this.index;for(this.index+=this.peekMultichar().length;this.index<this.text.length;){var t=this.peekMultichar();if(!this.isIdentifierContinue(t))break;this.index+=t.length}this.tokens.push({index:e,text:this.text.slice(e,this.index),identifier:!0})},readString:function(e){var t=this.index;this.index++;for(var n="",r=e,i=!1;this.index<this.text.length;){var o=this.text.charAt(this.index);if(r+=o,i){if("u"===o){var a=this.text.substring(this.index+1,this.index+5);a.match(/[\da-f]{4}/i)||this.throwError("Invalid unicode escape [\\u"+a+"]"),this.index+=4,n+=String.fromCharCode(parseInt(a,16))}else{n+=hr[o]||o}i=!1}else if("\\"===o)i=!0;else{if(o===e)return this.index++,void this.tokens.push({index:t,text:r,constant:!0,value:n});n+=o}this.index++}this.throwError("Unterminated quote",t)}};var mr=function(e,t){this.lexer=e,this.options=t};function vr(e,t){return void 0!==e?e:t}function yr(e,t){return void 0===e?t:void 0===t?e:e+t}mr.Program="Program",mr.ExpressionStatement="ExpressionStatement",mr.AssignmentExpression="AssignmentExpression",mr.ConditionalExpression="ConditionalExpression",mr.LogicalExpression="LogicalExpression",mr.BinaryExpression="BinaryExpression",mr.UnaryExpression="UnaryExpression",mr.CallExpression="CallExpression",mr.MemberExpression="MemberExpression",mr.Identifier="Identifier",mr.Literal="Literal",mr.ArrayExpression="ArrayExpression",mr.Property="Property",mr.ObjectExpression="ObjectExpression",mr.ThisExpression="ThisExpression",mr.LocalsExpression="LocalsExpression",mr.NGValueParameter="NGValueParameter",mr.prototype={ast:function(e){this.text=e,this.tokens=this.lexer.lex(e);var t=this.program();return 0!==this.tokens.length&&this.throwError("is an unexpected token",this.tokens[0]),t},program:function(){for(var e=[];;)if(this.tokens.length>0&&!this.peek("}",")",";","]")&&e.push(this.expressionStatement()),!this.expect(";"))return{type:mr.Program,body:e}},expressionStatement:function(){return{type:mr.ExpressionStatement,expression:this.filterChain()}},filterChain:function(){for(var e=this.expression();this.expect("|");)e=this.filter(e);return e},expression:function(){return this.assignment()},assignment:function(){var e=this.ternary();if(this.expect("=")){if(!wr(e))throw cr("lval","Trying to assign a value to a non l-value");e={type:mr.AssignmentExpression,left:e,right:this.assignment(),operator:"="}}return e},ternary:function(){var e,t,n=this.logicalOR();return this.expect("?")&&(e=this.expression(),this.consume(":"))?(t=this.expression(),{type:mr.ConditionalExpression,test:n,alternate:e,consequent:t}):n},logicalOR:function(){for(var e=this.logicalAND();this.expect("||");)e={type:mr.LogicalExpression,operator:"||",left:e,right:this.logicalAND()};return e},logicalAND:function(){for(var e=this.equality();this.expect("&&");)e={type:mr.LogicalExpression,operator:"&&",left:e,right:this.equality()};return e},equality:function(){for(var e,t=this.relational();e=this.expect("==","!=","===","!==");)t={type:mr.BinaryExpression,operator:e.text,left:t,right:this.relational()};return t},relational:function(){for(var e,t=this.additive();e=this.expect("<",">","<=",">=");)t={type:mr.BinaryExpression,operator:e.text,left:t,right:this.additive()};return t},additive:function(){for(var e,t=this.multiplicative();e=this.expect("+","-");)t={type:mr.BinaryExpression,operator:e.text,left:t,right:this.multiplicative()};return t},multiplicative:function(){for(var e,t=this.unary();e=this.expect("*","/","%");)t={type:mr.BinaryExpression,operator:e.text,left:t,right:this.unary()};return t},unary:function(){var e;return(e=this.expect("+","-","!"))?{type:mr.UnaryExpression,operator:e.text,prefix:!0,argument:this.unary()}:this.primary()},primary:function(){var e,t;for(this.expect("(")?(e=this.filterChain(),this.consume(")")):this.expect("[")?e=this.arrayDeclaration():this.expect("{")?e=this.object():this.selfReferential.hasOwnProperty(this.peek().text)?e=oe(this.selfReferential[this.consume().text]):this.options.literals.hasOwnProperty(this.peek().text)?e={type:mr.Literal,value:this.options.literals[this.consume().text]}:this.peek().identifier?e=this.identifier():this.peek().constant?e=this.constant():this.throwError("not a primary expression",this.peek());t=this.expect("(","[",".");)"("===t.text?(e={type:mr.CallExpression,callee:e,arguments:this.parseArguments()},this.consume(")")):"["===t.text?(e={type:mr.MemberExpression,object:e,property:this.expression(),computed:!0},this.consume("]")):"."===t.text?e={type:mr.MemberExpression,object:e,property:this.identifier(),computed:!1}:this.throwError("IMPOSSIBLE");return e},filter:function(e){for(var t=[e],n={type:mr.CallExpression,callee:this.identifier(),arguments:t,filter:!0};this.expect(":");)t.push(this.expression());return n},parseArguments:function(){var e=[];if(")"!==this.peekToken().text)do{e.push(this.filterChain())}while(this.expect(","));return e},identifier:function(){var e=this.consume();return e.identifier||this.throwError("is not a valid identifier",e),{type:mr.Identifier,name:e.text}},constant:function(){return{type:mr.Literal,value:this.consume().value}},arrayDeclaration:function(){var e=[];if("]"!==this.peekToken().text)do{if(this.peek("]"))break;e.push(this.expression())}while(this.expect(","));return this.consume("]"),{type:mr.ArrayExpression,elements:e}},object:function(){var e,t=[];if("}"!==this.peekToken().text)do{if(this.peek("}"))break;e={type:mr.Property,kind:"init"},this.peek().constant?(e.key=this.constant(),e.computed=!1,this.consume(":"),e.value=this.expression()):this.peek().identifier?(e.key=this.identifier(),e.computed=!1,this.peek(":")?(this.consume(":"),e.value=this.expression()):e.value=e.key):this.peek("[")?(this.consume("["),e.key=this.expression(),this.consume("]"),e.computed=!0,this.consume(":"),e.value=this.expression()):this.throwError("invalid key",this.peek()),t.push(e)}while(this.expect(","));return this.consume("}"),{type:mr.ObjectExpression,properties:t}},throwError:function(e,t){throw cr("syntax","Syntax Error: Token '{0}' {1} at column {2} of the expression [{3}] starting at [{4}].",t.text,e,t.index+1,this.text,this.text.substring(t.index))},consume:function(e){if(0===this.tokens.length)throw cr("ueoe","Unexpected end of expression: {0}",this.text);var t=this.expect(e);return t||this.throwError("is unexpected, expecting ["+e+"]",this.peek()),t},peekToken:function(){if(0===this.tokens.length)throw cr("ueoe","Unexpected end of expression: {0}",this.text);return this.tokens[0]},peek:function(e,t,n,r){return this.peekAhead(0,e,t,n,r)},peekAhead:function(e,t,n,r,i){if(this.tokens.length>e){var o=this.tokens[e],a=o.text;if(a===t||a===n||a===r||a===i||!t&&!n&&!r&&!i)return o}return!1},expect:function(e,t,n,r){var i=this.peek(e,t,n,r);return!!i&&(this.tokens.shift(),i)},selfReferential:{this:{type:mr.ThisExpression},$locals:{type:mr.LocalsExpression}}};function br(e,t,n){var r,i,o,a=e.isPure=function(e,t){switch(e.type){case mr.MemberExpression:if(e.computed)return!1;break;case mr.UnaryExpression:return 1;case mr.BinaryExpression:return"+"!==e.operator&&1;case mr.CallExpression:return!1}return void 0===t?2:t}(e,n);switch(e.type){case mr.Program:r=!0,x(e.body,(function(e){br(e.expression,t,a),r=r&&e.expression.constant})),e.constant=r;break;case mr.Literal:e.constant=!0,e.toWatch=[];break;case mr.UnaryExpression:br(e.argument,t,a),e.constant=e.argument.constant,e.toWatch=e.argument.toWatch;break;case mr.BinaryExpression:br(e.left,t,a),br(e.right,t,a),e.constant=e.left.constant&&e.right.constant,e.toWatch=e.left.toWatch.concat(e.right.toWatch);break;case mr.LogicalExpression:br(e.left,t,a),br(e.right,t,a),e.constant=e.left.constant&&e.right.constant,e.toWatch=e.constant?[]:[e];break;case mr.ConditionalExpression:br(e.test,t,a),br(e.alternate,t,a),br(e.consequent,t,a),e.constant=e.test.constant&&e.alternate.constant&&e.consequent.constant,e.toWatch=e.constant?[]:[e];break;case mr.Identifier:e.constant=!1,e.toWatch=[e];break;case mr.MemberExpression:br(e.object,t,a),e.computed&&br(e.property,t,a),e.constant=e.object.constant&&(!e.computed||e.property.constant),e.toWatch=e.constant?[]:[e];break;case mr.CallExpression:o=!!e.filter&&function(e,t){return!e(t).$stateful}(t,e.callee.name),r=o,i=[],x(e.arguments,(function(e){br(e,t,a),r=r&&e.constant,i.push.apply(i,e.toWatch)})),e.constant=r,e.toWatch=o?i:[e];break;case mr.AssignmentExpression:br(e.left,t,a),br(e.right,t,a),e.constant=e.left.constant&&e.right.constant,e.toWatch=[e];break;case mr.ArrayExpression:r=!0,i=[],x(e.elements,(function(e){br(e,t,a),r=r&&e.constant,i.push.apply(i,e.toWatch)})),e.constant=r,e.toWatch=i;break;case mr.ObjectExpression:r=!0,i=[],x(e.properties,(function(e){br(e.value,t,a),r=r&&e.value.constant,i.push.apply(i,e.value.toWatch),e.computed&&(br(e.key,t,!1),r=r&&e.key.constant,i.push.apply(i,e.key.toWatch))})),e.constant=r,e.toWatch=i;break;case mr.ThisExpression:case mr.LocalsExpression:e.constant=!1,e.toWatch=[]}}function $r(e){if(1===e.length){var t=e[0].expression,n=t.toWatch;return 1!==n.length||n[0]!==t?n:void 0}}function wr(e){return e.type===mr.Identifier||e.type===mr.MemberExpression}function xr(e){if(1===e.body.length&&wr(e.body[0].expression))return{type:mr.AssignmentExpression,left:e.body[0].expression,right:{type:mr.NGValueParameter},operator:"="}}function qr(e){this.$filter=e}function _r(e){this.$filter=e}function Sr(e,t,n){this.ast=new mr(e,n),this.astCompiler=n.csp?new _r(t):new qr(t)}function kr(e){return W(e.valueOf)?e.valueOf():dr.call(e)}function Cr(){var e,t,n=Ue(),r={true:!0,false:!1,null:null,undefined:void 0};this.addLiteral=function(e,t){r[e]=t},this.setIdentifierFns=function(n,r){return e=n,t=r,this},this.$get=["$filter",function(i){var o={csp:ue().noUnsafeEval,literals:oe(r),isIdentifierStart:W(e)&&e,isIdentifierContinue:W(t)&&t};return a.$$getAst=function(e){return new Sr(new gr(o),i,o).getAst(e).ast},a;function a(e,t){var r,a;switch(typeof e){case"string":if(e=e.trim(),!(r=n[a=e]))(r=new Sr(new gr(o),i,o).parse(e)).constant?r.$$watchDelegate=d:r.oneTime?r.$$watchDelegate=r.literal?c:l:r.inputs&&(r.$$watchDelegate=u),n[a]=r;return f(r,t);case"function":return f(e,t);default:return f(O,t)}}function s(e,t,n){return null==e||null==t?e===t:!("object"==typeof e&&"object"==typeof(e=kr(e))&&!n)&&(e===t||e!=e&&t!=t)}function u(e,t,n,r,i){var o,a=r.inputs;if(1===a.length){var u=s;return a=a[0],e.$watch((function(e){var t=a(e);return s(t,u,a.isPure)||(o=r(e,void 0,void 0,[t]),u=t&&kr(t)),o}),t,n,i)}for(var l=[],c=[],d=0,f=a.length;d<f;d++)l[d]=s,c[d]=null;return e.$watch((function(e){for(var t=!1,n=0,i=a.length;n<i;n++){var u=a[n](e);(t||(t=!s(u,l[n],a[n].isPure)))&&(c[n]=u,l[n]=u&&kr(u))}return t&&(o=r(e,void 0,void 0,c)),o}),t,n,i)}function l(e,t,n,r,i){var o,a;return o=r.inputs?u(e,s,n,r,i):e.$watch((function(e){return r(e)}),s,n);function s(e,n,r){a=e,W(t)&&t(e,n,r),N(e)&&r.$$postDigest((function(){N(a)&&o()}))}}function c(e,t,n,r){var i,o;return i=e.$watch((function(e){return r(e)}),(function(e,n,r){o=e,W(t)&&t(e,n,r),a(e)&&r.$$postDigest((function(){a(o)&&i()}))}),n);function a(e){var t=!0;return x(e,(function(e){N(e)||(t=!1)})),t}}function d(e,t,n,r){var i=e.$watch((function(e){return i(),r(e)}),t,n);return i}function f(e,t){if(!t)return e;var n=e.$$watchDelegate,r=!1,i=n!==c&&n!==l?function(n,i,o,a){var s=r&&a?a[0]:e(n,i,o,a);return t(s,n,i)}:function(n,r,i,o){var a=e(n,r,i,o),s=t(a,n,r);return N(a)?s:a};return r=!e.inputs,n&&n!==u?(i.$$watchDelegate=n,i.inputs=e.inputs):t.$stateful||(i.$$watchDelegate=u,i.inputs=e.inputs?e.inputs:[e]),i.inputs&&(i.inputs=i.inputs.map((function(e){return 2===e.isPure?function(t){return e(t)}:e}))),i}}]}function Er(){var e=!0;this.$get=["$rootScope","$exceptionHandler",function(t,n){return Dr((function(e){t.$evalAsync(e)}),n,e)}],this.errorOnUnhandledRejections=function(t){return N(t)?(e=t,this):e}}function Tr(){var e=!0;this.$get=["$browser","$exceptionHandler",function(t,n){return Dr((function(e){t.defer(e)}),n,e)}],this.errorOnUnhandledRejections=function(t){return N(t)?(e=t,this):e}}function Dr(e,t,n){var r=i("$q",TypeError),o=0,a=[];function s(){return new u}function u(){var e=this.promise=new l;this.resolve=function(t){f(e,t)},this.reject=function(t){p(e,t)},this.notify=function(t){g(e,t)}}function l(){this.$$state={status:0}}function c(){for(;!o&&a.length;){var e=a.shift();if(!Ar(e)){Ir(e);var n="Possibly unhandled rejection: "+Ve(e.value);z(e.value)?t(e.value,n):t(n)}}}function d(r){!n||r.pending||2!==r.status||Ar(r)||(0===o&&0===a.length&&e(c),a.push(r)),!r.processScheduled&&r.pending&&(r.processScheduled=!0,++o,e((function(){!function(r){var i,a,s;s=r.pending,r.processScheduled=!1,r.pending=void 0;try{for(var u=0,l=s.length;u<l;++u){Ir(r),a=s[u][0],i=s[u][r.status];try{W(i)?f(a,i(r.value)):1===r.status?f(a,r.value):p(a,r.value)}catch(e){p(a,e),e&&!0===e.$$passToExceptionHandler&&t(e)}}}finally{--o,n&&0===o&&e(c)}}(r)})))}function f(e,t){e.$$state.status||(t===e?h(e,r("qcycle","Expected promise to be resolved with value other than itself '{0}'",t)):function e(t,n){var r,i=!1;try{(L(n)||W(n))&&(r=n.then),W(r)?(t.$$state.status=-1,r.call(n,o,a,(function(e){g(t,e)}))):(t.$$state.value=n,t.$$state.status=1,d(t.$$state))}catch(e){a(e)}function o(n){i||(i=!0,e(t,n))}function a(e){i||(i=!0,h(t,e))}}(e,t))}function p(e,t){e.$$state.status||h(e,t)}function h(e,t){e.$$state.value=t,e.$$state.status=2,d(e.$$state)}function g(n,r){var i=n.$$state.pending;n.$$state.status<=0&&i&&i.length&&e((function(){for(var e,n,o=0,a=i.length;o<a;o++){n=i[o][0],e=i[o][3];try{g(n,W(e)?e(r):r)}catch(e){t(e)}}}))}function m(e){var t=new l;return p(t,e),t}function v(e,t,n){var r=null;try{W(n)&&(r=n())}catch(e){return m(e)}return Z(r)?r.then((function(){return t(e)}),m):t(e)}function y(e,t,n,r){var i=new l;return f(i,e),i.then(t,n,r)}E(l.prototype,{then:function(e,t,n){if(R(e)&&R(t)&&R(n))return this;var r=new l;return this.$$state.pending=this.$$state.pending||[],this.$$state.pending.push([r,e,t,n]),this.$$state.status>0&&d(this.$$state),r},catch:function(e){return this.then(null,e)},finally:function(e,t){return this.then((function(t){return v(t,b,e)}),(function(t){return v(t,m,e)}),t)}});var b=y;function $(e){if(!W(e))throw r("norslvr","Expected resolverFn, got '{0}'",e);var t=new l;return e((function(e){f(t,e)}),(function(e){p(t,e)})),t}return $.prototype=l.prototype,$.defer=s,$.reject=m,$.when=y,$.resolve=b,$.all=function(e){var t=new l,n=0,r=V(e)?[]:{};return x(e,(function(e,i){n++,y(e).then((function(e){r[i]=e,--n||f(t,r)}),(function(e){p(t,e)}))})),0===n&&f(t,r),t},$.race=function(e){var t=s();return x(e,(function(e){y(e).then(t.resolve,t.reject)})),t.promise},$}function Ar(e){return!!e.pur}function Ir(e){e.pur=!0}function Or(e){Ir(e.$$state)}function Mr(){this.$get=["$window","$timeout",function(e,t){var n=e.requestAnimationFrame||e.webkitRequestAnimationFrame,r=e.cancelAnimationFrame||e.webkitCancelAnimationFrame||e.webkitCancelRequestAnimationFrame,i=!!n,o=i?function(e){var t=n(e);return function(){r(t)}}:function(e){var n=t(e,16.66,!1);return function(){t.cancel(n)}};return o.supported=i,o}]}function Pr(){var e=10,t=i("$rootScope"),n=null,r=null;this.digestTtl=function(t){return arguments.length&&(e=t),e},this.$get=["$exceptionHandler","$parse","$browser",function(i,o,s){function u(e){e.currentScope.$$destroyed=!0}function c(){this.$id=S(),this.$$phase=this.$parent=this.$$watchers=this.$$nextSibling=this.$$prevSibling=this.$$childHead=this.$$childTail=null,this.$root=this,this.$$destroyed=!1,this.$$suspended=!1,this.$$listeners={},this.$$listenerCount={},this.$$watchersCount=0,this.$$isolateBindings=null}c.prototype={constructor:c,$new:function(e,t){var n;return t=t||this,e?(n=new c).$root=this.$root:(this.$$ChildScope||(this.$$ChildScope=function(e){function t(){this.$$watchers=this.$$nextSibling=this.$$childHead=this.$$childTail=null,this.$$listeners={},this.$$listenerCount={},this.$$watchersCount=0,this.$id=S(),this.$$ChildScope=null,this.$$suspended=!1}return t.prototype=e,t}(this)),n=new this.$$ChildScope),n.$parent=t,n.$$prevSibling=t.$$childTail,t.$$childHead?(t.$$childTail.$$nextSibling=n,t.$$childTail=n):t.$$childHead=t.$$childTail=n,(e||t!==this)&&n.$on("$destroy",u),n},$watch:function(e,t,r,i){var a=o(e),s=W(t)?t:O;if(a.$$watchDelegate)return a.$$watchDelegate(this,s,r,a,e);var u=this,l=u.$$watchers,c={fn:s,last:$,get:a,exp:i||e,eq:!!r};return n=null,l||((l=u.$$watchers=[]).$$digestWatchIndex=-1),l.unshift(c),l.$$digestWatchIndex++,y(this,1),function(){var e=ie(l,c);e>=0&&(y(u,-1),e<l.$$digestWatchIndex&&l.$$digestWatchIndex--),n=null}},$watchGroup:function(e,t){var n=new Array(e.length),r=new Array(e.length),i=[],o=this,a=!1,s=!0;if(!e.length){var u=!0;return o.$evalAsync((function(){u&&t(r,r,o)})),function(){u=!1}}if(1===e.length)return this.$watch(e[0],(function(e,i,o){r[0]=e,n[0]=i,t(r,e===i?r:n,o)}));function l(){a=!1,s?(s=!1,t(r,r,o)):t(r,n,o)}return x(e,(function(e,t){var s=o.$watch(e,(function(e,i){r[t]=e,n[t]=i,a||(a=!0,o.$evalAsync(l))}));i.push(s)})),function(){for(;i.length;)i.shift()()}},$watchCollection:function(e,t){g.$stateful=!0;var n,r,i,s=this,u=t.length>1,l=0,c=o(e,g),d=[],f={},p=!0,h=0;function g(e){var t,i,o,s;if(!R(n=e)){if(L(n))if(w(n)){r!==d&&(h=(r=d).length=0,l++),t=n.length,h!==t&&(l++,r.length=h=t);for(var u=0;u<t;u++)s=r[u],o=n[u],s!=s&&o!=o||s===o||(l++,r[u]=o)}else{for(i in r!==f&&(r=f={},h=0,l++),t=0,n)a.call(n,i)&&(t++,o=n[i],s=r[i],i in r?s!=s&&o!=o||s===o||(l++,r[i]=o):(h++,r[i]=o,l++));if(h>t)for(i in l++,r)a.call(n,i)||(h--,delete r[i])}else r!==n&&(r=n,l++);return l}}return this.$watch(c,(function(){if(p?(p=!1,t(n,n,s)):t(n,i,s),u)if(L(n))if(w(n)){i=new Array(n.length);for(var e=0;e<n.length;e++)i[e]=n[e]}else for(var r in i={},n)a.call(n,r)&&(i[r]=n[r]);else i=n}))},$digest:function(){var o,a,u,l,c,h,y,b,w,x=e,_=[];m("$digest"),s.$$checkUrlChange(),this===d&&null!==r&&(s.defer.cancel(r),q()),n=null;do{c=!1,y=this;for(var S=0;S<f.length;S++){try{(0,(w=f[S]).fn)(w.scope,w.locals)}catch(e){i(e)}n=null}f.length=0;e:do{if(l=!y.$$suspended&&y.$$watchers)for(l.$$digestWatchIndex=l.length;l.$$digestWatchIndex--;)try{if(o=l[l.$$digestWatchIndex])if((a=(0,o.get)(y))===(u=o.last)||(o.eq?se(a,u):A(a)&&A(u))){if(o===n){c=!1;break e}}else c=!0,n=o,o.last=o.eq?oe(a,null):a,(0,o.fn)(a,u===$?a:u,y),x<5&&(_[b=4-x]||(_[b]=[]),_[b].push({msg:W(o.exp)?"fn: "+(o.exp.name||o.exp.toString()):o.exp,newVal:a,oldVal:u}))}catch(e){i(e)}if(!(h=!y.$$suspended&&y.$$watchersCount&&y.$$childHead||y!==this&&y.$$nextSibling))for(;y!==this&&!(h=y.$$nextSibling);)y=y.$parent}while(y=h);if((c||f.length)&&!x--)throw v(),t("infdig","{0} $digest() iterations reached. Aborting!\nWatchers fired in the last 5 iterations: {1}",e,_)}while(c||f.length);for(v();g<p.length;)try{p[g++]()}catch(e){i(e)}p.length=g=0,s.$$checkUrlChange()},$suspend:function(){this.$$suspended=!0},$isSuspended:function(){return this.$$suspended},$resume:function(){this.$$suspended=!1},$destroy:function(){if(!this.$$destroyed){var e=this.$parent;for(var t in this.$broadcast("$destroy"),this.$$destroyed=!0,this===d&&s.$$applicationDestroyed(),y(this,-this.$$watchersCount),this.$$listenerCount)b(this,this.$$listenerCount[t],t);e&&e.$$childHead===this&&(e.$$childHead=this.$$nextSibling),e&&e.$$childTail===this&&(e.$$childTail=this.$$prevSibling),this.$$prevSibling&&(this.$$prevSibling.$$nextSibling=this.$$nextSibling),this.$$nextSibling&&(this.$$nextSibling.$$prevSibling=this.$$prevSibling),this.$destroy=this.$digest=this.$apply=this.$evalAsync=this.$applyAsync=O,this.$on=this.$watch=this.$watchGroup=function(){return O},this.$$listeners={},this.$$nextSibling=null,function e(t){9===l&&(t.$$childHead&&e(t.$$childHead),t.$$nextSibling&&e(t.$$nextSibling)),t.$parent=t.$$nextSibling=t.$$prevSibling=t.$$childHead=t.$$childTail=t.$root=t.$$watchers=null}(this)}},$eval:function(e,t){return o(e)(this,t)},$evalAsync:function(e,t){d.$$phase||f.length||s.defer((function(){f.length&&d.$digest()})),f.push({scope:this,fn:o(e),locals:t})},$$postDigest:function(e){p.push(e)},$apply:function(e){try{m("$apply");try{return this.$eval(e)}finally{v()}}catch(e){i(e)}finally{try{d.$digest()}catch(e){throw i(e),e}}},$applyAsync:function(e){var t=this;e&&h.push((function(){t.$eval(e)})),e=o(e),null===r&&(r=s.defer((function(){d.$apply(q)})))},$on:function(e,t){var n=this.$$listeners[e];n||(this.$$listeners[e]=n=[]),n.push(t);var r=this;do{r.$$listenerCount[e]||(r.$$listenerCount[e]=0),r.$$listenerCount[e]++}while(r=r.$parent);var i=this;return function(){var r=n.indexOf(t);-1!==r&&(delete n[r],b(i,1,e))}},$emit:function(e,t){var n,r,o,a=[],s=this,u=!1,l={name:e,targetScope:s,stopPropagation:function(){u=!0},preventDefault:function(){l.defaultPrevented=!0},defaultPrevented:!1},c=ce([l],arguments,1);do{for(n=s.$$listeners[e]||a,l.currentScope=s,r=0,o=n.length;r<o;r++)if(n[r])try{n[r].apply(null,c)}catch(e){i(e)}else n.splice(r,1),r--,o--;if(u)break;s=s.$parent}while(s);return l.currentScope=null,l},$broadcast:function(e,t){var n=this,r=n,o=n,a={name:e,targetScope:n,preventDefault:function(){a.defaultPrevented=!0},defaultPrevented:!1};if(!n.$$listenerCount[e])return a;for(var s,u,l,c=ce([a],arguments,1);r=o;){for(a.currentScope=r,u=0,l=(s=r.$$listeners[e]||[]).length;u<l;u++)if(s[u])try{s[u].apply(null,c)}catch(e){i(e)}else s.splice(u,1),u--,l--;if(!(o=r.$$listenerCount[e]&&r.$$childHead||r!==n&&r.$$nextSibling))for(;r!==n&&!(o=r.$$nextSibling);)r=r.$parent}return a.currentScope=null,a}};var d=new c,f=d.$$asyncQueue=[],p=d.$$postDigestQueue=[],h=d.$$applyAsyncQueue=[],g=0;return d;function m(e){if(d.$$phase)throw t("inprog","{0} already in progress",d.$$phase);d.$$phase=e}function v(){d.$$phase=null}function y(e,t){do{e.$$watchersCount+=t}while(e=e.$parent)}function b(e,t,n){do{e.$$listenerCount[n]-=t,0===e.$$listenerCount[n]&&delete e.$$listenerCount[n]}while(e=e.$parent)}function $(){}function q(){for(;h.length;)try{h.shift()()}catch(e){i(e)}r=null}}]}function Fr(){var e=/^\s*(https?|s?ftp|mailto|tel|file):/,t=/^\s*((https?|ftp|file|blob):|data:image\/)/;this.aHrefSanitizationWhitelist=function(t){return N(t)?(e=t,this):e},this.imgSrcSanitizationWhitelist=function(e){return N(e)?(t=e,this):t},this.$get=function(){return function(n,r){var i,o=r?t:e;return""===(i=Zr(n&&n.trim()).href)||i.match(o)?n:"unsafe:"+i}}}qr.prototype={compile:function(e){var t=this;this.state={nextId:0,filters:{},fn:{vars:[],body:[],own:{}},assign:{vars:[],body:[],own:{}},inputs:[]},br(e,t.$filter);var n,r="";if(this.stage="assign",n=xr(e)){this.state.computing="assign";var i=this.nextId();this.recurse(n,i),this.return_(i),r="fn.assign="+this.generateFunction("assign","s,v,l")}var o=$r(e.body);t.stage="inputs",x(o,(function(e,n){var r="fn"+n;t.state[r]={vars:[],body:[],own:{}},t.state.computing=r;var i=t.nextId();t.recurse(e,i),t.return_(i),t.state.inputs.push({name:r,isPure:e.isPure}),e.watchId=n})),this.state.computing="fn",this.stage="main",this.recurse(e);var a='"'+this.USE+" "+this.STRICT+'";\n'+this.filterPrefix()+"var fn="+this.generateFunction("fn","s,l,a,i")+r+this.watchFns()+"return fn;",s=new Function("$filter","getStringValue","ifDefined","plus",a)(this.$filter,fr,vr,yr);return this.state=this.stage=void 0,s},USE:"use",STRICT:"strict",watchFns:function(){var e=[],t=this.state.inputs,n=this;return x(t,(function(t){e.push("var "+t.name+"="+n.generateFunction(t.name,"s")),t.isPure&&e.push(t.name,".isPure="+JSON.stringify(t.isPure)+";")})),t.length&&e.push("fn.inputs=["+t.map((function(e){return e.name})).join(",")+"];"),e.join("")},generateFunction:function(e,t){return"function("+t+"){"+this.varsPrefix(e)+this.body(e)+"};"},filterPrefix:function(){var e=[],t=this;return x(this.state.filters,(function(n,r){e.push(n+"=$filter("+t.escape(r)+")")})),e.length?"var "+e.join(",")+";":""},varsPrefix:function(e){return this.state[e].vars.length?"var "+this.state[e].vars.join(",")+";":""},body:function(e){return this.state[e].body.join("")},recurse:function(e,t,n,r,i,o){var a,s,u,l,c,d=this;if(r=r||O,!o&&N(e.watchId))return t=t||this.nextId(),void this.if_("i",this.lazyAssign(t,this.computedMember("i",e.watchId)),this.lazyRecurse(e,t,n,r,i,!0));switch(e.type){case mr.Program:x(e.body,(function(t,n){d.recurse(t.expression,void 0,void 0,(function(e){s=e})),n!==e.body.length-1?d.current().body.push(s,";"):d.return_(s)}));break;case mr.Literal:l=this.escape(e.value),this.assign(t,l),r(t||l);break;case mr.UnaryExpression:this.recurse(e.argument,void 0,void 0,(function(e){s=e})),l=e.operator+"("+this.ifDefined(s,0)+")",this.assign(t,l),r(l);break;case mr.BinaryExpression:this.recurse(e.left,void 0,void 0,(function(e){a=e})),this.recurse(e.right,void 0,void 0,(function(e){s=e})),l="+"===e.operator?this.plus(a,s):"-"===e.operator?this.ifDefined(a,0)+e.operator+this.ifDefined(s,0):"("+a+")"+e.operator+"("+s+")",this.assign(t,l),r(l);break;case mr.LogicalExpression:t=t||this.nextId(),d.recurse(e.left,t),d.if_("&&"===e.operator?t:d.not(t),d.lazyRecurse(e.right,t)),r(t);break;case mr.ConditionalExpression:t=t||this.nextId(),d.recurse(e.test,t),d.if_(t,d.lazyRecurse(e.alternate,t),d.lazyRecurse(e.consequent,t)),r(t);break;case mr.Identifier:t=t||this.nextId(),n&&(n.context="inputs"===d.stage?"s":this.assign(this.nextId(),this.getHasOwnProperty("l",e.name)+"?l:s"),n.computed=!1,n.name=e.name),d.if_("inputs"===d.stage||d.not(d.getHasOwnProperty("l",e.name)),(function(){d.if_("inputs"===d.stage||"s",(function(){i&&1!==i&&d.if_(d.isNull(d.nonComputedMember("s",e.name)),d.lazyAssign(d.nonComputedMember("s",e.name),"{}")),d.assign(t,d.nonComputedMember("s",e.name))}))}),t&&d.lazyAssign(t,d.nonComputedMember("l",e.name))),r(t);break;case mr.MemberExpression:a=n&&(n.context=this.nextId())||this.nextId(),t=t||this.nextId(),d.recurse(e.object,a,void 0,(function(){d.if_(d.notNull(a),(function(){e.computed?(s=d.nextId(),d.recurse(e.property,s),d.getStringValue(s),i&&1!==i&&d.if_(d.not(d.computedMember(a,s)),d.lazyAssign(d.computedMember(a,s),"{}")),l=d.computedMember(a,s),d.assign(t,l),n&&(n.computed=!0,n.name=s)):(i&&1!==i&&d.if_(d.isNull(d.nonComputedMember(a,e.property.name)),d.lazyAssign(d.nonComputedMember(a,e.property.name),"{}")),l=d.nonComputedMember(a,e.property.name),d.assign(t,l),n&&(n.computed=!1,n.name=e.property.name))}),(function(){d.assign(t,"undefined")})),r(t)}),!!i);break;case mr.CallExpression:t=t||this.nextId(),e.filter?(s=d.filter(e.callee.name),u=[],x(e.arguments,(function(e){var t=d.nextId();d.recurse(e,t),u.push(t)})),l=s+"("+u.join(",")+")",d.assign(t,l),r(t)):(s=d.nextId(),a={},u=[],d.recurse(e.callee,s,a,(function(){d.if_(d.notNull(s),(function(){x(e.arguments,(function(t){d.recurse(t,e.constant?void 0:d.nextId(),void 0,(function(e){u.push(e)}))})),l=a.name?d.member(a.context,a.name,a.computed)+"("+u.join(",")+")":s+"("+u.join(",")+")",d.assign(t,l)}),(function(){d.assign(t,"undefined")})),r(t)})));break;case mr.AssignmentExpression:s=this.nextId(),a={},this.recurse(e.left,void 0,a,(function(){d.if_(d.notNull(a.context),(function(){d.recurse(e.right,s),l=d.member(a.context,a.name,a.computed)+e.operator+s,d.assign(t,l),r(t||l)}))}),1);break;case mr.ArrayExpression:u=[],x(e.elements,(function(t){d.recurse(t,e.constant?void 0:d.nextId(),void 0,(function(e){u.push(e)}))})),l="["+u.join(",")+"]",this.assign(t,l),r(t||l);break;case mr.ObjectExpression:u=[],c=!1,x(e.properties,(function(e){e.computed&&(c=!0)})),c?(t=t||this.nextId(),this.assign(t,"{}"),x(e.properties,(function(e){e.computed?(a=d.nextId(),d.recurse(e.key,a)):a=e.key.type===mr.Identifier?e.key.name:""+e.key.value,s=d.nextId(),d.recurse(e.value,s),d.assign(d.member(t,a,e.computed),s)}))):(x(e.properties,(function(t){d.recurse(t.value,e.constant?void 0:d.nextId(),void 0,(function(e){u.push(d.escape(t.key.type===mr.Identifier?t.key.name:""+t.key.value)+":"+e)}))})),l="{"+u.join(",")+"}",this.assign(t,l)),r(t||l);break;case mr.ThisExpression:this.assign(t,"s"),r(t||"s");break;case mr.LocalsExpression:this.assign(t,"l"),r(t||"l");break;case mr.NGValueParameter:this.assign(t,"v"),r(t||"v")}},getHasOwnProperty:function(e,t){var n=e+"."+t,r=this.current().own;return r.hasOwnProperty(n)||(r[n]=this.nextId(!1,e+"&&("+this.escape(t)+" in "+e+")")),r[n]},assign:function(e,t){if(e)return this.current().body.push(e,"=",t,";"),e},filter:function(e){return this.state.filters.hasOwnProperty(e)||(this.state.filters[e]=this.nextId(!0)),this.state.filters[e]},ifDefined:function(e,t){return"ifDefined("+e+","+this.escape(t)+")"},plus:function(e,t){return"plus("+e+","+t+")"},return_:function(e){this.current().body.push("return ",e,";")},if_:function(e,t,n){if(!0===e)t();else{var r=this.current().body;r.push("if(",e,"){"),t(),r.push("}"),n&&(r.push("else{"),n(),r.push("}"))}},not:function(e){return"!("+e+")"},isNull:function(e){return e+"==null"},notNull:function(e){return e+"!=null"},nonComputedMember:function(e,t){return/^[$_a-zA-Z][$_a-zA-Z0-9]*$/.test(t)?e+"."+t:e+'["'+t.replace(/[^$_a-zA-Z0-9]/g,this.stringEscapeFn)+'"]'},computedMember:function(e,t){return e+"["+t+"]"},member:function(e,t,n){return n?this.computedMember(e,t):this.nonComputedMember(e,t)},getStringValue:function(e){this.assign(e,"getStringValue("+e+")")},lazyRecurse:function(e,t,n,r,i,o){var a=this;return function(){a.recurse(e,t,n,r,i,o)}},lazyAssign:function(e,t){var n=this;return function(){n.assign(e,t)}},stringEscapeRegex:/[^ a-zA-Z0-9]/g,stringEscapeFn:function(e){return"\\u"+("0000"+e.charCodeAt(0).toString(16)).slice(-4)},escape:function(e){if(j(e))return"'"+e.replace(this.stringEscapeRegex,this.stringEscapeFn)+"'";if(B(e))return e.toString();if(!0===e)return"true";if(!1===e)return"false";if(null===e)return"null";if(void 0===e)return"undefined";throw cr("esc","IMPOSSIBLE")},nextId:function(e,t){var n="v"+this.state.nextId++;return e||this.current().vars.push(n+(t?"="+t:"")),n},current:function(){return this.state[this.state.computing]}},_r.prototype={compile:function(e){var t,n,r=this;br(e,r.$filter),(t=xr(e))&&(n=this.recurse(t));var i,o=$r(e.body);o&&(i=[],x(o,(function(e,t){var n=r.recurse(e);n.isPure=e.isPure,e.input=n,i.push(n),e.watchId=t})));var a=[];x(e.body,(function(e){a.push(r.recurse(e.expression))}));var s=0===e.body.length?O:1===e.body.length?a[0]:function(e,t){var n;return x(a,(function(r){n=r(e,t)})),n};return n&&(s.assign=function(e,t,r){return n(e,r,t)}),i&&(s.inputs=i),s},recurse:function(e,t,n){var r,i,o,a=this;if(e.input)return this.inputs(e.input,e.watchId);switch(e.type){case mr.Literal:return this.value(e.value,t);case mr.UnaryExpression:return i=this.recurse(e.argument),this["unary"+e.operator](i,t);case mr.BinaryExpression:case mr.LogicalExpression:return r=this.recurse(e.left),i=this.recurse(e.right),this["binary"+e.operator](r,i,t);case mr.ConditionalExpression:return this["ternary?:"](this.recurse(e.test),this.recurse(e.alternate),this.recurse(e.consequent),t);case mr.Identifier:return a.identifier(e.name,t,n);case mr.MemberExpression:return r=this.recurse(e.object,!1,!!n),e.computed||(i=e.property.name),e.computed&&(i=this.recurse(e.property)),e.computed?this.computedMember(r,i,t,n):this.nonComputedMember(r,i,t,n);case mr.CallExpression:return o=[],x(e.arguments,(function(e){o.push(a.recurse(e))})),e.filter&&(i=this.$filter(e.callee.name)),e.filter||(i=this.recurse(e.callee,!0)),e.filter?function(e,n,r,a){for(var s=[],u=0;u<o.length;++u)s.push(o[u](e,n,r,a));var l=i.apply(void 0,s,a);return t?{context:void 0,name:void 0,value:l}:l}:function(e,n,r,a){var s,u=i(e,n,r,a);if(null!=u.value){for(var l=[],c=0;c<o.length;++c)l.push(o[c](e,n,r,a));s=u.value.apply(u.context,l)}return t?{value:s}:s};case mr.AssignmentExpression:return r=this.recurse(e.left,!0,1),i=this.recurse(e.right),function(e,n,o,a){var s=r(e,n,o,a),u=i(e,n,o,a);return s.context[s.name]=u,t?{value:u}:u};case mr.ArrayExpression:return o=[],x(e.elements,(function(e){o.push(a.recurse(e))})),function(e,n,r,i){for(var a=[],s=0;s<o.length;++s)a.push(o[s](e,n,r,i));return t?{value:a}:a};case mr.ObjectExpression:return o=[],x(e.properties,(function(e){e.computed?o.push({key:a.recurse(e.key),computed:!0,value:a.recurse(e.value)}):o.push({key:e.key.type===mr.Identifier?e.key.name:""+e.key.value,computed:!1,value:a.recurse(e.value)})})),function(e,n,r,i){for(var a={},s=0;s<o.length;++s)o[s].computed?a[o[s].key(e,n,r,i)]=o[s].value(e,n,r,i):a[o[s].key]=o[s].value(e,n,r,i);return t?{value:a}:a};case mr.ThisExpression:return function(e){return t?{value:e}:e};case mr.LocalsExpression:return function(e,n){return t?{value:n}:n};case mr.NGValueParameter:return function(e,n,r){return t?{value:r}:r}}},"unary+":function(e,t){return function(n,r,i,o){var a=e(n,r,i,o);return a=N(a)?+a:0,t?{value:a}:a}},"unary-":function(e,t){return function(n,r,i,o){var a=e(n,r,i,o);return a=N(a)?-a:-0,t?{value:a}:a}},"unary!":function(e,t){return function(n,r,i,o){var a=!e(n,r,i,o);return t?{value:a}:a}},"binary+":function(e,t,n){return function(r,i,o,a){var s=yr(e(r,i,o,a),t(r,i,o,a));return n?{value:s}:s}},"binary-":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a),u=t(r,i,o,a),l=(N(s)?s:0)-(N(u)?u:0);return n?{value:l}:l}},"binary*":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)*t(r,i,o,a);return n?{value:s}:s}},"binary/":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)/t(r,i,o,a);return n?{value:s}:s}},"binary%":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)%t(r,i,o,a);return n?{value:s}:s}},"binary===":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)===t(r,i,o,a);return n?{value:s}:s}},"binary!==":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)!==t(r,i,o,a);return n?{value:s}:s}},"binary==":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)==t(r,i,o,a);return n?{value:s}:s}},"binary!=":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)!=t(r,i,o,a);return n?{value:s}:s}},"binary<":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)<t(r,i,o,a);return n?{value:s}:s}},"binary>":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)>t(r,i,o,a);return n?{value:s}:s}},"binary<=":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)<=t(r,i,o,a);return n?{value:s}:s}},"binary>=":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)>=t(r,i,o,a);return n?{value:s}:s}},"binary&&":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)&&t(r,i,o,a);return n?{value:s}:s}},"binary||":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)||t(r,i,o,a);return n?{value:s}:s}},"ternary?:":function(e,t,n,r){return function(i,o,a,s){var u=e(i,o,a,s)?t(i,o,a,s):n(i,o,a,s);return r?{value:u}:u}},value:function(e,t){return function(){return t?{context:void 0,name:void 0,value:e}:e}},identifier:function(e,t,n){return function(r,i,o,a){var s=i&&e in i?i:r;n&&1!==n&&s&&null==s[e]&&(s[e]={});var u=s?s[e]:void 0;return t?{context:s,name:e,value:u}:u}},computedMember:function(e,t,n,r){return function(i,o,a,s){var u,l,c=e(i,o,a,s);return null!=c&&(u=fr(u=t(i,o,a,s)),r&&1!==r&&c&&!c[u]&&(c[u]={}),l=c[u]),n?{context:c,name:u,value:l}:l}},nonComputedMember:function(e,t,n,r){return function(i,o,a,s){var u=e(i,o,a,s);r&&1!==r&&u&&null==u[t]&&(u[t]={});var l=null!=u?u[t]:void 0;return n?{context:u,name:t,value:l}:l}},inputs:function(e,t){return function(n,r,i,o){return o?o[t]:e(n,r,i)}}},Sr.prototype={constructor:Sr,parse:function(e){var t=this.getAst(e),n=this.astCompiler.compile(t.ast);return n.literal=function(e){return 0===e.body.length||1===e.body.length&&(e.body[0].expression.type===mr.Literal||e.body[0].expression.type===mr.ArrayExpression||e.body[0].expression.type===mr.ObjectExpression)}(t.ast),n.constant=function(e){return e.constant}(t.ast),n.oneTime=t.oneTime,n},getAst:function(e){var t=!1;return":"===(e=e.trim()).charAt(0)&&":"===e.charAt(1)&&(t=!0,e=e.substring(2)),{ast:this.ast.ast(e),oneTime:t}}};var Rr=i("$sce"),Nr={HTML:"html",CSS:"css",URL:"url",RESOURCE_URL:"resourceUrl",JS:"js"},Lr=/_([a-z])/g;function Ur(e){return e.replace(Lr,Je)}function jr(e){var t=[];return N(e)&&x(e,(function(e){t.push(function(e){if("self"===e)return e;if(j(e)){if(e.indexOf("***")>-1)throw Rr("iwcard","Illegal sequence *** in string matcher.  String: {0}",e);return e=ee(e).replace(/\\\*\\\*/g,".*").replace(/\\\*/g,"[^:/.?&;]*"),new RegExp("^"+e+"$")}if(Y(e))return new RegExp("^"+e.source+"$");throw Rr("imatcher",'Matchers may only be "self", string patterns or RegExp objects')}(e))})),t}function Br(){this.SCE_CONTEXTS=Nr;var e=["self"],t=[];this.resourceUrlWhitelist=function(t){return arguments.length&&(e=jr(t)),e},this.resourceUrlBlacklist=function(e){return arguments.length&&(t=jr(e)),t},this.$get=["$injector",function(n){var r=function(e){throw Rr("unsafe","Attempting to use an unsafe value in a safe context.")};function i(e,t){return"self"===e?Jr(t,Kr):!!e.exec(t.href)}function o(e){var t=function(e){this.$$unwrapTrustedValue=function(){return e}};return e&&(t.prototype=new e),t.prototype.valueOf=function(){return this.$$unwrapTrustedValue()},t.prototype.toString=function(){return this.$$unwrapTrustedValue().toString()},t}n.has("$sanitize")&&(r=n.get("$sanitize"));var a=o(),s={};return s[Nr.HTML]=o(a),s[Nr.CSS]=o(a),s[Nr.URL]=o(a),s[Nr.JS]=o(a),s[Nr.RESOURCE_URL]=o(s[Nr.URL]),{trustAs:function(e,t){var n=s.hasOwnProperty(e)?s[e]:null;if(!n)throw Rr("icontext","Attempted to trust a value in invalid context. Context: {0}; Value: {1}",e,t);if(null===t||R(t)||""===t)return t;if("string"!=typeof t)throw Rr("itype","Attempted to trust a non-string value in a content requiring a string: Context: {0}",e);return new n(t)},getTrusted:function(n,o){if(null===o||R(o)||""===o)return o;var a=s.hasOwnProperty(n)?s[n]:null;if(a&&o instanceof a)return o.$$unwrapTrustedValue();if(n===Nr.RESOURCE_URL){if(function(n){var r,o,a=Zr(n.toString()),s=!1;for(r=0,o=e.length;r<o;r++)if(i(e[r],a)){s=!0;break}if(s)for(r=0,o=t.length;r<o;r++)if(i(t[r],a)){s=!1;break}return s}(o))return o;throw Rr("insecurl","Blocked loading resource from url not allowed by $sceDelegate policy.  URL: {0}",o.toString())}if(n===Nr.HTML)return r(o);throw Rr("unsafe","Attempting to use an unsafe value in a safe context.")},valueOf:function(e){return e instanceof a?e.$$unwrapTrustedValue():e}}}]}function Hr(){var e=!0;this.enabled=function(t){return arguments.length&&(e=!!t),e},this.$get=["$parse","$sceDelegate",function(t,n){if(e&&l<8)throw Rr("iequirks","Strict Contextual Escaping does not support Internet Explorer version < 11 in quirks mode.  You can fix this by adding the text <!doctype html> to the top of your HTML document.  See http://docs.angularjs.org/api/ng.$sce for more information.");var r=He(Nr);r.isEnabled=function(){return e},r.trustAs=n.trustAs,r.getTrusted=n.getTrusted,r.valueOf=n.valueOf,e||(r.trustAs=r.getTrusted=function(e,t){return t},r.valueOf=M),r.parseAs=function(e,n){var i=t(n);return i.literal&&i.constant?i:t(n,(function(t){return r.getTrusted(e,t)}))};var i=r.parseAs,o=r.getTrusted,a=r.trustAs;return x(Nr,(function(e,t){var n=s(t);r[Ur("parse_as_"+n)]=function(t){return i(e,t)},r[Ur("get_trusted_"+n)]=function(t){return o(e,t)},r[Ur("trust_as_"+n)]=function(t){return a(e,t)}})),r}]}function Vr(){this.$get=["$window","$document",function(e,t){var n={},r=!(!(e.nw&&e.nw.process)&&e.chrome&&(e.chrome.app&&e.chrome.app.runtime||!e.chrome.app&&e.chrome.runtime&&e.chrome.runtime.id))&&e.history&&e.history.pushState,i=D((/android (\d+)/.exec(s((e.navigator||{}).userAgent))||[])[1]),o=/Boxee/i.test((e.navigator||{}).userAgent),a=t[0]||{},u=a.body&&a.body.style,c=!1,d=!1;return u&&(c=!(!("transition"in u)&&!("webkitTransition"in u)),d=!(!("animation"in u)&&!("webkitAnimation"in u))),{history:!(!r||i<4||o),hasEvent:function(e){if("input"===e&&l)return!1;if(R(n[e])){var t=a.createElement("div");n[e]="on"+e in t}return n[e]},csp:ue(),transitions:c,animations:d,android:i}}]}var zr=i("$compile");function Wr(){var e;this.httpOptions=function(t){return t?(e=t,this):e},this.$get=["$exceptionHandler","$templateCache","$http","$q","$sce",function(t,n,r,i,o){function a(s,u){a.totalPendingRequests++,j(s)&&!R(n.get(s))||(s=o.getTrustedResourceUrl(s));var l=r.defaults&&r.defaults.transformResponse;return V(l)?l=l.filter((function(e){return e!==On})):l===On&&(l=null),r.get(s,E({cache:n,transformResponse:l},e)).finally((function(){a.totalPendingRequests--})).then((function(e){return n.put(s,e.data),e.data}),(function(e){u||(e=zr("tpload","Failed to load template: {0} (HTTP status: {1} {2})",s,e.status,e.statusText),t(e));return i.reject(e)}))}return a.totalPendingRequests=0,a}]}function Yr(){this.$get=["$rootScope","$browser","$location",function(e,t,n){var r={findBindings:function(e,t,n){var r=e.getElementsByClassName("ng-binding"),i=[];return x(r,(function(e){var r=b.element(e).data("$binding");r&&x(r,(function(r){n?new RegExp("(^|\\s)"+ee(t)+"(\\s|\\||$)").test(r)&&i.push(e):-1!==r.indexOf(t)&&i.push(e)}))})),i},findModels:function(e,t,n){for(var r=["ng-","data-ng-","ng\\:"],i=0;i<r.length;++i){var o="["+r[i]+"model"+(n?"=":"*=")+'"'+t+'"]',a=e.querySelectorAll(o);if(a.length)return a}},getLocation:function(){return n.url()},setLocation:function(t){t!==n.url()&&(n.url(t),e.$digest())},whenStable:function(e){t.notifyWhenNoOutstandingRequests(e)}};return r}]}function Gr(){this.$get=["$rootScope","$browser","$q","$$q","$exceptionHandler",function(e,t,n,r,i){var o={};function a(a,s,u){W(a)||(u=s,s=a,a=O);var l,c=de(arguments,3),d=N(u)&&!u,f=(d?r:n).defer(),p=f.promise;return l=t.defer((function(){try{f.resolve(a.apply(null,c))}catch(e){f.reject(e),i(e)}finally{delete o[p.$$timeoutId]}d||e.$apply()}),s),p.$$timeoutId=l,o[l]=f,p}return a.cancel=function(e){return!(!e||!(e.$$timeoutId in o))&&(Or(o[e.$$timeoutId].promise),o[e.$$timeoutId].reject("canceled"),delete o[e.$$timeoutId],t.defer.cancel(e.$$timeoutId))},a}]}var Xr=e.document.createElement("a"),Kr=Zr(e.location.href);function Zr(e){if(!j(e))return e;var t=e;return l&&(Xr.setAttribute("href",t),t=Xr.href),Xr.setAttribute("href",t),{href:Xr.href,protocol:Xr.protocol?Xr.protocol.replace(/:$/,""):"",host:Xr.host,search:Xr.search?Xr.search.replace(/^\?/,""):"",hash:Xr.hash?Xr.hash.replace(/^#/,""):"",hostname:Xr.hostname,port:Xr.port,pathname:"/"===Xr.pathname.charAt(0)?Xr.pathname:"/"+Xr.pathname}}function Jr(e,t){return e=Zr(e),t=Zr(t),e.protocol===t.protocol&&e.host===t.host}function Qr(){this.$get=P(e)}function ei(e){var t=e[0]||{},n={},r="";function i(e){try{return decodeURIComponent(e)}catch(t){return e}}return function(){var e,o,a,s,u,l=function(e){try{return e.cookie||""}catch(e){return""}}(t);if(l!==r)for(e=(r=l).split("; "),n={},a=0;a<e.length;a++)(s=(o=e[a]).indexOf("="))>0&&(u=i(o.substring(0,s)),R(n[u])&&(n[u]=i(o.substring(s+1))));return n}}function ti(){this.$get=ei}function ni(e){function t(n,r){if(L(n)){var i={};return x(n,(function(e,n){i[n]=t(n,e)})),i}return e.factory(n+"Filter",r)}this.register=t,this.$get=["$injector",function(e){return function(t){return e.get(t+"Filter")}}],t("currency",ai),t("date",yi),t("filter",ri),t("json",bi),t("limitTo",xi),t("lowercase",$i),t("number",si),t("orderBy",_i),t("uppercase",wi)}function ri(){return function(e,t,n,r){if(!w(e)){if(null==e)return e;throw i("filter")("notarray","Expected array but received: {0}",e)}var o,a;switch(r=r||"$",oi(t)){case"function":o=t;break;case"boolean":case"null":case"number":case"string":a=!0;case"object":o=function(e,t,n,r){var i=L(e)&&n in e;!0===t?t=se:W(t)||(t=function(e,t){return!R(e)&&(null===e||null===t?e===t:!(L(t)||L(e)&&!F(e))&&(e=s(""+e),t=s(""+t),-1!==e.indexOf(t)))});return function(o){return i&&!L(o)?ii(o,e[n],t,n,!1):ii(o,e,t,n,r)}}(t,n,r,a);break;default:return e}return Array.prototype.filter.call(e,o)}}function ii(e,t,n,r,i,o){var a=oi(e),s=oi(t);if("string"===s&&"!"===t.charAt(0))return!ii(e,t.substring(1),n,r,i);if(V(e))return e.some((function(e){return ii(e,t,n,r,i)}));switch(a){case"object":var u;if(i){for(u in e)if(u.charAt&&"$"!==u.charAt(0)&&ii(e[u],t,n,r,!0))return!0;return!o&&ii(e,t,n,r,!1)}if("object"===s){for(u in t){var l=t[u];if(!W(l)&&!R(l)){var c=u===r;if(!ii(c?e:e[u],l,n,r,c,c))return!1}}return!0}return n(e,t);case"function":return!1;default:return n(e,t)}}function oi(e){return null===e?"null":typeof e}ei.$inject=["$document"],ni.$inject=["$provide"];function ai(e){var t=e.NUMBER_FORMATS;return function(e,n,r){R(n)&&(n=t.CURRENCY_SYM),R(r)&&(r=t.PATTERNS[1].maxFrac);var i=n?/\u00A4/g:/\s*\u00A4\s*/g;return null==e?e:ui(e,t.PATTERNS[1],t.GROUP_SEP,t.DECIMAL_SEP,r).replace(i,n)}}function si(e){var t=e.NUMBER_FORMATS;return function(e,n){return null==e?e:ui(e,t.PATTERNS[0],t.GROUP_SEP,t.DECIMAL_SEP,n)}}function ui(e,t,n,r,i){if(!j(e)&&!B(e)||isNaN(e))return"";var o,a=!isFinite(e),s=!1,u=Math.abs(e)+"",l="";if(a)l="∞";else{(function(e,t,n,r){var i=e.d,o=i.length-e.i,a=(t=R(t)?Math.min(Math.max(n,o),r):+t)+e.i,s=i[a];if(a>0){i.splice(Math.max(e.i,a));for(var u=a;u<i.length;u++)i[u]=0}else{o=Math.max(0,o),e.i=1,i.length=Math.max(1,a=t+1),i[0]=0;for(var l=1;l<a;l++)i[l]=0}if(s>=5)if(a-1<0){for(var c=0;c>a;c--)i.unshift(0),e.i++;i.unshift(1),e.i++}else i[a-1]++;for(;o<Math.max(0,t);o++)i.push(0);var d=i.reduceRight((function(e,t,n,r){return t+=e,r[n]=t%10,Math.floor(t/10)}),0);d&&(i.unshift(d),e.i++)})(o=function(e){var t,n,r,i,o,a=0;for((n=e.indexOf("."))>-1&&(e=e.replace(".","")),(r=e.search(/e/i))>0?(n<0&&(n=r),n+=+e.slice(r+1),e=e.substring(0,r)):n<0&&(n=e.length),r=0;"0"===e.charAt(r);r++);if(r===(o=e.length))t=[0],n=1;else{for(o--;"0"===e.charAt(o);)o--;for(n-=r,t=[],i=0;r<=o;r++,i++)t[i]=+e.charAt(r)}return n>22&&(t=t.splice(0,21),a=n-1,n=1),{d:t,e:a,i:n}}(u),i,t.minFrac,t.maxFrac);var c=o.d,d=o.i,f=o.e,p=[];for(s=c.reduce((function(e,t){return e&&!t}),!0);d<0;)c.unshift(0),d++;d>0?p=c.splice(d,c.length):(p=c,c=[0]);var h=[];for(c.length>=t.lgSize&&h.unshift(c.splice(-t.lgSize,c.length).join(""));c.length>t.gSize;)h.unshift(c.splice(-t.gSize,c.length).join(""));c.length&&h.unshift(c.join("")),l=h.join(n),p.length&&(l+=r+p.join("")),f&&(l+="e+"+f)}return e<0&&!s?t.negPre+l+t.negSuf:t.posPre+l+t.posSuf}function li(e,t,n,r){var i="";for((e<0||r&&e<=0)&&(r?e=1-e:(e=-e,i="-")),e=""+e;e.length<t;)e="0"+e;return n&&(e=e.substr(e.length-t)),i+e}function ci(e,t,n,r,i){return n=n||0,function(o){var a=o["get"+e]();return(n>0||a>-n)&&(a+=n),0===a&&-12===n&&(a=12),li(a,t,r,i)}}function di(e,t,n){return function(r,i){var o=r["get"+e]();return i[u((n?"STANDALONE":"")+(t?"SHORT":"")+e)][o]}}function fi(e){var t=new Date(e,0,1).getDay();return new Date(e,0,(t<=4?5:12)-t)}function pi(e){return function(t){var n,r=fi(t.getFullYear()),i=+(n=t,new Date(n.getFullYear(),n.getMonth(),n.getDate()+(4-n.getDay())))-+r;return li(1+Math.round(i/6048e5),e)}}function hi(e,t){return e.getFullYear()<=0?t.ERAS[0]:t.ERAS[1]}ai.$inject=["$locale"],si.$inject=["$locale"];var gi={yyyy:ci("FullYear",4,0,!1,!0),yy:ci("FullYear",2,0,!0,!0),y:ci("FullYear",1,0,!1,!0),MMMM:di("Month"),MMM:di("Month",!0),MM:ci("Month",2,1),M:ci("Month",1,1),LLLL:di("Month",!1,!0),dd:ci("Date",2),d:ci("Date",1),HH:ci("Hours",2),H:ci("Hours",1),hh:ci("Hours",2,-12),h:ci("Hours",1,-12),mm:ci("Minutes",2),m:ci("Minutes",1),ss:ci("Seconds",2),s:ci("Seconds",1),sss:ci("Milliseconds",3),EEEE:di("Day"),EEE:di("Day",!0),a:function(e,t){return e.getHours()<12?t.AMPMS[0]:t.AMPMS[1]},Z:function(e,t,n){var r=-1*n,i=r>=0?"+":"";return i+=li(Math[r>0?"floor":"ceil"](r/60),2)+li(Math.abs(r%60),2)},ww:pi(2),w:pi(1),G:hi,GG:hi,GGG:hi,GGGG:function(e,t){return e.getFullYear()<=0?t.ERANAMES[0]:t.ERANAMES[1]}},mi=/((?:[^yMLdHhmsaZEwG']+)|(?:'(?:[^']|'')*')|(?:E+|y+|M+|L+|d+|H+|h+|m+|s+|a|Z|G+|w+))([\s\S]*)/,vi=/^-?\d+$/;function yi(e){var t=/^(\d{4})-?(\d\d)-?(\d\d)(?:T(\d\d)(?::?(\d\d)(?::?(\d\d)(?:\.(\d+))?)?)?(Z|([+-])(\d\d):?(\d\d))?)?$/;return function(n,r,i){var o,a,s="",u=[];if(r=r||"mediumDate",r=e.DATETIME_FORMATS[r]||r,j(n)&&(n=vi.test(n)?D(n):function(e){var n;if(n=e.match(t)){var r=new Date(0),i=0,o=0,a=n[8]?r.setUTCFullYear:r.setFullYear,s=n[8]?r.setUTCHours:r.setHours;n[9]&&(i=D(n[9]+n[10]),o=D(n[9]+n[11])),a.call(r,D(n[1]),D(n[2])-1,D(n[3]));var u=D(n[4]||0)-i,l=D(n[5]||0)-o,c=D(n[6]||0),d=Math.round(1e3*parseFloat("0."+(n[7]||0)));return s.call(r,u,l,c,d),r}return e}(n)),B(n)&&(n=new Date(n)),!H(n)||!isFinite(n.getTime()))return n;for(;r;)(a=mi.exec(r))?r=(u=ce(u,a,1)).pop():(u.push(r),r=null);var l=n.getTimezoneOffset();return i&&(l=ve(i,l),n=be(n,i,!0)),x(u,(function(t){s+=(o=gi[t])?o(n,e.DATETIME_FORMATS,l):"''"===t?"'":t.replace(/(^'|'$)/g,"").replace(/''/g,"'")})),s}}function bi(){return function(e,t){return R(t)&&(t=2),he(e,t)}}yi.$inject=["$locale"];var $i=P(s),wi=P(u);function xi(){return function(e,t,n){return t=Math.abs(Number(t))===1/0?Number(t):D(t),A(t)?e:(B(e)&&(e=e.toString()),w(e)?(n=(n=!n||isNaN(n)?0:D(n))<0?Math.max(0,e.length+n):n,t>=0?qi(e,n,n+t):0===n?qi(e,t,e.length):qi(e,Math.max(0,n+t),n)):e)}}function qi(e,t,n){return j(e)?e.slice(t,n):p.call(e,t,n)}function _i(e){return function(r,o,a,s){if(null==r)return r;if(!w(r))throw i("orderBy")("notarray","Expected array but received: {0}",r);V(o)||(o=[o]),0===o.length&&(o=["+"]);var u=o.map((function(t){var n=1,r=M;if(W(t))r=t;else if(j(t)&&("+"!==t.charAt(0)&&"-"!==t.charAt(0)||(n="-"===t.charAt(0)?-1:1,t=t.substring(1)),""!==t&&(r=e(t)).constant)){var i=r();r=function(e){return e[i]}}return{get:r,descending:n}})),l=a?-1:1,c=W(s)?s:n,d=Array.prototype.map.call(r,(function(e,n){return{value:e,tieBreaker:{value:n,type:"number",index:n},predicateValues:u.map((function(r){return function(e,n){var r=typeof e;null===e?(r="string",e="null"):"object"===r&&(e=function(e){if(W(e.valueOf)&&t(e=e.valueOf()))return e;if(F(e)&&t(e=e.toString()))return e;return e}(e));return{value:e,type:r,index:n}}(r.get(e),n)}))}}));return d.sort((function(e,t){for(var r=0,i=u.length;r<i;r++){var o=c(e.predicateValues[r],t.predicateValues[r]);if(o)return o*u[r].descending*l}return(c(e.tieBreaker,t.tieBreaker)||n(e.tieBreaker,t.tieBreaker))*l})),r=d.map((function(e){return e.value}))};function t(e){switch(typeof e){case"number":case"boolean":case"string":return!0;default:return!1}}function n(e,t){var n=0,r=e.type,i=t.type;if(r===i){var o=e.value,a=t.value;"string"===r?(o=o.toLowerCase(),a=a.toLowerCase()):"object"===r&&(L(o)&&(o=e.index),L(a)&&(a=t.index)),o!==a&&(n=o<a?-1:1)}else n=r<i?-1:1;return n}}function Si(e){return W(e)&&(e={link:e}),e.restrict=e.restrict||"AC",P(e)}_i.$inject=["$parse"];var ki=P({restrict:"E",compile:function(e,t){if(!t.href&&!t.xlinkHref)return function(e,t){if("a"===t[0].nodeName.toLowerCase()){var n="[object SVGAnimatedString]"===m.call(t.prop("href"))?"xlink:href":"href";t.on("click",(function(e){t.attr(n)||e.preventDefault()}))}}}}),Ci={};x(kt,(function(e,t){if("multiple"!==e){var n=hn("ng-"+t),r=i;"checked"===e&&(r=function(e,t,r){r.ngModel!==r[n]&&i(e,0,r)}),Ci[n]=function(){return{restrict:"A",priority:100,link:r}}}function i(e,r,i){e.$watch(i[n],(function(e){i.$set(t,!!e)}))}})),x(Et,(function(e,t){Ci[t]=function(){return{priority:100,link:function(e,n,r){if("ngPattern"===t&&"/"===r.ngPattern.charAt(0)){var i=r.ngPattern.match(o);if(i)return void r.$set("ngPattern",new RegExp(i[1],i[2]))}e.$watch(r[t],(function(e){r.$set(t,e)}))}}}})),x(["src","srcset","href"],(function(e){var t=hn("ng-"+e);Ci[t]=function(){return{priority:99,link:function(n,r,i){var o=e,a=e;"href"===e&&"[object SVGAnimatedString]"===m.call(r.prop("href"))&&(a="xlinkHref",i.$attr[a]="xlink:href",o=null),i.$observe(t,(function(t){t?(i.$set(a,t),l&&o&&r.prop(o,i[a])):"href"===e&&i.$set(a,null)}))}}}}));var Ei={$addControl:O,$$renameControl:function(e,t){e.$name=t},$removeControl:O,$setValidity:O,$setDirty:O,$setPristine:O,$setSubmitted:O};function Ti(e,t,n,r,i){this.$$controls=[],this.$error={},this.$$success={},this.$pending=void 0,this.$name=i(t.name||t.ngForm||"")(n),this.$dirty=!1,this.$pristine=!0,this.$valid=!0,this.$invalid=!1,this.$submitted=!1,this.$$parentForm=Ei,this.$$element=e,this.$$animate=r,Oi(this)}Ti.$inject=["$element","$attrs","$scope","$animate","$interpolate"],Ti.prototype={$rollbackViewValue:function(){x(this.$$controls,(function(e){e.$rollbackViewValue()}))},$commitViewValue:function(){x(this.$$controls,(function(e){e.$commitViewValue()}))},$addControl:function(e){Re(e.$name,"input"),this.$$controls.push(e),e.$name&&(this[e.$name]=e),e.$$parentForm=this},$$renameControl:function(e,t){var n=e.$name;this[n]===e&&delete this[n],this[t]=e,e.$name=t},$removeControl:function(e){e.$name&&this[e.$name]===e&&delete this[e.$name],x(this.$pending,(function(t,n){this.$setValidity(n,null,e)}),this),x(this.$error,(function(t,n){this.$setValidity(n,null,e)}),this),x(this.$$success,(function(t,n){this.$setValidity(n,null,e)}),this),ie(this.$$controls,e),e.$$parentForm=Ei},$setDirty:function(){this.$$animate.removeClass(this.$$element,Co),this.$$animate.addClass(this.$$element,Eo),this.$dirty=!0,this.$pristine=!1,this.$$parentForm.$setDirty()},$setPristine:function(){this.$$animate.setClass(this.$$element,Co,Eo+" ng-submitted"),this.$dirty=!1,this.$pristine=!0,this.$submitted=!1,x(this.$$controls,(function(e){e.$setPristine()}))},$setUntouched:function(){x(this.$$controls,(function(e){e.$setUntouched()}))},$setSubmitted:function(){this.$$animate.addClass(this.$$element,"ng-submitted"),this.$submitted=!0,this.$$parentForm.$setSubmitted()}},Mi({clazz:Ti,set:function(e,t,n){var r=e[t];r?-1===r.indexOf(n)&&r.push(n):e[t]=[n]},unset:function(e,t,n){var r=e[t];r&&(ie(r,n),0===r.length&&delete e[t])}});var Di=function(e){return["$timeout","$parse",function(t,n){return{name:"form",restrict:e?"EAC":"E",require:["form","^^?form"],controller:Ti,compile:function(n,i){n.addClass(Co).addClass(So);var o=i.name?"name":!(!e||!i.ngForm)&&"ngForm";return{pre:function(e,n,i,a){var s=a[0];if(!("action"in i)){var u=function(t){e.$apply((function(){s.$commitViewValue(),s.$setSubmitted()})),t.preventDefault()};n[0].addEventListener("submit",u),n.on("$destroy",(function(){t((function(){n[0].removeEventListener("submit",u)}),0,!1)}))}(a[1]||s.$$parentForm).$addControl(s);var l=o?r(s.$name):O;o&&(l(e,s),i.$observe(o,(function(t){s.$name!==t&&(l(e,void 0),s.$$parentForm.$$renameControl(s,t),(l=r(s.$name))(e,s))}))),n.on("$destroy",(function(){s.$$parentForm.$removeControl(s),l(e,void 0),E(s,Ei)}))}}}};function r(e){return""===e?n('this[""]').assign:n(e).assign||O}}]},Ai=Di(),Ii=Di(!0);function Oi(e){e.$$classCache={},e.$$classCache[ko]=!(e.$$classCache[So]=e.$$element.hasClass(So))}function Mi(e){var t=e.clazz,n=e.set,r=e.unset;function i(e,t,n){n&&!e.$$classCache[t]?(e.$$animate.addClass(e.$$element,t),e.$$classCache[t]=!0):!n&&e.$$classCache[t]&&(e.$$animate.removeClass(e.$$element,t),e.$$classCache[t]=!1)}function o(e,t,n){t=t?"-"+Oe(t,"-"):"",i(e,So+t,!0===n),i(e,ko+t,!1===n)}t.prototype.$setValidity=function(e,t,a){var s;R(t)?function(e,t,r,i){e[t]||(e[t]={});n(e[t],r,i)}(this,"$pending",e,a):function(e,t,n,i){e[t]&&r(e[t],n,i);Pi(e[t])&&(e[t]=void 0)}(this,"$pending",e,a),K(t)?t?(r(this.$error,e,a),n(this.$$success,e,a)):(n(this.$error,e,a),r(this.$$success,e,a)):(r(this.$error,e,a),r(this.$$success,e,a)),this.$pending?(i(this,"ng-pending",!0),this.$valid=this.$invalid=void 0,o(this,"",null)):(i(this,"ng-pending",!1),this.$valid=Pi(this.$error),this.$invalid=!this.$valid,o(this,"",this.$valid)),o(this,e,s=this.$pending&&this.$pending[e]?void 0:!this.$error[e]&&(!!this.$$success[e]||null)),this.$$parentForm.$setValidity(e,s,this)}}function Pi(e){if(e)for(var t in e)if(e.hasOwnProperty(t))return!1;return!0}var Fi=/^\d{4,}-[01]\d-[0-3]\dT[0-2]\d:[0-5]\d:[0-5]\d\.\d+(?:[+-][0-2]\d:[0-5]\d|Z)$/,Ri=/^[a-z][a-z\d.+-]*:\/*(?:[^:@]+(?::[^@]+)?@)?(?:[^\s:/?#]+|\[[a-f\d:]+])(?::\d+)?(?:\/[^?#]*)?(?:\?[^#]*)?(?:#.*)?$/i,Ni=/^(?=.{1,254}$)(?=.{1,64}@)[-!#$%&'*+/0-9=?A-Z^_`a-z{|}~]+(\.[-!#$%&'*+/0-9=?A-Z^_`a-z{|}~]+)*@[A-Za-z0-9]([A-Za-z0-9-]{0,61}[A-Za-z0-9])?(\.[A-Za-z0-9]([A-Za-z0-9-]{0,61}[A-Za-z0-9])?)*$/,Li=/^\s*(-|\+)?(\d+|(\d*(\.\d*)))([eE][+-]?\d+)?\s*$/,Ui=/^(\d{4,})-(\d{2})-(\d{2})$/,ji=/^(\d{4,})-(\d\d)-(\d\d)T(\d\d):(\d\d)(?::(\d\d)(\.\d{1,3})?)?$/,Bi=/^(\d{4,})-W(\d\d)$/,Hi=/^(\d{4,})-(\d\d)$/,Vi=/^(\d\d):(\d\d)(?::(\d\d)(\.\d{1,3})?)?$/,zi=Ue();x("date,datetime-local,month,time,week".split(","),(function(e){zi[e]=!0}));var Wi={text:function(e,t,n,r,i,o){Gi(e,t,n,r,i,o),Yi(r)},date:Ki("date",Ui,Xi(Ui,["yyyy","MM","dd"]),"yyyy-MM-dd"),"datetime-local":Ki("datetimelocal",ji,Xi(ji,["yyyy","MM","dd","HH","mm","ss","sss"]),"yyyy-MM-ddTHH:mm:ss.sss"),time:Ki("time",Vi,Xi(Vi,["HH","mm","ss","sss"]),"HH:mm:ss.sss"),week:Ki("week",Bi,(function(e,t){if(H(e))return e;if(j(e)){Bi.lastIndex=0;var n=Bi.exec(e);if(n){var r=+n[1],i=+n[2],o=0,a=0,s=0,u=0,l=fi(r),c=7*(i-1);return t&&(o=t.getHours(),a=t.getMinutes(),s=t.getSeconds(),u=t.getMilliseconds()),new Date(r,0,l.getDate()+c,o,a,s,u)}}return NaN}),"yyyy-Www"),month:Ki("month",Hi,Xi(Hi,["yyyy","MM"]),"yyyy-MM"),number:function(e,t,n,r,i,o){var a,s;Zi(e,t,n,r),Ji(r),Gi(e,t,n,r,i,o),(N(n.min)||n.ngMin)&&(r.$validators.min=function(e){return r.$isEmpty(e)||R(a)||e>=a},n.$observe("min",(function(e){a=Qi(e),r.$validate()})));(N(n.max)||n.ngMax)&&(r.$validators.max=function(e){return r.$isEmpty(e)||R(s)||e<=s},n.$observe("max",(function(e){s=Qi(e),r.$validate()})));if(N(n.step)||n.ngStep){var u;r.$validators.step=function(e,t){return r.$isEmpty(t)||R(u)||no(t,a||0,u)},n.$observe("step",(function(e){u=Qi(e),r.$validate()}))}},url:function(e,t,n,r,i,o){Gi(e,t,n,r,i,o),Yi(r),r.$$parserName="url",r.$validators.url=function(e,t){var n=e||t;return r.$isEmpty(n)||Ri.test(n)}},email:function(e,t,n,r,i,o){Gi(e,t,n,r,i,o),Yi(r),r.$$parserName="email",r.$validators.email=function(e,t){var n=e||t;return r.$isEmpty(n)||Ni.test(n)}},radio:function(e,t,n,r){var i=!n.ngTrim||"false"!==Q(n.ngTrim);R(n.name)&&t.attr("name",S());t.on("click",(function(e){var o;t[0].checked&&(o=n.value,i&&(o=Q(o)),r.$setViewValue(o,e&&e.type))})),r.$render=function(){var e=n.value;i&&(e=Q(e)),t[0].checked=e===r.$viewValue},n.$observe("value",r.$render)},range:function(e,t,n,r,i,o){Zi(e,t,n,r),Ji(r),Gi(e,t,n,r,i,o);var a=r.$$hasNativeValidators&&"range"===t[0].type,s=a?0:void 0,u=a?100:void 0,l=a?1:void 0,c=t[0].validity,d=N(n.min),f=N(n.max),p=N(n.step),h=r.$render;r.$render=a&&N(c.rangeUnderflow)&&N(c.rangeOverflow)?function(){h(),r.$setViewValue(t.val())}:h,d&&(r.$validators.min=a?function(){return!0}:function(e,t){return r.$isEmpty(t)||R(s)||t>=s},g("min",(function(e){if(s=Qi(e),A(r.$modelValue))return;if(a){var n=t.val();s>n&&(n=s,t.val(n)),r.$setViewValue(n)}else r.$validate()})));f&&(r.$validators.max=a?function(){return!0}:function(e,t){return r.$isEmpty(t)||R(u)||t<=u},g("max",(function(e){if(u=Qi(e),A(r.$modelValue))return;if(a){var n=t.val();u<n&&(t.val(u),n=u<s?s:u),r.$setViewValue(n)}else r.$validate()})));p&&(r.$validators.step=a?function(){return!c.stepMismatch}:function(e,t){return r.$isEmpty(t)||R(l)||no(t,s||0,l)},g("step",(function(e){if(l=Qi(e),A(r.$modelValue))return;a&&r.$viewValue!==t.val()?r.$setViewValue(t.val()):r.$validate()})));function g(e,r){t.attr(e,n[e]),n.$observe(e,r)}},checkbox:function(e,t,n,r,i,o,a,s){var u=ro(s,e,"ngTrueValue",n.ngTrueValue,!0),l=ro(s,e,"ngFalseValue",n.ngFalseValue,!1);t.on("click",(function(e){r.$setViewValue(t[0].checked,e&&e.type)})),r.$render=function(){t[0].checked=r.$viewValue},r.$isEmpty=function(e){return!1===e},r.$formatters.push((function(e){return se(e,u)})),r.$parsers.push((function(e){return e?u:l}))},hidden:O,button:O,submit:O,reset:O,file:O};function Yi(e){e.$formatters.push((function(t){return e.$isEmpty(t)?t:t.toString()}))}function Gi(e,t,n,r,i,o){var a,u=s(t[0].type);if(!i.android){var l=!1;t.on("compositionstart",(function(){l=!0})),t.on("compositionupdate",(function(e){(R(e.data)||""===e.data)&&(l=!1)})),t.on("compositionend",(function(){l=!1,c()}))}var c=function(e){if(a&&(o.defer.cancel(a),a=null),!l){var i=t.val(),s=e&&e.type;"password"===u||n.ngTrim&&"false"===n.ngTrim||(i=Q(i)),(r.$viewValue!==i||""===i&&r.$$hasNativeValidators)&&r.$setViewValue(i,s)}};if(i.hasEvent("input"))t.on("input",c);else{var d=function(e,t,n){a||(a=o.defer((function(){a=null,t&&t.value===n||c(e)})))};t.on("keydown",(function(e){var t=e.keyCode;91===t||15<t&&t<19||37<=t&&t<=40||d(e,this,this.value)})),i.hasEvent("paste")&&t.on("paste cut drop",d)}t.on("change",c),zi[u]&&r.$$hasNativeValidators&&u===n.type&&t.on("keydown wheel mousedown",(function(e){if(!a){var t=this.validity,n=t.badInput,r=t.typeMismatch;a=o.defer((function(){a=null,t.badInput===n&&t.typeMismatch===r||c(e)}))}})),r.$render=function(){var e=r.$isEmpty(r.$viewValue)?"":r.$viewValue;t.val()!==e&&t.val(e)}}function Xi(e,t){return function(n,r){var i,o;if(H(n))return n;if(j(n)){if('"'===n.charAt(0)&&'"'===n.charAt(n.length-1)&&(n=n.substring(1,n.length-1)),Fi.test(n))return new Date(n);if(e.lastIndex=0,i=e.exec(n))return i.shift(),o=r?{yyyy:r.getFullYear(),MM:r.getMonth()+1,dd:r.getDate(),HH:r.getHours(),mm:r.getMinutes(),ss:r.getSeconds(),sss:r.getMilliseconds()/1e3}:{yyyy:1970,MM:1,dd:1,HH:0,mm:0,ss:0,sss:0},x(i,(function(e,n){n<t.length&&(o[t[n]]=+e)})),new Date(o.yyyy,o.MM-1,o.dd,o.HH,o.mm,o.ss||0,1e3*o.sss||0)}return NaN}}function Ki(e,t,n,r){return function(i,o,a,s,u,l,c){var d,f,p,h;(Zi(i,o,a,s),Gi(0,o,a,s,u,l),s.$$parserName=e,s.$parsers.push((function(e){return s.$isEmpty(e)?null:t.test(e)?v(e,d):void 0})),s.$formatters.push((function(e){if(e&&!H(e))throw To("datefmt","Expected `{0}` to be a date",e);if(g(e)){d=e;var t=s.$options.getOption("timezone");return t&&(f=t,d=be(d,t,!0)),c("date")(e,r,t)}return d=null,f=null,""})),N(a.min)||a.ngMin)&&(s.$validators.min=function(e){return!g(e)||R(p)||n(e)>=p},a.$observe("min",(function(e){p=m(e),s.$validate()})));(N(a.max)||a.ngMax)&&(s.$validators.max=function(e){return!g(e)||R(h)||n(e)<=h},a.$observe("max",(function(e){h=m(e),s.$validate()})));function g(e){return e&&!(e.getTime&&e.getTime()!=e.getTime())}function m(e){return N(e)&&!H(e)?v(e)||void 0:e}function v(e,t){var r=s.$options.getOption("timezone");f&&f!==r&&(t=ye(t,ve(f)));var i=n(e,t);return!isNaN(i)&&r&&(i=be(i,r)),i}}}function Zi(e,t,n,r){var i=t[0];(r.$$hasNativeValidators=L(i.validity))&&r.$parsers.push((function(e){var n=t.prop("validity")||{};return n.badInput||n.typeMismatch?void 0:e}))}function Ji(e){e.$$parserName="number",e.$parsers.push((function(t){return e.$isEmpty(t)?null:Li.test(t)?parseFloat(t):void 0})),e.$formatters.push((function(t){if(!e.$isEmpty(t)){if(!B(t))throw To("numfmt","Expected `{0}` to be a number",t);t=t.toString()}return t}))}function Qi(e){return N(e)&&!B(e)&&(e=parseFloat(e)),A(e)?void 0:e}function eo(e){return(0|e)===e}function to(e){var t=e.toString(),n=t.indexOf(".");if(-1===n){if(-1<e&&e<1){var r=/e-(\d+)$/.exec(t);if(r)return Number(r[1])}return 0}return t.length-n-1}function no(e,t,n){var r=Number(e),i=!eo(r),o=!eo(t),a=!eo(n);if(i||o||a){var s=i?to(r):0,u=o?to(t):0,l=a?to(n):0,c=Math.max(s,u,l),d=Math.pow(10,c);r*=d,t*=d,n*=d,i&&(r=Math.round(r)),o&&(t=Math.round(t)),a&&(n=Math.round(n))}return(r-t)%n==0}function ro(e,t,n,r,i){var o;if(N(r)){if(!(o=e(r)).constant)throw To("constexpr","Expected constant expression for `{0}`, but saw `{1}`.",n,r);return o(t)}return i}var io=["$browser","$sniffer","$filter","$parse",function(e,t,n,r){return{restrict:"E",require:["?ngModel"],link:{pre:function(i,o,a,u){u[0]&&(Wi[s(a.type)]||Wi.text)(i,o,a,u[0],t,e,n,r)}}}}],oo=/^(true|false|\d+)$/,ao=function(){function e(e,t,n){var r=N(n)?n:9===l?"":null;e.prop("value",r),t.$set("value",n)}return{restrict:"A",priority:100,compile:function(t,n){return oo.test(n.ngValue)?function(t,n,r){e(n,r,t.$eval(r.ngValue))}:function(t,n,r){t.$watch(r.ngValue,(function(t){e(n,r,t)}))}}}},so=["$compile",function(e){return{restrict:"AC",compile:function(t){return e.$$addBindingClass(t),function(t,n,r){e.$$addBindingInfo(n,r.ngBind),n=n[0],t.$watch(r.ngBind,(function(e){n.textContent=je(e)}))}}}}],uo=["$interpolate","$compile",function(e,t){return{compile:function(n){return t.$$addBindingClass(n),function(n,r,i){var o=e(r.attr(i.$attr.ngBindTemplate));t.$$addBindingInfo(r,o.expressions),r=r[0],i.$observe("ngBindTemplate",(function(e){r.textContent=R(e)?"":e}))}}}}],lo=["$sce","$parse","$compile",function(e,t,n){return{restrict:"A",compile:function(r,i){var o=t(i.ngBindHtml),a=t(i.ngBindHtml,(function(t){return e.valueOf(t)}));return n.$$addBindingClass(r),function(t,r,i){n.$$addBindingInfo(r,i.ngBindHtml),t.$watch(a,(function(){var n=o(t);r.html(e.getTrustedHtml(n)||"")}))}}}}],co=P({restrict:"A",require:"ngModel",link:function(e,t,n,r){r.$viewChangeListeners.push((function(){e.$eval(n.ngChange)}))}});function fo(e,t){var n;return e="ngClass"+e,["$parse",function(s){return{restrict:"AC",link:function(u,l,c){var d,f=c[e].trim(),p=":"===f.charAt(0)&&":"===f.charAt(1),h=s(f,p?a:o),g=p?function(e){var t=o(e);t!==d&&b(t)}:b,m=l.data("$classCounts"),v=!0;function y(e,t){var n=[];return x(e,(function(e){(t>0||m[e])&&(m[e]=(m[e]||0)+t,m[e]===+(t>0)&&n.push(e))})),n.join(" ")}function b(e){v===t&&function(e,t){var n=i(e),o=i(t),a=r(n,o),s=r(o,n),u=y(a,-1),l=y(s,1);c.$addClass(l),c.$removeClass(u)}(d,e),d=e}m||(m=Ue(),l.data("$classCounts",m)),"ngClass"!==e&&(n||(n=s("$index",(function(e){return 1&e}))),u.$watch(n,(function(e){e===t?(n=y(i(n=d),1),c.$addClass(n)):function(e){e=y(i(e),-1),c.$removeClass(e)}(d);var n;v=e}))),u.$watch(h,g,p)}}}];function r(e,t){if(!e||!e.length)return[];if(!t||!t.length)return e;var n=[];e:for(var r=0;r<e.length;r++){for(var i=e[r],o=0;o<t.length;o++)if(i===t[o])continue e;n.push(i)}return n}function i(e){return e&&e.split(" ")}function o(e){var t=e;return V(e)?t=e.map(o).join(" "):L(e)&&(t=Object.keys(e).filter((function(t){return e[t]})).join(" ")),t}function a(e){var t=e;if(V(e))t=e.map(a);else if(L(e)){var n=!1;t=Object.keys(e).filter((function(t){var r=e[t];return!n&&R(r)&&(n=!0),r})),n&&t.push(void 0)}return t}}var po=fo("",!0),ho=fo("Odd",0),go=fo("Even",1),mo=Si({compile:function(e,t){t.$set("ngCloak",void 0),e.removeClass("ng-cloak")}}),vo=[function(){return{restrict:"A",scope:!0,controller:"@",priority:500}}],yo={},bo={blur:!0,focus:!0};x("click dblclick mousedown mouseup mouseover mouseout mousemove mouseenter mouseleave keydown keyup keypress submit focus blur copy cut paste".split(" "),(function(e){var t=hn("ng-"+e);yo[t]=["$parse","$rootScope",function(n,r){return{restrict:"A",compile:function(i,o){var a=n(o[t]);return function(t,n){n.on(e,(function(n){var i=function(){a(t,{$event:n})};bo[e]&&r.$$phase?t.$evalAsync(i):t.$apply(i)}))}}}}]}));var $o=["$animate","$compile",function(e,t){return{multiElement:!0,transclude:"element",priority:600,terminal:!0,restrict:"A",$$tlb:!0,link:function(n,r,i,o,a){var s,u,l;n.$watch(i.ngIf,(function(n){n?u||a((function(n,o){u=o,n[n.length++]=t.$$createComment("end ngIf",i.ngIf),s={clone:n},e.enter(n,r.parent(),r)})):(l&&(l.remove(),l=null),u&&(u.$destroy(),u=null),s&&(l=Le(s.clone),e.leave(l).done((function(e){!1!==e&&(l=null)})),s=null))}))}}}],wo=["$templateRequest","$anchorScroll","$animate",function(e,t,n){return{restrict:"ECA",priority:400,terminal:!0,transclude:"element",controller:b.noop,compile:function(r,i){var o=i.ngInclude||i.src,a=i.onload||"",s=i.autoscroll;return function(r,i,u,l,c){var d,f,p,h=0,g=function(){f&&(f.remove(),f=null),d&&(d.$destroy(),d=null),p&&(n.leave(p).done((function(e){!1!==e&&(f=null)})),f=p,p=null)};r.$watch(o,(function(o){var u=function(e){!1===e||!N(s)||s&&!r.$eval(s)||t()},f=++h;o?(e(o,!0).then((function(e){if(!r.$$destroyed&&f===h){var t=r.$new();l.template=e;var s=c(t,(function(e){g(),n.enter(e,null,i).done(u)}));p=s,(d=t).$emit("$includeContentLoaded",o),r.$eval(a)}}),(function(){r.$$destroyed||f===h&&(g(),r.$emit("$includeContentError",o))})),r.$emit("$includeContentRequested",o)):(g(),l.template=null)}))}}}}],xo=["$compile",function(t){return{restrict:"ECA",priority:-400,require:"ngInclude",link:function(n,r,i,o){if(m.call(r[0]).match(/SVG/))return r.empty(),void t(st(o.template,e.document).childNodes)(n,(function(e){r.append(e)}),{futureParentElement:r});r.html(o.template),t(r.contents())(n)}}}],qo=Si({priority:450,compile:function(){return{pre:function(e,t,n){e.$eval(n.ngInit)}}}}),_o=function(){return{restrict:"A",priority:100,require:"ngModel",link:function(e,t,n,r){var i=n.ngList||", ",o="false"!==n.ngTrim,a=o?Q(i):i;r.$parsers.push((function(e){if(!R(e)){var t=[];return e&&x(e.split(a),(function(e){e&&t.push(o?Q(e):e)})),t}})),r.$formatters.push((function(e){if(V(e))return e.join(i)})),r.$isEmpty=function(e){return!e||!e.length}}}},So="ng-valid",ko="ng-invalid",Co="ng-pristine",Eo="ng-dirty",To=i("ngModel");function Do(e,t,n,r,i,o,a,s,u){var l;this.$viewValue=Number.NaN,this.$modelValue=Number.NaN,this.$$rawModelValue=void 0,this.$validators={},this.$asyncValidators={},this.$parsers=[],this.$formatters=[],this.$viewChangeListeners=[],this.$untouched=!0,this.$touched=!1,this.$pristine=!0,this.$dirty=!1,this.$valid=!0,this.$invalid=!1,this.$error={},this.$$success={},this.$pending=void 0,this.$name=u(n.name||"",!1)(e),this.$$parentForm=Ei,this.$options=Ao,this.$$updateEvents="",this.$$updateEventHandler=this.$$updateEventHandler.bind(this),this.$$parsedNgModel=i(n.ngModel),this.$$parsedNgModelAssign=this.$$parsedNgModel.assign,this.$$ngModelGet=this.$$parsedNgModel,this.$$ngModelSet=this.$$parsedNgModelAssign,this.$$pendingDebounce=null,this.$$parserValid=void 0,this.$$currentValidationRunId=0,Object.defineProperty(this,"$$scope",{value:e}),this.$$attr=n,this.$$element=r,this.$$animate=o,this.$$timeout=a,this.$$parse=i,this.$$q=s,this.$$exceptionHandler=t,Oi(this),(l=this).$$scope.$watch((function(e){var t=l.$$ngModelGet(e);return t===l.$modelValue||l.$modelValue!=l.$modelValue&&t!=t||l.$$setModelValue(t),t}))}Do.$inject=["$scope","$exceptionHandler","$attrs","$element","$parse","$animate","$timeout","$q","$interpolate"],Do.prototype={$$initGetterSetters:function(){if(this.$options.getOption("getterSetter")){var e=this.$$parse(this.$$attr.ngModel+"()"),t=this.$$parse(this.$$attr.ngModel+"($$$p)");this.$$ngModelGet=function(t){var n=this.$$parsedNgModel(t);return W(n)&&(n=e(t)),n},this.$$ngModelSet=function(e,n){W(this.$$parsedNgModel(e))?t(e,{$$$p:n}):this.$$parsedNgModelAssign(e,n)}}else if(!this.$$parsedNgModel.assign)throw To("nonassign","Expression '{0}' is non-assignable. Element: {1}",this.$$attr.ngModel,$e(this.$$element))},$render:O,$isEmpty:function(e){return R(e)||""===e||null===e||e!=e},$$updateEmptyClasses:function(e){this.$isEmpty(e)?(this.$$animate.removeClass(this.$$element,"ng-not-empty"),this.$$animate.addClass(this.$$element,"ng-empty")):(this.$$animate.removeClass(this.$$element,"ng-empty"),this.$$animate.addClass(this.$$element,"ng-not-empty"))},$setPristine:function(){this.$dirty=!1,this.$pristine=!0,this.$$animate.removeClass(this.$$element,Eo),this.$$animate.addClass(this.$$element,Co)},$setDirty:function(){this.$dirty=!0,this.$pristine=!1,this.$$animate.removeClass(this.$$element,Co),this.$$animate.addClass(this.$$element,Eo),this.$$parentForm.$setDirty()},$setUntouched:function(){this.$touched=!1,this.$untouched=!0,this.$$animate.setClass(this.$$element,"ng-untouched","ng-touched")},$setTouched:function(){this.$touched=!0,this.$untouched=!1,this.$$animate.setClass(this.$$element,"ng-touched","ng-untouched")},$rollbackViewValue:function(){this.$$timeout.cancel(this.$$pendingDebounce),this.$viewValue=this.$$lastCommittedViewValue,this.$render()},$validate:function(){if(!A(this.$modelValue)){var e=this.$$lastCommittedViewValue,t=this.$$rawModelValue,n=this.$valid,r=this.$modelValue,i=this.$options.getOption("allowInvalid"),o=this;this.$$runValidators(t,e,(function(e){i||n===e||(o.$modelValue=e?t:void 0,o.$modelValue!==r&&o.$$writeModelToScope())}))}},$$runValidators:function(e,t,n){this.$$currentValidationRunId++;var r,i,o=this.$$currentValidationRunId,a=this;(function(){var e=a.$$parserName||"parse";if(!R(a.$$parserValid))return a.$$parserValid||(x(a.$validators,(function(e,t){s(t,null)})),x(a.$asyncValidators,(function(e,t){s(t,null)}))),s(e,a.$$parserValid),a.$$parserValid;s(e,null);return!0})()?!function(){var n=!0;if(x(a.$validators,(function(r,i){var o=Boolean(r(e,t));n=n&&o,s(i,o)})),!n)return x(a.$asyncValidators,(function(e,t){s(t,null)})),!1;return!0}()?u(!1):(r=[],i=!0,x(a.$asyncValidators,(function(n,o){var a=n(e,t);if(!Z(a))throw To("nopromise","Expected asynchronous validator to return a promise but got '{0}' instead.",a);s(o,void 0),r.push(a.then((function(){s(o,!0)}),(function(){i=!1,s(o,!1)})))})),r.length?a.$$q.all(r).then((function(){u(i)}),O):u(!0)):u(!1);function s(e,t){o===a.$$currentValidationRunId&&a.$setValidity(e,t)}function u(e){o===a.$$currentValidationRunId&&n(e)}},$commitViewValue:function(){var e=this.$viewValue;this.$$timeout.cancel(this.$$pendingDebounce),(this.$$lastCommittedViewValue!==e||""===e&&this.$$hasNativeValidators)&&(this.$$updateEmptyClasses(e),this.$$lastCommittedViewValue=e,this.$pristine&&this.$setDirty(),this.$$parseAndValidate())},$$parseAndValidate:function(){var e=this.$$lastCommittedViewValue,t=this;if(this.$$parserValid=!R(e)||void 0,this.$$parserValid)for(var n=0;n<this.$parsers.length;n++)if(R(e=this.$parsers[n](e))){this.$$parserValid=!1;break}A(this.$modelValue)&&(this.$modelValue=this.$$ngModelGet(this.$$scope));var r=this.$modelValue,i=this.$options.getOption("allowInvalid");function o(){t.$modelValue!==r&&t.$$writeModelToScope()}this.$$rawModelValue=e,i&&(this.$modelValue=e,o()),this.$$runValidators(e,this.$$lastCommittedViewValue,(function(n){i||(t.$modelValue=n?e:void 0,o())}))},$$writeModelToScope:function(){this.$$ngModelSet(this.$$scope,this.$modelValue),x(this.$viewChangeListeners,(function(e){try{e()}catch(e){this.$$exceptionHandler(e)}}),this)},$setViewValue:function(e,t){this.$viewValue=e,this.$options.getOption("updateOnDefault")&&this.$$debounceViewValueCommit(t)},$$debounceViewValueCommit:function(e){var t=this.$options.getOption("debounce");B(t[e])?t=t[e]:B(t.default)&&(t=t.default),this.$$timeout.cancel(this.$$pendingDebounce);var n=this;t>0?this.$$pendingDebounce=this.$$timeout((function(){n.$commitViewValue()}),t):this.$$scope.$root.$$phase?this.$commitViewValue():this.$$scope.$apply((function(){n.$commitViewValue()}))},$overrideModelOptions:function(e){this.$options=this.$options.createChild(e),this.$$setUpdateOnEvents()},$processModelValue:function(){var e=this.$$format();this.$viewValue!==e&&(this.$$updateEmptyClasses(e),this.$viewValue=this.$$lastCommittedViewValue=e,this.$render(),this.$$runValidators(this.$modelValue,this.$viewValue,O))},$$format:function(){for(var e=this.$formatters,t=e.length,n=this.$modelValue;t--;)n=e[t](n);return n},$$setModelValue:function(e){this.$modelValue=this.$$rawModelValue=e,this.$$parserValid=void 0,this.$processModelValue()},$$setUpdateOnEvents:function(){this.$$updateEvents&&this.$$element.off(this.$$updateEvents,this.$$updateEventHandler),this.$$updateEvents=this.$options.getOption("updateOn"),this.$$updateEvents&&this.$$element.on(this.$$updateEvents,this.$$updateEventHandler)},$$updateEventHandler:function(e){this.$$debounceViewValueCommit(e&&e.type)}},Mi({clazz:Do,set:function(e,t){e[t]=!0},unset:function(e,t){delete e[t]}});var Ao,Io=["$rootScope",function(e){return{restrict:"A",require:["ngModel","^?form","^?ngModelOptions"],controller:Do,priority:1,compile:function(t){return t.addClass(Co).addClass("ng-untouched").addClass(So),{pre:function(e,t,n,r){var i=r[0],o=r[1]||i.$$parentForm,a=r[2];a&&(i.$options=a.$options),i.$$initGetterSetters(),o.$addControl(i),n.$observe("name",(function(e){i.$name!==e&&i.$$parentForm.$$renameControl(i,e)})),e.$on("$destroy",(function(){i.$$parentForm.$removeControl(i)}))},post:function(t,n,r,i){var o=i[0];function a(){o.$setTouched()}o.$$setUpdateOnEvents(),n.on("blur",(function(){o.$touched||(e.$$phase?t.$evalAsync(a):t.$apply(a))}))}}}}}],Oo=/(\s+|^)default(\s+|$)/;function Mo(e){this.$$options=e}Mo.prototype={getOption:function(e){return this.$$options[e]},createChild:function(e){var t=!1;return x(e=E({},e),(function(n,r){"$inherit"===n?"*"===r?t=!0:(e[r]=this.$$options[r],"updateOn"===r&&(e.updateOnDefault=this.$$options.updateOnDefault)):"updateOn"===r&&(e.updateOnDefault=!1,e[r]=Q(n.replace(Oo,(function(){return e.updateOnDefault=!0," "}))))}),this),t&&(delete e["*"],Fo(e,this.$$options)),Fo(e,Ao.$$options),new Mo(e)}},Ao=new Mo({updateOn:"",updateOnDefault:!0,debounce:0,getterSetter:!1,allowInvalid:!1,timezone:null});var Po=function(){function e(e,t){this.$$attrs=e,this.$$scope=t}return e.$inject=["$attrs","$scope"],e.prototype={$onInit:function(){var e=this.parentCtrl?this.parentCtrl.$options:Ao,t=this.$$scope.$eval(this.$$attrs.ngModelOptions);this.$options=e.createChild(t)}},{restrict:"A",priority:10,require:{parentCtrl:"?^^ngModelOptions"},bindToController:!0,controller:e}};function Fo(e,t){x(t,(function(t,n){N(e[n])||(e[n]=t)}))}var Ro=Si({terminal:!0,priority:1e3}),No=i("ngOptions"),Lo=/^\s*([\s\S]+?)(?:\s+as\s+([\s\S]+?))?(?:\s+group\s+by\s+([\s\S]+?))?(?:\s+disable\s+when\s+([\s\S]+?))?\s+for\s+(?:([$\w][$\w]*)|(?:\(\s*([$\w][$\w]*)\s*,\s*([$\w][$\w]*)\s*\)))\s+in\s+([\s\S]+?)(?:\s+track\s+by\s+([\s\S]+?))?$/,Uo=["$compile","$document","$parse",function(t,n,r){var i=e.document.createElement("option"),o=e.document.createElement("optgroup");return{restrict:"A",terminal:!0,require:["select","ngModel"],link:{pre:function(e,t,n,r){r[0].registerOption=O},post:function(e,a,s,u){for(var l=u[0],d=u[1],f=s.multiple,p=0,h=a.children(),g=h.length;p<g;p++)if(""===h[p].value){l.hasEmptyOption=!0,l.emptyOption=h.eq(p);break}a.empty();var m,v=!!l.emptyOption;c(i.cloneNode(!1)).val("?");var y=function(e,t,n){var i=e.match(Lo);if(!i)throw No("iexp","Expected expression in form of '_select_ (as _label_)? for (_key_,)?_value_ in _collection_' but got '{0}'. Element: {1}",e,$e(t));var o=i[5]||i[7],a=i[6],s=/ as /.test(i[0])&&i[1],u=i[9],l=r(i[2]?i[1]:o),c=s&&r(s)||l,d=u&&r(u),f=u?function(e,t){return d(n,t)}:function(e){return Ot(e)},p=function(e,t){return f(e,b(e,t))},h=r(i[2]||i[1]),g=r(i[3]||""),m=r(i[4]||""),v=r(i[8]),y={},b=a?function(e,t){return y[a]=t,y[o]=e,y}:function(e){return y[o]=e,y};function $(e,t,n,r,i){this.selectValue=e,this.viewValue=t,this.label=n,this.group=r,this.disabled=i}function x(e){var t;if(!a&&w(e))t=e;else for(var n in t=[],e)e.hasOwnProperty(n)&&"$"!==n.charAt(0)&&t.push(n);return t}return{trackBy:u,getTrackByValue:p,getWatchables:r(v,(function(e){for(var t=[],r=x(e=e||[]),o=r.length,a=0;a<o;a++){var s=e===r?a:r[a],u=e[s],l=b(u,s),c=f(u,l);if(t.push(c),i[2]||i[1]){var d=h(n,l);t.push(d)}if(i[4]){var p=m(n,l);t.push(p)}}return t})),getOptions:function(){for(var e=[],t={},r=v(n)||[],i=x(r),o=i.length,a=0;a<o;a++){var s=r===i?a:i[a],l=r[s],d=b(l,s),y=c(n,d),w=f(y,d),q=new $(w,y,h(n,d),g(n,d),m(n,d));e.push(q),t[w]=q}return{items:e,selectValueMap:t,getOptionFromViewValue:function(e){return t[p(e)]},getViewValueFromOption:function(e){return u?oe(e.viewValue):e.viewValue}}}}}(s.ngOptions,a,e),b=n[0].createDocumentFragment();function $(e,t){var n=i.cloneNode(!1);t.appendChild(n),function(e,t){e.element=t,t.disabled=e.disabled,e.label!==t.label&&(t.label=e.label,t.textContent=e.label);t.value=e.selectValue}(e,n)}function q(e){var t=m.getOptionFromViewValue(e),n=t&&t.element;return n&&!n.selected&&(n.selected=!0),t}l.generateUnknownOptionValue=function(e){return"?"},f?(l.writeValue=function(e){if(m){var t=e&&e.map(q)||[];m.items.forEach((function(e){e.element.selected&&!re(t,e)&&(e.element.selected=!1)}))}},l.readValue=function(){var e=a.val()||[],t=[];return x(e,(function(e){var n=m.selectValueMap[e];n&&!n.disabled&&t.push(m.getViewValueFromOption(n))})),t},y.trackBy&&e.$watchCollection((function(){if(V(d.$viewValue))return d.$viewValue.map((function(e){return y.getTrackByValue(e)}))}),(function(){d.$render()}))):(l.writeValue=function(e){if(m){var t=a[0].options[a[0].selectedIndex],n=m.getOptionFromViewValue(e);t&&t.removeAttribute("selected"),n?(a[0].value!==n.selectValue&&(l.removeUnknownOption(),a[0].value=n.selectValue,n.element.selected=!0),n.element.setAttribute("selected","selected")):l.selectUnknownOrEmptyOption(e)}},l.readValue=function(){var e=m.selectValueMap[a.val()];return e&&!e.disabled?(l.unselectEmptyOption(),l.removeUnknownOption(),m.getViewValueFromOption(e)):null},y.trackBy&&e.$watch((function(){return y.getTrackByValue(d.$viewValue)}),(function(){d.$render()}))),v&&(t(l.emptyOption)(e),a.prepend(l.emptyOption),8===l.emptyOption[0].nodeType?(l.hasEmptyOption=!1,l.registerOption=function(e,t){""===t.val()&&(l.hasEmptyOption=!0,l.emptyOption=t,l.emptyOption.removeClass("ng-scope"),d.$render(),t.on("$destroy",(function(){var e=l.$isEmptyOptionSelected();l.hasEmptyOption=!1,l.emptyOption=void 0,e&&d.$render()})))}):l.emptyOption.removeClass("ng-scope")),e.$watchCollection(y.getWatchables,(function(){var e=m&&l.readValue();if(m)for(var t=m.items.length-1;t>=0;t--){var n=m.items[t];N(n.group)?qt(n.element.parentNode):qt(n.element)}m=y.getOptions();var r={};if(m.items.forEach((function(e){var t;N(e.group)?((t=r[e.group])||(t=o.cloneNode(!1),b.appendChild(t),t.label=null===e.group?"null":e.group,r[e.group]=t),$(e,t)):$(e,b)})),a[0].appendChild(b),d.$render(),!d.$isEmpty(e)){var i=l.readValue();(y.trackBy||f?se(e,i):e===i)||(d.$setViewValue(i),d.$render())}}))}}}}],jo=["$locale","$interpolate","$log",function(e,t,n){var r=/{}/g,i=/^when(Minus)?(.+)$/;return{link:function(o,a,u){var l,c=u.count,d=u.$attr.when&&a.attr(u.$attr.when),f=u.offset||0,p=o.$eval(d)||{},h={},g=t.startSymbol(),m=t.endSymbol(),v=g+c+"-"+f+m,y=b.noop;function $(e){a.text(e||"")}x(u,(function(e,t){var n=i.exec(t);if(n){var r=(n[1]?"-":"")+s(n[2]);p[r]=a.attr(u.$attr[t])}})),x(p,(function(e,n){h[n]=t(e.replace(r,v))})),o.$watch(c,(function(t){var r=parseFloat(t),i=A(r);if(i||r in p||(r=e.pluralCat(r-f)),!(r===l||i&&A(l))){y();var a=h[r];R(a)?(null!=t&&n.debug("ngPluralize: no rule defined for '"+r+"' in "+d),y=O,$()):y=o.$watch(a,$),l=r}}))}}}],Bo=["$parse","$animate","$compile",function(e,t,n){var r=i("ngRepeat"),o=function(e,t,n,r,i,o,a){e[n]=r,i&&(e[i]=o),e.$index=t,e.$first=0===t,e.$last=t===a-1,e.$middle=!(e.$first||e.$last),e.$odd=!(e.$even=0==(1&t))},s=function(e){return e.clone[0]},u=function(e){return e.clone[e.clone.length-1]};return{restrict:"A",multiElement:!0,transclude:"element",priority:1e3,terminal:!0,$$tlb:!0,compile:function(i,l){var c=l.ngRepeat,d=n.$$createComment("end ngRepeat",c),f=c.match(/^\s*([\s\S]+?)\s+in\s+([\s\S]+?)(?:\s+as\s+([\s\S]+?))?(?:\s+track\s+by\s+([\s\S]+?))?\s*$/);if(!f)throw r("iexp","Expected expression in form of '_item_ in _collection_[ track by _id_]' but got '{0}'.",c);var p=f[1],h=f[2],g=f[3],m=f[4];if(!(f=p.match(/^(?:(\s*[$\w]+)|\(\s*([$\w]+)\s*,\s*([$\w]+)\s*\))$/)))throw r("iidexp","'_item_' in '_item_ in _collection_' should be an identifier or '(_key_, _value_)' expression, but got '{0}'.",p);var v,y,b,$,q=f[3]||f[1],_=f[2];if(g&&(!/^[$a-zA-Z_][$a-zA-Z0-9_]*$/.test(g)||/^(null|undefined|this|\$index|\$first|\$middle|\$last|\$even|\$odd|\$parent|\$root|\$id)$/.test(g)))throw r("badident","alias '{0}' is invalid --- must be a valid JS identifier which is not a reserved name.",g);var S={$id:Ot};return m?v=e(m):(b=function(e,t){return Ot(t)},$=function(e){return e}),function(e,n,i,l,f){v&&(y=function(t,n,r){return _&&(S[_]=t),S[q]=n,S.$index=r,v(e,S)});var p=Ue();e.$watchCollection(h,(function(i){var l,h,m,v,S,k,C,E,T,D,A,I,O=n[0],M=Ue();if(g&&(e[g]=i),w(i))T=i,E=y||b;else for(var P in E=y||$,T=[],i)a.call(i,P)&&"$"!==P.charAt(0)&&T.push(P);for(v=T.length,A=new Array(v),l=0;l<v;l++)if(S=i===T?l:T[l],k=i[S],C=E(S,k,l),p[C])D=p[C],delete p[C],M[C]=D,A[l]=D;else{if(M[C])throw x(A,(function(e){e&&e.scope&&(p[e.id]=e)})),r("dupes","Duplicates in a repeater are not allowed. Use 'track by' expression to specify unique keys. Repeater: {0}, Duplicate key: {1}, Duplicate value: {2}",c,C,k);A[l]={id:C,scope:void 0,clone:void 0},M[C]=!0}for(var F in p){if(I=Le((D=p[F]).clone),t.leave(I),I[0].parentNode)for(l=0,h=I.length;l<h;l++)I[l].$$NG_REMOVED=!0;D.scope.$destroy()}for(l=0;l<v;l++)if(S=i===T?l:T[l],k=i[S],(D=A[l]).scope){m=O;do{m=m.nextSibling}while(m&&m.$$NG_REMOVED);s(D)!==m&&t.move(Le(D.clone),null,O),O=u(D),o(D.scope,l,q,k,_,S,v)}else f((function(e,n){D.scope=n;var r=d.cloneNode(!1);e[e.length++]=r,t.enter(e,null,O),O=r,D.clone=e,M[D.id]=D,o(D.scope,l,q,k,_,S,v)}));p=M}))}}}}],Ho=["$animate",function(e){return{restrict:"A",multiElement:!0,link:function(t,n,r){t.$watch(r.ngShow,(function(t){e[t?"removeClass":"addClass"](n,"ng-hide",{tempClasses:"ng-hide-animate"})}))}}}],Vo=["$animate",function(e){return{restrict:"A",multiElement:!0,link:function(t,n,r){t.$watch(r.ngHide,(function(t){e[t?"addClass":"removeClass"](n,"ng-hide",{tempClasses:"ng-hide-animate"})}))}}}],zo=Si((function(e,t,n){e.$watch(n.ngStyle,(function(e,n){n&&e!==n&&x(n,(function(e,n){t.css(n,"")})),e&&t.css(e)}),!0)})),Wo=["$animate","$compile",function(e,t){return{require:"ngSwitch",controller:["$scope",function(){this.cases={}}],link:function(n,r,i,o){var a=i.ngSwitch||i.on,s=[],u=[],l=[],c=[],d=function(e,t){return function(n){!1!==n&&e.splice(t,1)}};n.$watch(a,(function(n){for(var r,i;l.length;)e.cancel(l.pop());for(r=0,i=c.length;r<i;++r){var a=Le(u[r].clone);c[r].$destroy(),(l[r]=e.leave(a)).done(d(l,r))}u.length=0,c.length=0,(s=o.cases["!"+n]||o.cases["?"])&&x(s,(function(n){n.transclude((function(r,i){c.push(i);var o=n.element;r[r.length++]=t.$$createComment("end ngSwitchWhen");var a={clone:r};u.push(a),e.enter(r,o.parent(),o)}))}))}))}}}],Yo=Si({transclude:"element",priority:1200,require:"^ngSwitch",multiElement:!0,link:function(e,t,n,r,i){x(n.ngSwitchWhen.split(n.ngSwitchWhenSeparator).sort().filter((function(e,t,n){return n[t-1]!==e})),(function(e){r.cases["!"+e]=r.cases["!"+e]||[],r.cases["!"+e].push({transclude:i,element:t})}))}}),Go=Si({transclude:"element",priority:1200,require:"^ngSwitch",multiElement:!0,link:function(e,t,n,r,i){r.cases["?"]=r.cases["?"]||[],r.cases["?"].push({transclude:i,element:t})}}),Xo=i("ngTransclude"),Ko=["$compile",function(e){return{restrict:"EAC",compile:function(t){var n=e(t.contents());return t.empty(),function(e,t,r,i,o){if(!o)throw Xo("orphan","Illegal use of ngTransclude directive in the template! No parent directive that requires a transclusion found. Element: {0}",$e(t));r.ngTransclude===r.$attr.ngTransclude&&(r.ngTransclude="");var a=r.ngTransclude||r.ngTranscludeSlot;function s(){n(e,(function(e){t.append(e)}))}o((function(e,n){e.length&&function(e){for(var t=0,n=e.length;t<n;t++){var r=e[t];if(r.nodeType!==Be||r.nodeValue.trim())return!0}}(e)?t.append(e):(s(),n.$destroy())}),null,a),a&&!o.isSlotFilled(a)&&s()}}}}],Zo=["$templateCache",function(e){return{restrict:"E",terminal:!0,compile:function(t,n){if("text/ng-template"===n.type){var r=n.id,i=t[0].text;e.put(r,i)}}}}],Jo={$setViewValue:O,$render:O};function Qo(e,t){e.prop("selected",t),e.attr("selected",t)}var ea=["$element","$scope",function(t,n){var r=this,i=new Ft;r.selectValueMap={},r.ngModelCtrl=Jo,r.multiple=!1,r.unknownOption=c(e.document.createElement("option")),r.hasEmptyOption=!1,r.emptyOption=void 0,r.renderUnknownOption=function(e){var n=r.generateUnknownOptionValue(e);r.unknownOption.val(n),t.prepend(r.unknownOption),Qo(r.unknownOption,!0),t.val(n)},r.updateUnknownOption=function(e){var n=r.generateUnknownOptionValue(e);r.unknownOption.val(n),Qo(r.unknownOption,!0),t.val(n)},r.generateUnknownOptionValue=function(e){return"? "+Ot(e)+" ?"},r.removeUnknownOption=function(){r.unknownOption.parent()&&r.unknownOption.remove()},r.selectEmptyOption=function(){r.emptyOption&&(t.val(""),Qo(r.emptyOption,!0))},r.unselectEmptyOption=function(){r.hasEmptyOption&&Qo(r.emptyOption,!1)},n.$on("$destroy",(function(){r.renderUnknownOption=O})),r.readValue=function(){var e=t.val(),n=e in r.selectValueMap?r.selectValueMap[e]:e;return r.hasOption(n)?n:null},r.writeValue=function(e){var n=t[0].options[t[0].selectedIndex];if(n&&Qo(c(n),!1),r.hasOption(e)){r.removeUnknownOption();var i=Ot(e);t.val(i in r.selectValueMap?i:e);var o=t[0].options[t[0].selectedIndex];Qo(c(o),!0)}else r.selectUnknownOrEmptyOption(e)},r.addOption=function(e,t){if(8!==t[0].nodeType){Re(e,'"option value"'),""===e&&(r.hasEmptyOption=!0,r.emptyOption=t);var n=i.get(e)||0;i.set(e,n+1),a()}},r.removeOption=function(e){var t=i.get(e);t&&(1===t?(i.delete(e),""===e&&(r.hasEmptyOption=!1,r.emptyOption=void 0)):i.set(e,t-1))},r.hasOption=function(e){return!!i.get(e)},r.$hasEmptyOption=function(){return r.hasEmptyOption},r.$isUnknownOptionSelected=function(){return t[0].options[0]===r.unknownOption[0]},r.$isEmptyOptionSelected=function(){return r.hasEmptyOption&&t[0].options[t[0].selectedIndex]===r.emptyOption[0]},r.selectUnknownOrEmptyOption=function(e){null==e&&r.emptyOption?(r.removeUnknownOption(),r.selectEmptyOption()):r.unknownOption.parent().length?r.updateUnknownOption(e):r.renderUnknownOption(e)};var o=!1;function a(){o||(o=!0,n.$$postDigest((function(){o=!1,r.ngModelCtrl.$render()})))}var s=!1;function u(e){s||(s=!0,n.$$postDigest((function(){n.$$destroyed||(s=!1,r.ngModelCtrl.$setViewValue(r.readValue()),e&&r.ngModelCtrl.$render())})))}r.registerOption=function(e,t,n,i,o){if(n.$attr.ngValue){var s,l=NaN;n.$observe("value",(function(e){var n,i=t.prop("selected");N(l)&&(r.removeOption(s),delete r.selectValueMap[l],n=!0),l=Ot(e),s=e,r.selectValueMap[l]=e,r.addOption(e,t),t.attr("value",l),n&&i&&u()}))}else i?n.$observe("value",(function(e){var n;r.readValue();var i=t.prop("selected");N(s)&&(r.removeOption(s),n=!0),s=e,r.addOption(e,t),n&&i&&u()})):o?e.$watch(o,(function(e,i){n.$set("value",e);var o=t.prop("selected");i!==e&&r.removeOption(i),r.addOption(e,t),i&&o&&u()})):r.addOption(n.value,t);n.$observe("disabled",(function(e){("true"===e||e&&t.prop("selected"))&&(r.multiple?u(!0):(r.ngModelCtrl.$setViewValue(null),r.ngModelCtrl.$render()))})),t.on("$destroy",(function(){var e=r.readValue(),t=n.value;r.removeOption(t),a(),(r.multiple&&e&&-1!==e.indexOf(t)||e===t)&&u(!0)}))}}],ta=function(){return{restrict:"E",require:["select","?ngModel"],controller:ea,priority:1,link:{pre:function(e,t,n,r){var i=r[0],o=r[1];if(!o)return void(i.registerOption=O);if(i.ngModelCtrl=o,t.on("change",(function(){i.removeUnknownOption(),e.$apply((function(){o.$setViewValue(i.readValue())}))})),n.multiple){i.multiple=!0,i.readValue=function(){var e=[];return x(t.find("option"),(function(t){if(t.selected&&!t.disabled){var n=t.value;e.push(n in i.selectValueMap?i.selectValueMap[n]:n)}})),e},i.writeValue=function(e){x(t.find("option"),(function(t){var n=!!e&&(re(e,t.value)||re(e,i.selectValueMap[t.value]));n!==t.selected&&Qo(c(t),n)}))};var a,s=NaN;e.$watch((function(){s!==o.$viewValue||se(a,o.$viewValue)||(a=He(o.$viewValue),o.$render()),s=o.$viewValue})),o.$isEmpty=function(e){return!e||0===e.length}}},post:function(e,t,n,r){var i=r[1];if(!i)return;var o=r[0];i.$render=function(){o.writeValue(i.$viewValue)}}}}},na=["$interpolate",function(e){return{restrict:"E",priority:100,compile:function(t,n){var r,i;return N(n.ngValue)||(N(n.value)?r=e(n.value,!0):(i=e(t.text(),!0))||n.$set("value",t.text())),function(e,t,n){var o=t.parent(),a=o.data("$selectController")||o.parent().data("$selectController");a&&a.registerOption(e,t,n,r,i)}}}}],ra=function(){return{restrict:"A",require:"?ngModel",link:function(e,t,n,r){r&&(n.required=!0,r.$validators.required=function(e,t){return!n.required||!r.$isEmpty(t)},n.$observe("required",(function(){r.$validate()})))}}},ia=function(){return{restrict:"A",require:"?ngModel",link:function(e,t,n,r){if(r){var o,a=n.ngPattern||n.pattern;n.$observe("pattern",(function(e){if(j(e)&&e.length>0&&(e=new RegExp("^"+e+"$")),e&&!e.test)throw i("ngPattern")("noregexp","Expected {0} to be a RegExp but was {1}. Element: {2}",a,e,$e(t));o=e||void 0,r.$validate()})),r.$validators.pattern=function(e,t){return r.$isEmpty(t)||R(o)||o.test(t)}}}}},oa=function(){return{restrict:"A",require:"?ngModel",link:function(e,t,n,r){if(r){var i=-1;n.$observe("maxlength",(function(e){var t=D(e);i=A(t)?-1:t,r.$validate()})),r.$validators.maxlength=function(e,t){return i<0||r.$isEmpty(t)||t.length<=i}}}}},aa=function(){return{restrict:"A",require:"?ngModel",link:function(e,t,n,r){if(r){var i=0;n.$observe("minlength",(function(e){i=D(e)||0,r.$validate()})),r.$validators.minlength=function(e,t){return r.$isEmpty(t)||t.length>=i}}}}};e.angular.bootstrap?e.console&&console.log("WARNING: Tried to load AngularJS more than once."):(!function(){var t;if(!Me){var n=le();(d=R(n)?e.jQuery:n?e[n]:void 0)&&d.fn.on?(c=d,E(d.fn,{scope:St.scope,isolateScope:St.isolateScope,controller:St.controller,injector:St.injector,inheritedData:St.inheritedData}),t=d.cleanData,d.cleanData=function(e){for(var n,r,i=0;null!=(r=e[i]);i++)(n=d._data(r,"events"))&&n.$destroy&&d(r).triggerHandler("$destroy");t(e)}):c=lt,b.element=c,Me=!0}}(),function(t){E(t,{errorHandlingConfig:n,bootstrap:Te,copy:oe,extend:E,merge:T,equals:se,element:c,forEach:x,injector:Wt,noop:O,bind:fe,toJson:he,fromJson:ge,identity:M,isUndefined:R,isDefined:N,isString:j,isFunction:W,isObject:L,isNumber:B,isElement:te,isArray:V,version:ze,isDate:H,lowercase:s,uppercase:u,callbacks:{$$counter:0},getTestability:Ae,reloadWithDebugInfo:De,$$minErr:i,$$csp:ue,$$encodeUriSegment:_e,$$encodeUriQuery:Se,$$stringify:je}),(f=function(e){var t=i("$injector"),n=i("ng");function r(e,t,n){return e[t]||(e[t]=n())}var o=r(e,"angular",Object);return o.$$minErr=o.$$minErr||i,r(o,"module",(function(){var e={};return function(i,o,a){var s={};return function(e,t){if("hasOwnProperty"===e)throw n("badname","hasOwnProperty is not a valid {0} name",t)}(i,"module"),o&&e.hasOwnProperty(i)&&(e[i]=null),r(e,i,(function(){if(!o)throw t("nomod","Module '{0}' is not available! You either misspelled the module name or forgot to load it. If registering a module ensure that you specify the dependencies as the second argument.",i);var e=[],r=[],u=[],l=d("$injector","invoke","push",r),c={_invokeQueue:e,_configBlocks:r,_runBlocks:u,info:function(e){if(N(e)){if(!L(e))throw n("aobj","Argument '{0}' must be an object","value");return s=e,this}return s},requires:o,name:i,provider:f("$provide","provider"),factory:f("$provide","factory"),service:f("$provide","service"),value:d("$provide","value"),constant:d("$provide","constant","unshift"),decorator:f("$provide","decorator",r),animation:f("$animateProvider","register"),filter:f("$filterProvider","register"),controller:f("$controllerProvider","register"),directive:f("$compileProvider","directive"),component:f("$compileProvider","component"),config:l,run:function(e){return u.push(e),this}};return a&&l(a),c;function d(t,n,r,i){return i||(i=e),function(){return i[r||"push"]([t,n,arguments]),c}}function f(t,n,r){return r||(r=e),function(e,o){return o&&W(o)&&(o.$$moduleName=i),r.push([t,n,arguments]),c}}}))}}))}(e))("ng",["ngLocale"],["$provide",function(e){e.provider({$$sanitizeUri:Fr}),e.provider("$compile",cn).directive({a:ki,input:io,textarea:io,form:Ai,script:Zo,select:ta,option:na,ngBind:so,ngBindHtml:lo,ngBindTemplate:uo,ngClass:po,ngClassEven:go,ngClassOdd:ho,ngCloak:mo,ngController:vo,ngForm:Ii,ngHide:Vo,ngIf:$o,ngInclude:wo,ngInit:qo,ngNonBindable:Ro,ngPluralize:jo,ngRepeat:Bo,ngShow:Ho,ngStyle:zo,ngSwitch:Wo,ngSwitchWhen:Yo,ngSwitchDefault:Go,ngOptions:Uo,ngTransclude:Ko,ngModel:Io,ngList:_o,ngChange:co,pattern:ia,ngPattern:ia,required:ra,ngRequired:ra,minlength:aa,ngMinlength:aa,maxlength:oa,ngMaxlength:oa,ngValue:ao,ngModelOptions:Po}).directive({ngInclude:xo}).directive(Ci).directive(yo),e.provider({$anchorScroll:Yt,$animate:Qt,$animateCss:nn,$$animateJs:Zt,$$animateQueue:Jt,$$AnimateRunner:tn,$$animateAsyncRun:en,$browser:on,$cacheFactory:an,$controller:$n,$document:wn,$$isDocumentHidden:xn,$exceptionHandler:qn,$filter:ni,$$forceReflow:_n,$interpolate:Bn,$interval:Hn,$http:Nn,$httpParamSerializer:An,$httpParamSerializerJQLike:In,$httpBackend:Un,$xhrFactory:Ln,$jsonpCallbacks:Vn,$location:ur,$log:lr,$parse:Cr,$rootScope:Pr,$q:Er,$$q:Tr,$sce:Hr,$sceDelegate:Br,$sniffer:Vr,$templateCache:sn,$templateRequest:Wr,$$testability:Yr,$timeout:Gr,$window:Qr,$$rAF:Mr,$$jqLite:It,$$Map:Rt,$$cookieReader:ti})}]).info({angularVersion:"1.6.10"})}(b),b.module("ngLocale",[],["$provide",function(e){var t="one",n="other";e.value("$locale",{DATETIME_FORMATS:{AMPMS:["AM","PM"],DAY:["Sunday","Monday","Tuesday","Wednesday","Thursday","Friday","Saturday"],ERANAMES:["Before Christ","Anno Domini"],ERAS:["BC","AD"],FIRSTDAYOFWEEK:6,MONTH:["January","February","March","April","May","June","July","August","September","October","November","December"],SHORTDAY:["Sun","Mon","Tue","Wed","Thu","Fri","Sat"],SHORTMONTH:["Jan","Feb","Mar","Apr","May","Jun","Jul","Aug","Sep","Oct","Nov","Dec"],STANDALONEMONTH:["January","February","March","April","May","June","July","August","September","October","November","December"],WEEKENDRANGE:[5,6],fullDate:"EEEE, MMMM d, y",longDate:"MMMM d, y",medium:"MMM d, y h:mm:ss a",mediumDate:"MMM d, y",mediumTime:"h:mm:ss a",short:"M/d/yy h:mm a",shortDate:"M/d/yy",shortTime:"h:mm a"},NUMBER_FORMATS:{CURRENCY_SYM:"$",DECIMAL_SEP:".",GROUP_SEP:",",PATTERNS:[{gSize:3,lgSize:3,maxFrac:3,minFrac:0,minInt:1,negPre:"-",negSuf:"",posPre:"",posSuf:""},{gSize:3,lgSize:3,maxFrac:2,minFrac:2,minInt:1,negPre:"-¤",negSuf:"",posPre:"¤",posSuf:""}]},id:"en-us",localeID:"en_US",pluralCat:function(e,r){var i=0|e,o=function(e,t){var n=t;void 0===n&&(n=Math.min(function(e){var t=(e+="").indexOf(".");return-1==t?0:e.length-t-1}(e),3));var r=Math.pow(10,n);return{v:n,f:(e*r|0)%r}}(e,r);return 1==i&&0==o.v?t:n}})}]),c((function(){Ee(e.document,Te)})))}(window),!window.angular.$$csp().noInlineStyle&&window.angular.element(document.head).prepend('<style type="text/css">@charset "UTF-8";[ng\\:cloak],[ng-cloak],[data-ng-cloak],[x-ng-cloak],.ng-cloak,.x-ng-cloak,.ng-hide:not(.ng-hide-animate){display:none !important;}ng\\:form{display:block;}.ng-animate-shim{visibility:hidden;}.ng-anchor{position:absolute;}</style>')},function(e,t){!function(e,t){"use strict";var n,r,i,o,a,s,u,l,c,d,f=t.$$minErr("$sanitize");t.module("ngSanitize",[]).provider("$sanitize",(function(){var p=!1,h=!1;this.$get=["$$sanitizeUri",function(e){return p=!0,h&&r(S,q),function(t){var n=[];return c(t,d(n,(function(t,n){return!/^unsafe:/.test(e(t,n))}))),n.join("")}}],this.enableSvg=function(e){return a(e)?(h=e,this):h},this.addValidElements=function(e){return p||(o(e)&&(e={htmlElements:e}),I(q,e.svgElements),I(v,e.htmlVoidElements),I(S,e.htmlVoidElements),I(S,e.htmlElements)),this},this.addValidAttrs=function(e){return p||r(T,A(e,!0)),this},n=t.bind,r=t.extend,i=t.forEach,o=t.isArray,a=t.isDefined,s=t.lowercase,u=t.noop,c=function(e,t){null==e?e="":"string"!=typeof e&&(e=""+e);var n=O(e);if(!n)return"";var r=5;do{if(0===r)throw f("uinput","Failed to sanitize html because the input is unstable");r--,e=n.innerHTML,n=O(e)}while(e!==n.innerHTML);var i=n.firstChild;for(;i;){switch(i.nodeType){case 1:t.start(i.nodeName.toLowerCase(),M(i.attributes));break;case 3:t.chars(i.textContent)}var o;if(!((o=i.firstChild)||(1===i.nodeType&&t.end(i.nodeName.toLowerCase()),o=R("nextSibling",i))))for(;null==o&&(i=R("parentNode",i))!==n;)o=R("nextSibling",i),1===i.nodeType&&t.end(i.nodeName.toLowerCase());i=o}for(;i=n.firstChild;)n.removeChild(i)},d=function(e,t){var r=!1,o=n(e,e.push);return{start:function(e,n){e=s(e),!r&&_[e]&&(r=e),r||!0!==S[e]||(o("<"),o(e),i(n,(function(n,r){var i=s(r),a="img"===e&&"src"===i||"background"===i;!0!==T[i]||!0===k[i]&&!t(n,a)||(o(" "),o(r),o('="'),o(P(n)),o('"'))})),o(">"))},end:function(e){e=s(e),r||!0!==S[e]||!0===v[e]||(o("</"),o(e),o(">")),e==r&&(r=!1)},chars:function(e){r||o(P(e))}}},l=e.Node.prototype.contains||function(e){return!!(16&this.compareDocumentPosition(e))};var g=/[\uD800-\uDBFF][\uDC00-\uDFFF]/g,m=/([^#-~ |!])/g,v=D("area,br,col,hr,img,wbr"),y=D("colgroup,dd,dt,li,p,tbody,td,tfoot,th,thead,tr"),b=D("rp,rt"),$=r({},b,y),w=r({},y,D("address,article,aside,blockquote,caption,center,del,dir,div,dl,figure,figcaption,footer,h1,h2,h3,h4,h5,h6,header,hgroup,hr,ins,map,menu,nav,ol,pre,section,table,ul")),x=r({},b,D("a,abbr,acronym,b,bdi,bdo,big,br,cite,code,del,dfn,em,font,i,img,ins,kbd,label,map,mark,q,ruby,rp,rt,s,samp,small,span,strike,strong,sub,sup,time,tt,u,var")),q=D("circle,defs,desc,ellipse,font-face,font-face-name,font-face-src,g,glyph,hkern,image,linearGradient,line,marker,metadata,missing-glyph,mpath,path,polygon,polyline,radialGradient,rect,stop,svg,switch,text,title,tspan"),_=D("script,style"),S=r({},v,w,x,$),k=D("background,cite,href,longdesc,src,xlink:href,xml:base"),C=D("abbr,align,alt,axis,bgcolor,border,cellpadding,cellspacing,class,clear,color,cols,colspan,compact,coords,dir,face,headers,height,hreflang,hspace,ismap,lang,language,nohref,nowrap,rel,rev,rows,rowspan,rules,scope,scrolling,shape,size,span,start,summary,tabindex,target,title,type,valign,value,vspace,width"),E=D("accent-height,accumulate,additive,alphabetic,arabic-form,ascent,baseProfile,bbox,begin,by,calcMode,cap-height,class,color,color-rendering,content,cx,cy,d,dx,dy,descent,display,dur,end,fill,fill-rule,font-family,font-size,font-stretch,font-style,font-variant,font-weight,from,fx,fy,g1,g2,glyph-name,gradientUnits,hanging,height,horiz-adv-x,horiz-origin-x,ideographic,k,keyPoints,keySplines,keyTimes,lang,marker-end,marker-mid,marker-start,markerHeight,markerUnits,markerWidth,mathematical,max,min,offset,opacity,orient,origin,overline-position,overline-thickness,panose-1,path,pathLength,points,preserveAspectRatio,r,refX,refY,repeatCount,repeatDur,requiredExtensions,requiredFeatures,restart,rotate,rx,ry,slope,stemh,stemv,stop-color,stop-opacity,strikethrough-position,strikethrough-thickness,stroke,stroke-dasharray,stroke-dashoffset,stroke-linecap,stroke-linejoin,stroke-miterlimit,stroke-opacity,stroke-width,systemLanguage,target,text-anchor,to,transform,type,u1,u2,underline-position,underline-thickness,unicode,unicode-range,units-per-em,values,version,viewBox,visibility,width,widths,x,x-height,x1,x2,xlink:actuate,xlink:arcrole,xlink:role,xlink:show,xlink:title,xlink:type,xml:base,xml:lang,xml:space,xmlns,xmlns:xlink,y,y1,y2,zoomAndPan",!0),T=r({},k,E,C);function D(e,t){return A(e.split(","),t)}function A(e,t){var n,r={};for(n=0;n<e.length;n++)r[t?s(e[n]):e[n]]=!0;return r}function I(e,t){t&&t.length&&r(e,A(t))}var O=function(e,t){var n;if(!t||!t.implementation)throw f("noinert","Can't create an inert html document");var r=((n=t.implementation.createHTMLDocument("inert")).documentElement||n.getDocumentElement()).querySelector("body");return r.innerHTML='<svg><g onload="this.parentNode.remove()"></g></svg>',r.querySelector("svg")?(r.innerHTML='<svg><p><style><img src="</style><img src=x onerror=alert(1)//">',r.querySelector("svg img")?function(t){t="<remove></remove>"+t;try{var n=(new e.DOMParser).parseFromString(t,"text/html").body;return n.firstChild.remove(),n}catch(e){return}}:function(e){r.innerHTML=e,t.documentMode&&F(r);return r}):function(t){t="<remove></remove>"+t;try{t=encodeURI(t)}catch(e){return}var n=new e.XMLHttpRequest;n.responseType="document",n.open("GET","data:text/html;charset=utf-8,"+t,!1),n.send(null);var r=n.response.body;return r.firstChild.remove(),r}}(e,e.document);function M(e){for(var t={},n=0,r=e.length;n<r;n++){var i=e[n];t[i.name]=i.value}return t}function P(e){return e.replace(/&/g,"&amp;").replace(g,(function(e){return"&#"+(1024*(e.charCodeAt(0)-55296)+(e.charCodeAt(1)-56320)+65536)+";"})).replace(m,(function(e){return"&#"+e.charCodeAt(0)+";"})).replace(/</g,"&lt;").replace(/>/g,"&gt;")}function F(t){for(;t;){if(t.nodeType===e.Node.ELEMENT_NODE)for(var n=t.attributes,r=0,i=n.length;r<i;r++){var o=n[r],a=o.name.toLowerCase();"xmlns:ns1"!==a&&0!==a.lastIndexOf("ns1:",0)||(t.removeAttributeNode(o),r--,i--)}var s=t.firstChild;s&&F(s),t=R("nextSibling",t)}}function R(e,t){var n=t[e];if(n&&l.call(t,n))throw f("elclob","Failed to sanitize html because the element is clobbered: {0}",t.outerHTML||t.outerText);return n}})).info({angularVersion:"1.6.10"}),t.module("ngSanitize").filter("linky",["$sanitize",function(e){var n=/((s?ftp|https?):\/\/|(www\.)|(mailto:)?[A-Za-z0-9._%+-]+@)\S*[^\s.;,(){}<>"\u201d\u2019]/i,r=/^mailto:/i,i=t.$$minErr("linky"),o=t.isDefined,a=t.isFunction,s=t.isObject,l=t.isString;return function(t,c,f){if(null==t||""===t)return t;if(!l(t))throw i("notstring","Expected string but received: {0}",t);for(var p,h,g,m=a(f)?f:s(f)?function(){return f}:function(){return{}},v=t,y=[];p=v.match(n);)h=p[0],p[2]||p[4]||(h=(p[3]?"http://":"mailto:")+h),g=p.index,b(v.substr(0,g)),$(h,p[0].replace(r,"")),v=v.substring(g+p[0].length);return b(v),e(y.join(""));function b(e){var t,n;e&&y.push((t=e,d(n=[],u).chars(t),n.join("")))}function $(e,t){var n,r=m(e);for(n in y.push("<a "),r)y.push(n+'="'+r[n]+'" ');o(c)&&!("target"in r)&&y.push('target="',c,'" '),y.push('href="',e.replace(/"/g,"&quot;"),'">'),b(t),y.push("</a>")}}}])}(window,window.angular)},function(e,t,n){(function(e,r){var i;(function(){var o="Expected a function",a="__lodash_placeholder__",s=[["ary",128],["bind",1],["bindKey",2],["curry",8],["curryRight",16],["flip",512],["partial",32],["partialRight",64],["rearg",256]],u="[object Arguments]",l="[object Array]",c="[object Boolean]",d="[object Date]",f="[object Error]",p="[object Function]",h="[object GeneratorFunction]",g="[object Map]",m="[object Number]",v="[object Object]",y="[object RegExp]",b="[object Set]",$="[object String]",w="[object Symbol]",x="[object WeakMap]",q="[object ArrayBuffer]",_="[object DataView]",S="[object Float32Array]",k="[object Float64Array]",C="[object Int8Array]",E="[object Int16Array]",T="[object Int32Array]",D="[object Uint8Array]",A="[object Uint16Array]",I="[object Uint32Array]",O=/\b__p \+= '';/g,M=/\b(__p \+=) '' \+/g,P=/(__e\(.*?\)|\b__t\)) \+\n'';/g,F=/&(?:amp|lt|gt|quot|#39);/g,R=/[&<>"']/g,N=RegExp(F.source),L=RegExp(R.source),U=/<%-([\s\S]+?)%>/g,j=/<%([\s\S]+?)%>/g,B=/<%=([\s\S]+?)%>/g,H=/\.|\[(?:[^[\]]*|(["'])(?:(?!\1)[^\\]|\\.)*?\1)\]/,V=/^\w*$/,z=/[^.[\]]+|\[(?:(-?\d+(?:\.\d+)?)|(["'])((?:(?!\2)[^\\]|\\.)*?)\2)\]|(?=(?:\.|\[\])(?:\.|\[\]|$))/g,W=/[\\^$.*+?()[\]{}|]/g,Y=RegExp(W.source),G=/^\s+|\s+$/g,X=/^\s+/,K=/\s+$/,Z=/\{(?:\n\/\* \[wrapped with .+\] \*\/)?\n?/,J=/\{\n\/\* \[wrapped with (.+)\] \*/,Q=/,? & /,ee=/[^\x00-\x2f\x3a-\x40\x5b-\x60\x7b-\x7f]+/g,te=/\\(\\)?/g,ne=/\$\{([^\\}]*(?:\\.[^\\}]*)*)\}/g,re=/\w*$/,ie=/^[-+]0x[0-9a-f]+$/i,oe=/^0b[01]+$/i,ae=/^\[object .+?Constructor\]$/,se=/^0o[0-7]+$/i,ue=/^(?:0|[1-9]\d*)$/,le=/[\xc0-\xd6\xd8-\xf6\xf8-\xff\u0100-\u017f]/g,ce=/($^)/,de=/['\n\r\u2028\u2029\\]/g,fe="\\u0300-\\u036f\\ufe20-\\ufe2f\\u20d0-\\u20ff",pe="\\xac\\xb1\\xd7\\xf7\\x00-\\x2f\\x3a-\\x40\\x5b-\\x60\\x7b-\\xbf\\u2000-\\u206f \\t\\x0b\\f\\xa0\\ufeff\\n\\r\\u2028\\u2029\\u1680\\u180e\\u2000\\u2001\\u2002\\u2003\\u2004\\u2005\\u2006\\u2007\\u2008\\u2009\\u200a\\u202f\\u205f\\u3000",he="[\\ud800-\\udfff]",ge="["+pe+"]",me="["+fe+"]",ve="\\d+",ye="[\\u2700-\\u27bf]",be="[a-z\\xdf-\\xf6\\xf8-\\xff]",$e="[^\\ud800-\\udfff"+pe+ve+"\\u2700-\\u27bfa-z\\xdf-\\xf6\\xf8-\\xffA-Z\\xc0-\\xd6\\xd8-\\xde]",we="\\ud83c[\\udffb-\\udfff]",xe="[^\\ud800-\\udfff]",qe="(?:\\ud83c[\\udde6-\\uddff]){2}",_e="[\\ud800-\\udbff][\\udc00-\\udfff]",Se="[A-Z\\xc0-\\xd6\\xd8-\\xde]",ke="(?:"+be+"|"+$e+")",Ce="(?:"+Se+"|"+$e+")",Ee="(?:"+me+"|"+we+")"+"?",Te="[\\ufe0e\\ufe0f]?"+Ee+("(?:\\u200d(?:"+[xe,qe,_e].join("|")+")[\\ufe0e\\ufe0f]?"+Ee+")*"),De="(?:"+[ye,qe,_e].join("|")+")"+Te,Ae="(?:"+[xe+me+"?",me,qe,_e,he].join("|")+")",Ie=RegExp("['’]","g"),Oe=RegExp(me,"g"),Me=RegExp(we+"(?="+we+")|"+Ae+Te,"g"),Pe=RegExp([Se+"?"+be+"+(?:['’](?:d|ll|m|re|s|t|ve))?(?="+[ge,Se,"$"].join("|")+")",Ce+"+(?:['’](?:D|LL|M|RE|S|T|VE))?(?="+[ge,Se+ke,"$"].join("|")+")",Se+"?"+ke+"+(?:['’](?:d|ll|m|re|s|t|ve))?",Se+"+(?:['’](?:D|LL|M|RE|S|T|VE))?","\\d*(?:1ST|2ND|3RD|(?![123])\\dTH)(?=\\b|[a-z_])","\\d*(?:1st|2nd|3rd|(?![123])\\dth)(?=\\b|[A-Z_])",ve,De].join("|"),"g"),Fe=RegExp("[\\u200d\\ud800-\\udfff"+fe+"\\ufe0e\\ufe0f]"),Re=/[a-z][A-Z]|[A-Z]{2}[a-z]|[0-9][a-zA-Z]|[a-zA-Z][0-9]|[^a-zA-Z0-9 ]/,Ne=["Array","Buffer","DataView","Date","Error","Float32Array","Float64Array","Function","Int8Array","Int16Array","Int32Array","Map","Math","Object","Promise","RegExp","Set","String","Symbol","TypeError","Uint8Array","Uint8ClampedArray","Uint16Array","Uint32Array","WeakMap","_","clearTimeout","isFinite","parseInt","setTimeout"],Le=-1,Ue={};Ue[S]=Ue[k]=Ue[C]=Ue[E]=Ue[T]=Ue[D]=Ue["[object Uint8ClampedArray]"]=Ue[A]=Ue[I]=!0,Ue[u]=Ue[l]=Ue[q]=Ue[c]=Ue[_]=Ue[d]=Ue[f]=Ue[p]=Ue[g]=Ue[m]=Ue[v]=Ue[y]=Ue[b]=Ue[$]=Ue[x]=!1;var je={};je[u]=je[l]=je[q]=je[_]=je[c]=je[d]=je[S]=je[k]=je[C]=je[E]=je[T]=je[g]=je[m]=je[v]=je[y]=je[b]=je[$]=je[w]=je[D]=je["[object Uint8ClampedArray]"]=je[A]=je[I]=!0,je[f]=je[p]=je[x]=!1;var Be={"\\":"\\","'":"'","\n":"n","\r":"r","\u2028":"u2028","\u2029":"u2029"},He=parseFloat,Ve=parseInt,ze="object"==typeof e&&e&&e.Object===Object&&e,We="object"==typeof self&&self&&self.Object===Object&&self,Ye=ze||We||Function("return this")(),Ge=t&&!t.nodeType&&t,Xe=Ge&&"object"==typeof r&&r&&!r.nodeType&&r,Ke=Xe&&Xe.exports===Ge,Ze=Ke&&ze.process,Je=function(){try{var e=Xe&&Xe.require&&Xe.require("util").types;return e||Ze&&Ze.binding&&Ze.binding("util")}catch(e){}}(),Qe=Je&&Je.isArrayBuffer,et=Je&&Je.isDate,tt=Je&&Je.isMap,nt=Je&&Je.isRegExp,rt=Je&&Je.isSet,it=Je&&Je.isTypedArray;function ot(e,t,n){switch(n.length){case 0:return e.call(t);case 1:return e.call(t,n[0]);case 2:return e.call(t,n[0],n[1]);case 3:return e.call(t,n[0],n[1],n[2])}return e.apply(t,n)}function at(e,t,n,r){for(var i=-1,o=null==e?0:e.length;++i<o;){var a=e[i];t(r,a,n(a),e)}return r}function st(e,t){for(var n=-1,r=null==e?0:e.length;++n<r&&!1!==t(e[n],n,e););return e}function ut(e,t){for(var n=null==e?0:e.length;n--&&!1!==t(e[n],n,e););return e}function lt(e,t){for(var n=-1,r=null==e?0:e.length;++n<r;)if(!t(e[n],n,e))return!1;return!0}function ct(e,t){for(var n=-1,r=null==e?0:e.length,i=0,o=[];++n<r;){var a=e[n];t(a,n,e)&&(o[i++]=a)}return o}function dt(e,t){return!!(null==e?0:e.length)&&wt(e,t,0)>-1}function ft(e,t,n){for(var r=-1,i=null==e?0:e.length;++r<i;)if(n(t,e[r]))return!0;return!1}function pt(e,t){for(var n=-1,r=null==e?0:e.length,i=Array(r);++n<r;)i[n]=t(e[n],n,e);return i}function ht(e,t){for(var n=-1,r=t.length,i=e.length;++n<r;)e[i+n]=t[n];return e}function gt(e,t,n,r){var i=-1,o=null==e?0:e.length;for(r&&o&&(n=e[++i]);++i<o;)n=t(n,e[i],i,e);return n}function mt(e,t,n,r){var i=null==e?0:e.length;for(r&&i&&(n=e[--i]);i--;)n=t(n,e[i],i,e);return n}function vt(e,t){for(var n=-1,r=null==e?0:e.length;++n<r;)if(t(e[n],n,e))return!0;return!1}var yt=St("length");function bt(e,t,n){var r;return n(e,(function(e,n,i){if(t(e,n,i))return r=n,!1})),r}function $t(e,t,n,r){for(var i=e.length,o=n+(r?1:-1);r?o--:++o<i;)if(t(e[o],o,e))return o;return-1}function wt(e,t,n){return t==t?function(e,t,n){var r=n-1,i=e.length;for(;++r<i;)if(e[r]===t)return r;return-1}(e,t,n):$t(e,qt,n)}function xt(e,t,n,r){for(var i=n-1,o=e.length;++i<o;)if(r(e[i],t))return i;return-1}function qt(e){return e!=e}function _t(e,t){var n=null==e?0:e.length;return n?Et(e,t)/n:NaN}function St(e){return function(t){return null==t?void 0:t[e]}}function kt(e){return function(t){return null==e?void 0:e[t]}}function Ct(e,t,n,r,i){return i(e,(function(e,i,o){n=r?(r=!1,e):t(n,e,i,o)})),n}function Et(e,t){for(var n,r=-1,i=e.length;++r<i;){var o=t(e[r]);void 0!==o&&(n=void 0===n?o:n+o)}return n}function Tt(e,t){for(var n=-1,r=Array(e);++n<e;)r[n]=t(n);return r}function Dt(e){return function(t){return e(t)}}function At(e,t){return pt(t,(function(t){return e[t]}))}function It(e,t){return e.has(t)}function Ot(e,t){for(var n=-1,r=e.length;++n<r&&wt(t,e[n],0)>-1;);return n}function Mt(e,t){for(var n=e.length;n--&&wt(t,e[n],0)>-1;);return n}function Pt(e,t){for(var n=e.length,r=0;n--;)e[n]===t&&++r;return r}var Ft=kt({"À":"A","Á":"A","Â":"A","Ã":"A","Ä":"A","Å":"A","à":"a","á":"a","â":"a","ã":"a","ä":"a","å":"a","Ç":"C","ç":"c","Ð":"D","ð":"d","È":"E","É":"E","Ê":"E","Ë":"E","è":"e","é":"e","ê":"e","ë":"e","Ì":"I","Í":"I","Î":"I","Ï":"I","ì":"i","í":"i","î":"i","ï":"i","Ñ":"N","ñ":"n","Ò":"O","Ó":"O","Ô":"O","Õ":"O","Ö":"O","Ø":"O","ò":"o","ó":"o","ô":"o","õ":"o","ö":"o","ø":"o","Ù":"U","Ú":"U","Û":"U","Ü":"U","ù":"u","ú":"u","û":"u","ü":"u","Ý":"Y","ý":"y","ÿ":"y","Æ":"Ae","æ":"ae","Þ":"Th","þ":"th","ß":"ss","Ā":"A","Ă":"A","Ą":"A","ā":"a","ă":"a","ą":"a","Ć":"C","Ĉ":"C","Ċ":"C","Č":"C","ć":"c","ĉ":"c","ċ":"c","č":"c","Ď":"D","Đ":"D","ď":"d","đ":"d","Ē":"E","Ĕ":"E","Ė":"E","Ę":"E","Ě":"E","ē":"e","ĕ":"e","ė":"e","ę":"e","ě":"e","Ĝ":"G","Ğ":"G","Ġ":"G","Ģ":"G","ĝ":"g","ğ":"g","ġ":"g","ģ":"g","Ĥ":"H","Ħ":"H","ĥ":"h","ħ":"h","Ĩ":"I","Ī":"I","Ĭ":"I","Į":"I","İ":"I","ĩ":"i","ī":"i","ĭ":"i","į":"i","ı":"i","Ĵ":"J","ĵ":"j","Ķ":"K","ķ":"k","ĸ":"k","Ĺ":"L","Ļ":"L","Ľ":"L","Ŀ":"L","Ł":"L","ĺ":"l","ļ":"l","ľ":"l","ŀ":"l","ł":"l","Ń":"N","Ņ":"N","Ň":"N","Ŋ":"N","ń":"n","ņ":"n","ň":"n","ŋ":"n","Ō":"O","Ŏ":"O","Ő":"O","ō":"o","ŏ":"o","ő":"o","Ŕ":"R","Ŗ":"R","Ř":"R","ŕ":"r","ŗ":"r","ř":"r","Ś":"S","Ŝ":"S","Ş":"S","Š":"S","ś":"s","ŝ":"s","ş":"s","š":"s","Ţ":"T","Ť":"T","Ŧ":"T","ţ":"t","ť":"t","ŧ":"t","Ũ":"U","Ū":"U","Ŭ":"U","Ů":"U","Ű":"U","Ų":"U","ũ":"u","ū":"u","ŭ":"u","ů":"u","ű":"u","ų":"u","Ŵ":"W","ŵ":"w","Ŷ":"Y","ŷ":"y","Ÿ":"Y","Ź":"Z","Ż":"Z","Ž":"Z","ź":"z","ż":"z","ž":"z","Ĳ":"IJ","ĳ":"ij","Œ":"Oe","œ":"oe","ŉ":"'n","ſ":"s"}),Rt=kt({"&":"&amp;","<":"&lt;",">":"&gt;",'"':"&quot;","'":"&#39;"});function Nt(e){return"\\"+Be[e]}function Lt(e){return Fe.test(e)}function Ut(e){var t=-1,n=Array(e.size);return e.forEach((function(e,r){n[++t]=[r,e]})),n}function jt(e,t){return function(n){return e(t(n))}}function Bt(e,t){for(var n=-1,r=e.length,i=0,o=[];++n<r;){var s=e[n];s!==t&&s!==a||(e[n]=a,o[i++]=n)}return o}function Ht(e){var t=-1,n=Array(e.size);return e.forEach((function(e){n[++t]=e})),n}function Vt(e){var t=-1,n=Array(e.size);return e.forEach((function(e){n[++t]=[e,e]})),n}function zt(e){return Lt(e)?function(e){var t=Me.lastIndex=0;for(;Me.test(e);)++t;return t}(e):yt(e)}function Wt(e){return Lt(e)?function(e){return e.match(Me)||[]}(e):function(e){return e.split("")}(e)}var Yt=kt({"&amp;":"&","&lt;":"<","&gt;":">","&quot;":'"',"&#39;":"'"});var Gt=function e(t){var n,r=(t=null==t?Ye:Gt.defaults(Ye.Object(),t,Gt.pick(Ye,Ne))).Array,i=t.Date,fe=t.Error,pe=t.Function,he=t.Math,ge=t.Object,me=t.RegExp,ve=t.String,ye=t.TypeError,be=r.prototype,$e=pe.prototype,we=ge.prototype,xe=t["__core-js_shared__"],qe=$e.toString,_e=we.hasOwnProperty,Se=0,ke=(n=/[^.]+$/.exec(xe&&xe.keys&&xe.keys.IE_PROTO||""))?"Symbol(src)_1."+n:"",Ce=we.toString,Ee=qe.call(ge),Te=Ye._,De=me("^"+qe.call(_e).replace(W,"\\$&").replace(/hasOwnProperty|(function).*?(?=\\\()| for .+?(?=\\\])/g,"$1.*?")+"$"),Ae=Ke?t.Buffer:void 0,Me=t.Symbol,Fe=t.Uint8Array,Be=Ae?Ae.allocUnsafe:void 0,ze=jt(ge.getPrototypeOf,ge),We=ge.create,Ge=we.propertyIsEnumerable,Xe=be.splice,Ze=Me?Me.isConcatSpreadable:void 0,Je=Me?Me.iterator:void 0,yt=Me?Me.toStringTag:void 0,kt=function(){try{var e=Qi(ge,"defineProperty");return e({},"",{}),e}catch(e){}}(),Xt=t.clearTimeout!==Ye.clearTimeout&&t.clearTimeout,Kt=i&&i.now!==Ye.Date.now&&i.now,Zt=t.setTimeout!==Ye.setTimeout&&t.setTimeout,Jt=he.ceil,Qt=he.floor,en=ge.getOwnPropertySymbols,tn=Ae?Ae.isBuffer:void 0,nn=t.isFinite,rn=be.join,on=jt(ge.keys,ge),an=he.max,sn=he.min,un=i.now,ln=t.parseInt,cn=he.random,dn=be.reverse,fn=Qi(t,"DataView"),pn=Qi(t,"Map"),hn=Qi(t,"Promise"),gn=Qi(t,"Set"),mn=Qi(t,"WeakMap"),vn=Qi(ge,"create"),yn=mn&&new mn,bn={},$n=Co(fn),wn=Co(pn),xn=Co(hn),qn=Co(gn),_n=Co(mn),Sn=Me?Me.prototype:void 0,kn=Sn?Sn.valueOf:void 0,Cn=Sn?Sn.toString:void 0;function En(e){if(Va(e)&&!Oa(e)&&!(e instanceof In)){if(e instanceof An)return e;if(_e.call(e,"__wrapped__"))return Eo(e)}return new An(e)}var Tn=function(){function e(){}return function(t){if(!Ha(t))return{};if(We)return We(t);e.prototype=t;var n=new e;return e.prototype=void 0,n}}();function Dn(){}function An(e,t){this.__wrapped__=e,this.__actions__=[],this.__chain__=!!t,this.__index__=0,this.__values__=void 0}function In(e){this.__wrapped__=e,this.__actions__=[],this.__dir__=1,this.__filtered__=!1,this.__iteratees__=[],this.__takeCount__=4294967295,this.__views__=[]}function On(e){var t=-1,n=null==e?0:e.length;for(this.clear();++t<n;){var r=e[t];this.set(r[0],r[1])}}function Mn(e){var t=-1,n=null==e?0:e.length;for(this.clear();++t<n;){var r=e[t];this.set(r[0],r[1])}}function Pn(e){var t=-1,n=null==e?0:e.length;for(this.clear();++t<n;){var r=e[t];this.set(r[0],r[1])}}function Fn(e){var t=-1,n=null==e?0:e.length;for(this.__data__=new Pn;++t<n;)this.add(e[t])}function Rn(e){var t=this.__data__=new Mn(e);this.size=t.size}function Nn(e,t){var n=Oa(e),r=!n&&Ia(e),i=!n&&!r&&Ra(e),o=!n&&!r&&!i&&Ja(e),a=n||r||i||o,s=a?Tt(e.length,ve):[],u=s.length;for(var l in e)!t&&!_e.call(e,l)||a&&("length"==l||i&&("offset"==l||"parent"==l)||o&&("buffer"==l||"byteLength"==l||"byteOffset"==l)||ao(l,u))||s.push(l);return s}function Ln(e){var t=e.length;return t?e[Fr(0,t-1)]:void 0}function Un(e,t){return _o(vi(e),Xn(t,0,e.length))}function jn(e){return _o(vi(e))}function Bn(e,t,n){(void 0!==n&&!Ta(e[t],n)||void 0===n&&!(t in e))&&Yn(e,t,n)}function Hn(e,t,n){var r=e[t];_e.call(e,t)&&Ta(r,n)&&(void 0!==n||t in e)||Yn(e,t,n)}function Vn(e,t){for(var n=e.length;n--;)if(Ta(e[n][0],t))return n;return-1}function zn(e,t,n,r){return er(e,(function(e,i,o){t(r,e,n(e),o)})),r}function Wn(e,t){return e&&yi(t,$s(t),e)}function Yn(e,t,n){"__proto__"==t&&kt?kt(e,t,{configurable:!0,enumerable:!0,value:n,writable:!0}):e[t]=n}function Gn(e,t){for(var n=-1,i=t.length,o=r(i),a=null==e;++n<i;)o[n]=a?void 0:gs(e,t[n]);return o}function Xn(e,t,n){return e==e&&(void 0!==n&&(e=e<=n?e:n),void 0!==t&&(e=e>=t?e:t)),e}function Kn(e,t,n,r,i,o){var a,s=1&t,l=2&t,f=4&t;if(n&&(a=i?n(e,r,i,o):n(e)),void 0!==a)return a;if(!Ha(e))return e;var x=Oa(e);if(x){if(a=function(e){var t=e.length,n=new e.constructor(t);t&&"string"==typeof e[0]&&_e.call(e,"index")&&(n.index=e.index,n.input=e.input);return n}(e),!s)return vi(e,a)}else{var O=no(e),M=O==p||O==h;if(Ra(e))return di(e,s);if(O==v||O==u||M&&!i){if(a=l||M?{}:io(e),!s)return l?function(e,t){return yi(e,to(e),t)}(e,function(e,t){return e&&yi(t,ws(t),e)}(a,e)):function(e,t){return yi(e,eo(e),t)}(e,Wn(a,e))}else{if(!je[O])return i?e:{};a=function(e,t,n){var r=e.constructor;switch(t){case q:return fi(e);case c:case d:return new r(+e);case _:return function(e,t){var n=t?fi(e.buffer):e.buffer;return new e.constructor(n,e.byteOffset,e.byteLength)}(e,n);case S:case k:case C:case E:case T:case D:case"[object Uint8ClampedArray]":case A:case I:return pi(e,n);case g:return new r;case m:case $:return new r(e);case y:return function(e){var t=new e.constructor(e.source,re.exec(e));return t.lastIndex=e.lastIndex,t}(e);case b:return new r;case w:return i=e,kn?ge(kn.call(i)):{}}var i}(e,O,s)}}o||(o=new Rn);var P=o.get(e);if(P)return P;o.set(e,a),Xa(e)?e.forEach((function(r){a.add(Kn(r,t,n,r,e,o))})):za(e)&&e.forEach((function(r,i){a.set(i,Kn(r,t,n,i,e,o))}));var F=x?void 0:(f?l?Wi:zi:l?ws:$s)(e);return st(F||e,(function(r,i){F&&(r=e[i=r]),Hn(a,i,Kn(r,t,n,i,e,o))})),a}function Zn(e,t,n){var r=n.length;if(null==e)return!r;for(e=ge(e);r--;){var i=n[r],o=t[i],a=e[i];if(void 0===a&&!(i in e)||!o(a))return!1}return!0}function Jn(e,t,n){if("function"!=typeof e)throw new ye(o);return $o((function(){e.apply(void 0,n)}),t)}function Qn(e,t,n,r){var i=-1,o=dt,a=!0,s=e.length,u=[],l=t.length;if(!s)return u;n&&(t=pt(t,Dt(n))),r?(o=ft,a=!1):t.length>=200&&(o=It,a=!1,t=new Fn(t));e:for(;++i<s;){var c=e[i],d=null==n?c:n(c);if(c=r||0!==c?c:0,a&&d==d){for(var f=l;f--;)if(t[f]===d)continue e;u.push(c)}else o(t,d,r)||u.push(c)}return u}En.templateSettings={escape:U,evaluate:j,interpolate:B,variable:"",imports:{_:En}},En.prototype=Dn.prototype,En.prototype.constructor=En,An.prototype=Tn(Dn.prototype),An.prototype.constructor=An,In.prototype=Tn(Dn.prototype),In.prototype.constructor=In,On.prototype.clear=function(){this.__data__=vn?vn(null):{},this.size=0},On.prototype.delete=function(e){var t=this.has(e)&&delete this.__data__[e];return this.size-=t?1:0,t},On.prototype.get=function(e){var t=this.__data__;if(vn){var n=t[e];return"__lodash_hash_undefined__"===n?void 0:n}return _e.call(t,e)?t[e]:void 0},On.prototype.has=function(e){var t=this.__data__;return vn?void 0!==t[e]:_e.call(t,e)},On.prototype.set=function(e,t){var n=this.__data__;return this.size+=this.has(e)?0:1,n[e]=vn&&void 0===t?"__lodash_hash_undefined__":t,this},Mn.prototype.clear=function(){this.__data__=[],this.size=0},Mn.prototype.delete=function(e){var t=this.__data__,n=Vn(t,e);return!(n<0)&&(n==t.length-1?t.pop():Xe.call(t,n,1),--this.size,!0)},Mn.prototype.get=function(e){var t=this.__data__,n=Vn(t,e);return n<0?void 0:t[n][1]},Mn.prototype.has=function(e){return Vn(this.__data__,e)>-1},Mn.prototype.set=function(e,t){var n=this.__data__,r=Vn(n,e);return r<0?(++this.size,n.push([e,t])):n[r][1]=t,this},Pn.prototype.clear=function(){this.size=0,this.__data__={hash:new On,map:new(pn||Mn),string:new On}},Pn.prototype.delete=function(e){var t=Zi(this,e).delete(e);return this.size-=t?1:0,t},Pn.prototype.get=function(e){return Zi(this,e).get(e)},Pn.prototype.has=function(e){return Zi(this,e).has(e)},Pn.prototype.set=function(e,t){var n=Zi(this,e),r=n.size;return n.set(e,t),this.size+=n.size==r?0:1,this},Fn.prototype.add=Fn.prototype.push=function(e){return this.__data__.set(e,"__lodash_hash_undefined__"),this},Fn.prototype.has=function(e){return this.__data__.has(e)},Rn.prototype.clear=function(){this.__data__=new Mn,this.size=0},Rn.prototype.delete=function(e){var t=this.__data__,n=t.delete(e);return this.size=t.size,n},Rn.prototype.get=function(e){return this.__data__.get(e)},Rn.prototype.has=function(e){return this.__data__.has(e)},Rn.prototype.set=function(e,t){var n=this.__data__;if(n instanceof Mn){var r=n.__data__;if(!pn||r.length<199)return r.push([e,t]),this.size=++n.size,this;n=this.__data__=new Pn(r)}return n.set(e,t),this.size=n.size,this};var er=wi(ur),tr=wi(lr,!0);function nr(e,t){var n=!0;return er(e,(function(e,r,i){return n=!!t(e,r,i)})),n}function rr(e,t,n){for(var r=-1,i=e.length;++r<i;){var o=e[r],a=t(o);if(null!=a&&(void 0===s?a==a&&!Za(a):n(a,s)))var s=a,u=o}return u}function ir(e,t){var n=[];return er(e,(function(e,r,i){t(e,r,i)&&n.push(e)})),n}function or(e,t,n,r,i){var o=-1,a=e.length;for(n||(n=oo),i||(i=[]);++o<a;){var s=e[o];t>0&&n(s)?t>1?or(s,t-1,n,r,i):ht(i,s):r||(i[i.length]=s)}return i}var ar=xi(),sr=xi(!0);function ur(e,t){return e&&ar(e,t,$s)}function lr(e,t){return e&&sr(e,t,$s)}function cr(e,t){return ct(t,(function(t){return Ua(e[t])}))}function dr(e,t){for(var n=0,r=(t=si(t,e)).length;null!=e&&n<r;)e=e[ko(t[n++])];return n&&n==r?e:void 0}function fr(e,t,n){var r=t(e);return Oa(e)?r:ht(r,n(e))}function pr(e){return null==e?void 0===e?"[object Undefined]":"[object Null]":yt&&yt in ge(e)?function(e){var t=_e.call(e,yt),n=e[yt];try{e[yt]=void 0;var r=!0}catch(e){}var i=Ce.call(e);r&&(t?e[yt]=n:delete e[yt]);return i}(e):function(e){return Ce.call(e)}(e)}function hr(e,t){return e>t}function gr(e,t){return null!=e&&_e.call(e,t)}function mr(e,t){return null!=e&&t in ge(e)}function vr(e,t,n){for(var i=n?ft:dt,o=e[0].length,a=e.length,s=a,u=r(a),l=1/0,c=[];s--;){var d=e[s];s&&t&&(d=pt(d,Dt(t))),l=sn(d.length,l),u[s]=!n&&(t||o>=120&&d.length>=120)?new Fn(s&&d):void 0}d=e[0];var f=-1,p=u[0];e:for(;++f<o&&c.length<l;){var h=d[f],g=t?t(h):h;if(h=n||0!==h?h:0,!(p?It(p,g):i(c,g,n))){for(s=a;--s;){var m=u[s];if(!(m?It(m,g):i(e[s],g,n)))continue e}p&&p.push(g),c.push(h)}}return c}function yr(e,t,n){var r=null==(e=mo(e,t=si(t,e)))?e:e[ko(Lo(t))];return null==r?void 0:ot(r,e,n)}function br(e){return Va(e)&&pr(e)==u}function $r(e,t,n,r,i){return e===t||(null==e||null==t||!Va(e)&&!Va(t)?e!=e&&t!=t:function(e,t,n,r,i,o){var a=Oa(e),s=Oa(t),p=a?l:no(e),h=s?l:no(t),x=(p=p==u?v:p)==v,S=(h=h==u?v:h)==v,k=p==h;if(k&&Ra(e)){if(!Ra(t))return!1;a=!0,x=!1}if(k&&!x)return o||(o=new Rn),a||Ja(e)?Hi(e,t,n,r,i,o):function(e,t,n,r,i,o,a){switch(n){case _:if(e.byteLength!=t.byteLength||e.byteOffset!=t.byteOffset)return!1;e=e.buffer,t=t.buffer;case q:return!(e.byteLength!=t.byteLength||!o(new Fe(e),new Fe(t)));case c:case d:case m:return Ta(+e,+t);case f:return e.name==t.name&&e.message==t.message;case y:case $:return e==t+"";case g:var s=Ut;case b:var u=1&r;if(s||(s=Ht),e.size!=t.size&&!u)return!1;var l=a.get(e);if(l)return l==t;r|=2,a.set(e,t);var p=Hi(s(e),s(t),r,i,o,a);return a.delete(e),p;case w:if(kn)return kn.call(e)==kn.call(t)}return!1}(e,t,p,n,r,i,o);if(!(1&n)){var C=x&&_e.call(e,"__wrapped__"),E=S&&_e.call(t,"__wrapped__");if(C||E){var T=C?e.value():e,D=E?t.value():t;return o||(o=new Rn),i(T,D,n,r,o)}}if(!k)return!1;return o||(o=new Rn),function(e,t,n,r,i,o){var a=1&n,s=zi(e),u=s.length,l=zi(t).length;if(u!=l&&!a)return!1;var c=u;for(;c--;){var d=s[c];if(!(a?d in t:_e.call(t,d)))return!1}var f=o.get(e);if(f&&o.get(t))return f==t;var p=!0;o.set(e,t),o.set(t,e);var h=a;for(;++c<u;){d=s[c];var g=e[d],m=t[d];if(r)var v=a?r(m,g,d,t,e,o):r(g,m,d,e,t,o);if(!(void 0===v?g===m||i(g,m,n,r,o):v)){p=!1;break}h||(h="constructor"==d)}if(p&&!h){var y=e.constructor,b=t.constructor;y==b||!("constructor"in e)||!("constructor"in t)||"function"==typeof y&&y instanceof y&&"function"==typeof b&&b instanceof b||(p=!1)}return o.delete(e),o.delete(t),p}(e,t,n,r,i,o)}(e,t,n,r,$r,i))}function wr(e,t,n,r){var i=n.length,o=i,a=!r;if(null==e)return!o;for(e=ge(e);i--;){var s=n[i];if(a&&s[2]?s[1]!==e[s[0]]:!(s[0]in e))return!1}for(;++i<o;){var u=(s=n[i])[0],l=e[u],c=s[1];if(a&&s[2]){if(void 0===l&&!(u in e))return!1}else{var d=new Rn;if(r)var f=r(l,c,u,e,t,d);if(!(void 0===f?$r(c,l,3,r,d):f))return!1}}return!0}function xr(e){return!(!Ha(e)||(t=e,ke&&ke in t))&&(Ua(e)?De:ae).test(Co(e));var t}function qr(e){return"function"==typeof e?e:null==e?Ws:"object"==typeof e?Oa(e)?Tr(e[0],e[1]):Er(e):tu(e)}function _r(e){if(!fo(e))return on(e);var t=[];for(var n in ge(e))_e.call(e,n)&&"constructor"!=n&&t.push(n);return t}function Sr(e){if(!Ha(e))return function(e){var t=[];if(null!=e)for(var n in ge(e))t.push(n);return t}(e);var t=fo(e),n=[];for(var r in e)("constructor"!=r||!t&&_e.call(e,r))&&n.push(r);return n}function kr(e,t){return e<t}function Cr(e,t){var n=-1,i=Pa(e)?r(e.length):[];return er(e,(function(e,r,o){i[++n]=t(e,r,o)})),i}function Er(e){var t=Ji(e);return 1==t.length&&t[0][2]?ho(t[0][0],t[0][1]):function(n){return n===e||wr(n,e,t)}}function Tr(e,t){return uo(e)&&po(t)?ho(ko(e),t):function(n){var r=gs(n,e);return void 0===r&&r===t?ms(n,e):$r(t,r,3)}}function Dr(e,t,n,r,i){e!==t&&ar(t,(function(o,a){if(i||(i=new Rn),Ha(o))!function(e,t,n,r,i,o,a){var s=yo(e,n),u=yo(t,n),l=a.get(u);if(l)return void Bn(e,n,l);var c=o?o(s,u,n+"",e,t,a):void 0,d=void 0===c;if(d){var f=Oa(u),p=!f&&Ra(u),h=!f&&!p&&Ja(u);c=u,f||p||h?Oa(s)?c=s:Fa(s)?c=vi(s):p?(d=!1,c=di(u,!0)):h?(d=!1,c=pi(u,!0)):c=[]:Ya(u)||Ia(u)?(c=s,Ia(s)?c=as(s):Ha(s)&&!Ua(s)||(c=io(u))):d=!1}d&&(a.set(u,c),i(c,u,r,o,a),a.delete(u));Bn(e,n,c)}(e,t,a,n,Dr,r,i);else{var s=r?r(yo(e,a),o,a+"",e,t,i):void 0;void 0===s&&(s=o),Bn(e,a,s)}}),ws)}function Ar(e,t){var n=e.length;if(n)return ao(t+=t<0?n:0,n)?e[t]:void 0}function Ir(e,t,n){var r=-1;return t=pt(t.length?t:[Ws],Dt(Ki())),function(e,t){var n=e.length;for(e.sort(t);n--;)e[n]=e[n].value;return e}(Cr(e,(function(e,n,i){return{criteria:pt(t,(function(t){return t(e)})),index:++r,value:e}})),(function(e,t){return function(e,t,n){var r=-1,i=e.criteria,o=t.criteria,a=i.length,s=n.length;for(;++r<a;){var u=hi(i[r],o[r]);if(u){if(r>=s)return u;var l=n[r];return u*("desc"==l?-1:1)}}return e.index-t.index}(e,t,n)}))}function Or(e,t,n){for(var r=-1,i=t.length,o={};++r<i;){var a=t[r],s=dr(e,a);n(s,a)&&jr(o,si(a,e),s)}return o}function Mr(e,t,n,r){var i=r?xt:wt,o=-1,a=t.length,s=e;for(e===t&&(t=vi(t)),n&&(s=pt(e,Dt(n)));++o<a;)for(var u=0,l=t[o],c=n?n(l):l;(u=i(s,c,u,r))>-1;)s!==e&&Xe.call(s,u,1),Xe.call(e,u,1);return e}function Pr(e,t){for(var n=e?t.length:0,r=n-1;n--;){var i=t[n];if(n==r||i!==o){var o=i;ao(i)?Xe.call(e,i,1):Qr(e,i)}}return e}function Fr(e,t){return e+Qt(cn()*(t-e+1))}function Rr(e,t){var n="";if(!e||t<1||t>9007199254740991)return n;do{t%2&&(n+=e),(t=Qt(t/2))&&(e+=e)}while(t);return n}function Nr(e,t){return wo(go(e,t,Ws),e+"")}function Lr(e){return Ln(Ts(e))}function Ur(e,t){var n=Ts(e);return _o(n,Xn(t,0,n.length))}function jr(e,t,n,r){if(!Ha(e))return e;for(var i=-1,o=(t=si(t,e)).length,a=o-1,s=e;null!=s&&++i<o;){var u=ko(t[i]),l=n;if(i!=a){var c=s[u];void 0===(l=r?r(c,u,s):void 0)&&(l=Ha(c)?c:ao(t[i+1])?[]:{})}Hn(s,u,l),s=s[u]}return e}var Br=yn?function(e,t){return yn.set(e,t),e}:Ws,Hr=kt?function(e,t){return kt(e,"toString",{configurable:!0,enumerable:!1,value:Hs(t),writable:!0})}:Ws;function Vr(e){return _o(Ts(e))}function zr(e,t,n){var i=-1,o=e.length;t<0&&(t=-t>o?0:o+t),(n=n>o?o:n)<0&&(n+=o),o=t>n?0:n-t>>>0,t>>>=0;for(var a=r(o);++i<o;)a[i]=e[i+t];return a}function Wr(e,t){var n;return er(e,(function(e,r,i){return!(n=t(e,r,i))})),!!n}function Yr(e,t,n){var r=0,i=null==e?r:e.length;if("number"==typeof t&&t==t&&i<=2147483647){for(;r<i;){var o=r+i>>>1,a=e[o];null!==a&&!Za(a)&&(n?a<=t:a<t)?r=o+1:i=o}return i}return Gr(e,t,Ws,n)}function Gr(e,t,n,r){t=n(t);for(var i=0,o=null==e?0:e.length,a=t!=t,s=null===t,u=Za(t),l=void 0===t;i<o;){var c=Qt((i+o)/2),d=n(e[c]),f=void 0!==d,p=null===d,h=d==d,g=Za(d);if(a)var m=r||h;else m=l?h&&(r||f):s?h&&f&&(r||!p):u?h&&f&&!p&&(r||!g):!p&&!g&&(r?d<=t:d<t);m?i=c+1:o=c}return sn(o,4294967294)}function Xr(e,t){for(var n=-1,r=e.length,i=0,o=[];++n<r;){var a=e[n],s=t?t(a):a;if(!n||!Ta(s,u)){var u=s;o[i++]=0===a?0:a}}return o}function Kr(e){return"number"==typeof e?e:Za(e)?NaN:+e}function Zr(e){if("string"==typeof e)return e;if(Oa(e))return pt(e,Zr)+"";if(Za(e))return Cn?Cn.call(e):"";var t=e+"";return"0"==t&&1/e==-1/0?"-0":t}function Jr(e,t,n){var r=-1,i=dt,o=e.length,a=!0,s=[],u=s;if(n)a=!1,i=ft;else if(o>=200){var l=t?null:Ri(e);if(l)return Ht(l);a=!1,i=It,u=new Fn}else u=t?[]:s;e:for(;++r<o;){var c=e[r],d=t?t(c):c;if(c=n||0!==c?c:0,a&&d==d){for(var f=u.length;f--;)if(u[f]===d)continue e;t&&u.push(d),s.push(c)}else i(u,d,n)||(u!==s&&u.push(d),s.push(c))}return s}function Qr(e,t){return null==(e=mo(e,t=si(t,e)))||delete e[ko(Lo(t))]}function ei(e,t,n,r){return jr(e,t,n(dr(e,t)),r)}function ti(e,t,n,r){for(var i=e.length,o=r?i:-1;(r?o--:++o<i)&&t(e[o],o,e););return n?zr(e,r?0:o,r?o+1:i):zr(e,r?o+1:0,r?i:o)}function ni(e,t){var n=e;return n instanceof In&&(n=n.value()),gt(t,(function(e,t){return t.func.apply(t.thisArg,ht([e],t.args))}),n)}function ri(e,t,n){var i=e.length;if(i<2)return i?Jr(e[0]):[];for(var o=-1,a=r(i);++o<i;)for(var s=e[o],u=-1;++u<i;)u!=o&&(a[o]=Qn(a[o]||s,e[u],t,n));return Jr(or(a,1),t,n)}function ii(e,t,n){for(var r=-1,i=e.length,o=t.length,a={};++r<i;){var s=r<o?t[r]:void 0;n(a,e[r],s)}return a}function oi(e){return Fa(e)?e:[]}function ai(e){return"function"==typeof e?e:Ws}function si(e,t){return Oa(e)?e:uo(e,t)?[e]:So(ss(e))}var ui=Nr;function li(e,t,n){var r=e.length;return n=void 0===n?r:n,!t&&n>=r?e:zr(e,t,n)}var ci=Xt||function(e){return Ye.clearTimeout(e)};function di(e,t){if(t)return e.slice();var n=e.length,r=Be?Be(n):new e.constructor(n);return e.copy(r),r}function fi(e){var t=new e.constructor(e.byteLength);return new Fe(t).set(new Fe(e)),t}function pi(e,t){var n=t?fi(e.buffer):e.buffer;return new e.constructor(n,e.byteOffset,e.length)}function hi(e,t){if(e!==t){var n=void 0!==e,r=null===e,i=e==e,o=Za(e),a=void 0!==t,s=null===t,u=t==t,l=Za(t);if(!s&&!l&&!o&&e>t||o&&a&&u&&!s&&!l||r&&a&&u||!n&&u||!i)return 1;if(!r&&!o&&!l&&e<t||l&&n&&i&&!r&&!o||s&&n&&i||!a&&i||!u)return-1}return 0}function gi(e,t,n,i){for(var o=-1,a=e.length,s=n.length,u=-1,l=t.length,c=an(a-s,0),d=r(l+c),f=!i;++u<l;)d[u]=t[u];for(;++o<s;)(f||o<a)&&(d[n[o]]=e[o]);for(;c--;)d[u++]=e[o++];return d}function mi(e,t,n,i){for(var o=-1,a=e.length,s=-1,u=n.length,l=-1,c=t.length,d=an(a-u,0),f=r(d+c),p=!i;++o<d;)f[o]=e[o];for(var h=o;++l<c;)f[h+l]=t[l];for(;++s<u;)(p||o<a)&&(f[h+n[s]]=e[o++]);return f}function vi(e,t){var n=-1,i=e.length;for(t||(t=r(i));++n<i;)t[n]=e[n];return t}function yi(e,t,n,r){var i=!n;n||(n={});for(var o=-1,a=t.length;++o<a;){var s=t[o],u=r?r(n[s],e[s],s,n,e):void 0;void 0===u&&(u=e[s]),i?Yn(n,s,u):Hn(n,s,u)}return n}function bi(e,t){return function(n,r){var i=Oa(n)?at:zn,o=t?t():{};return i(n,e,Ki(r,2),o)}}function $i(e){return Nr((function(t,n){var r=-1,i=n.length,o=i>1?n[i-1]:void 0,a=i>2?n[2]:void 0;for(o=e.length>3&&"function"==typeof o?(i--,o):void 0,a&&so(n[0],n[1],a)&&(o=i<3?void 0:o,i=1),t=ge(t);++r<i;){var s=n[r];s&&e(t,s,r,o)}return t}))}function wi(e,t){return function(n,r){if(null==n)return n;if(!Pa(n))return e(n,r);for(var i=n.length,o=t?i:-1,a=ge(n);(t?o--:++o<i)&&!1!==r(a[o],o,a););return n}}function xi(e){return function(t,n,r){for(var i=-1,o=ge(t),a=r(t),s=a.length;s--;){var u=a[e?s:++i];if(!1===n(o[u],u,o))break}return t}}function qi(e){return function(t){var n=Lt(t=ss(t))?Wt(t):void 0,r=n?n[0]:t.charAt(0),i=n?li(n,1).join(""):t.slice(1);return r[e]()+i}}function _i(e){return function(t){return gt(Us(Is(t).replace(Ie,"")),e,"")}}function Si(e){return function(){var t=arguments;switch(t.length){case 0:return new e;case 1:return new e(t[0]);case 2:return new e(t[0],t[1]);case 3:return new e(t[0],t[1],t[2]);case 4:return new e(t[0],t[1],t[2],t[3]);case 5:return new e(t[0],t[1],t[2],t[3],t[4]);case 6:return new e(t[0],t[1],t[2],t[3],t[4],t[5]);case 7:return new e(t[0],t[1],t[2],t[3],t[4],t[5],t[6])}var n=Tn(e.prototype),r=e.apply(n,t);return Ha(r)?r:n}}function ki(e){return function(t,n,r){var i=ge(t);if(!Pa(t)){var o=Ki(n,3);t=$s(t),n=function(e){return o(i[e],e,i)}}var a=e(t,n,r);return a>-1?i[o?t[a]:a]:void 0}}function Ci(e){return Vi((function(t){var n=t.length,r=n,i=An.prototype.thru;for(e&&t.reverse();r--;){var a=t[r];if("function"!=typeof a)throw new ye(o);if(i&&!s&&"wrapper"==Gi(a))var s=new An([],!0)}for(r=s?r:n;++r<n;){var u=Gi(a=t[r]),l="wrapper"==u?Yi(a):void 0;s=l&&lo(l[0])&&424==l[1]&&!l[4].length&&1==l[9]?s[Gi(l[0])].apply(s,l[3]):1==a.length&&lo(a)?s[u]():s.thru(a)}return function(){var e=arguments,r=e[0];if(s&&1==e.length&&Oa(r))return s.plant(r).value();for(var i=0,o=n?t[i].apply(this,e):r;++i<n;)o=t[i].call(this,o);return o}}))}function Ei(e,t,n,i,o,a,s,u,l,c){var d=128&t,f=1&t,p=2&t,h=24&t,g=512&t,m=p?void 0:Si(e);return function v(){for(var y=arguments.length,b=r(y),$=y;$--;)b[$]=arguments[$];if(h)var w=Xi(v),x=Pt(b,w);if(i&&(b=gi(b,i,o,h)),a&&(b=mi(b,a,s,h)),y-=x,h&&y<c){var q=Bt(b,w);return Pi(e,t,Ei,v.placeholder,n,b,q,u,l,c-y)}var _=f?n:this,S=p?_[e]:e;return y=b.length,u?b=vo(b,u):g&&y>1&&b.reverse(),d&&l<y&&(b.length=l),this&&this!==Ye&&this instanceof v&&(S=m||Si(S)),S.apply(_,b)}}function Ti(e,t){return function(n,r){return function(e,t,n,r){return ur(e,(function(e,i,o){t(r,n(e),i,o)})),r}(n,e,t(r),{})}}function Di(e,t){return function(n,r){var i;if(void 0===n&&void 0===r)return t;if(void 0!==n&&(i=n),void 0!==r){if(void 0===i)return r;"string"==typeof n||"string"==typeof r?(n=Zr(n),r=Zr(r)):(n=Kr(n),r=Kr(r)),i=e(n,r)}return i}}function Ai(e){return Vi((function(t){return t=pt(t,Dt(Ki())),Nr((function(n){var r=this;return e(t,(function(e){return ot(e,r,n)}))}))}))}function Ii(e,t){var n=(t=void 0===t?" ":Zr(t)).length;if(n<2)return n?Rr(t,e):t;var r=Rr(t,Jt(e/zt(t)));return Lt(t)?li(Wt(r),0,e).join(""):r.slice(0,e)}function Oi(e){return function(t,n,i){return i&&"number"!=typeof i&&so(t,n,i)&&(n=i=void 0),t=ns(t),void 0===n?(n=t,t=0):n=ns(n),function(e,t,n,i){for(var o=-1,a=an(Jt((t-e)/(n||1)),0),s=r(a);a--;)s[i?a:++o]=e,e+=n;return s}(t,n,i=void 0===i?t<n?1:-1:ns(i),e)}}function Mi(e){return function(t,n){return"string"==typeof t&&"string"==typeof n||(t=os(t),n=os(n)),e(t,n)}}function Pi(e,t,n,r,i,o,a,s,u,l){var c=8&t;t|=c?32:64,4&(t&=~(c?64:32))||(t&=-4);var d=[e,t,i,c?o:void 0,c?a:void 0,c?void 0:o,c?void 0:a,s,u,l],f=n.apply(void 0,d);return lo(e)&&bo(f,d),f.placeholder=r,xo(f,e,t)}function Fi(e){var t=he[e];return function(e,n){if(e=os(e),(n=null==n?0:sn(rs(n),292))&&nn(e)){var r=(ss(e)+"e").split("e");return+((r=(ss(t(r[0]+"e"+(+r[1]+n)))+"e").split("e"))[0]+"e"+(+r[1]-n))}return t(e)}}var Ri=gn&&1/Ht(new gn([,-0]))[1]==1/0?function(e){return new gn(e)}:Zs;function Ni(e){return function(t){var n=no(t);return n==g?Ut(t):n==b?Vt(t):function(e,t){return pt(t,(function(t){return[t,e[t]]}))}(t,e(t))}}function Li(e,t,n,i,s,u,l,c){var d=2&t;if(!d&&"function"!=typeof e)throw new ye(o);var f=i?i.length:0;if(f||(t&=-97,i=s=void 0),l=void 0===l?l:an(rs(l),0),c=void 0===c?c:rs(c),f-=s?s.length:0,64&t){var p=i,h=s;i=s=void 0}var g=d?void 0:Yi(e),m=[e,t,n,i,s,p,h,u,l,c];if(g&&function(e,t){var n=e[1],r=t[1],i=n|r,o=i<131,s=128==r&&8==n||128==r&&256==n&&e[7].length<=t[8]||384==r&&t[7].length<=t[8]&&8==n;if(!o&&!s)return e;1&r&&(e[2]=t[2],i|=1&n?0:4);var u=t[3];if(u){var l=e[3];e[3]=l?gi(l,u,t[4]):u,e[4]=l?Bt(e[3],a):t[4]}(u=t[5])&&(l=e[5],e[5]=l?mi(l,u,t[6]):u,e[6]=l?Bt(e[5],a):t[6]);(u=t[7])&&(e[7]=u);128&r&&(e[8]=null==e[8]?t[8]:sn(e[8],t[8]));null==e[9]&&(e[9]=t[9]);e[0]=t[0],e[1]=i}(m,g),e=m[0],t=m[1],n=m[2],i=m[3],s=m[4],!(c=m[9]=void 0===m[9]?d?0:e.length:an(m[9]-f,0))&&24&t&&(t&=-25),t&&1!=t)v=8==t||16==t?function(e,t,n){var i=Si(e);return function o(){for(var a=arguments.length,s=r(a),u=a,l=Xi(o);u--;)s[u]=arguments[u];var c=a<3&&s[0]!==l&&s[a-1]!==l?[]:Bt(s,l);if((a-=c.length)<n)return Pi(e,t,Ei,o.placeholder,void 0,s,c,void 0,void 0,n-a);var d=this&&this!==Ye&&this instanceof o?i:e;return ot(d,this,s)}}(e,t,c):32!=t&&33!=t||s.length?Ei.apply(void 0,m):function(e,t,n,i){var o=1&t,a=Si(e);return function t(){for(var s=-1,u=arguments.length,l=-1,c=i.length,d=r(c+u),f=this&&this!==Ye&&this instanceof t?a:e;++l<c;)d[l]=i[l];for(;u--;)d[l++]=arguments[++s];return ot(f,o?n:this,d)}}(e,t,n,i);else var v=function(e,t,n){var r=1&t,i=Si(e);return function t(){var o=this&&this!==Ye&&this instanceof t?i:e;return o.apply(r?n:this,arguments)}}(e,t,n);return xo((g?Br:bo)(v,m),e,t)}function Ui(e,t,n,r){return void 0===e||Ta(e,we[n])&&!_e.call(r,n)?t:e}function ji(e,t,n,r,i,o){return Ha(e)&&Ha(t)&&(o.set(t,e),Dr(e,t,void 0,ji,o),o.delete(t)),e}function Bi(e){return Ya(e)?void 0:e}function Hi(e,t,n,r,i,o){var a=1&n,s=e.length,u=t.length;if(s!=u&&!(a&&u>s))return!1;var l=o.get(e);if(l&&o.get(t))return l==t;var c=-1,d=!0,f=2&n?new Fn:void 0;for(o.set(e,t),o.set(t,e);++c<s;){var p=e[c],h=t[c];if(r)var g=a?r(h,p,c,t,e,o):r(p,h,c,e,t,o);if(void 0!==g){if(g)continue;d=!1;break}if(f){if(!vt(t,(function(e,t){if(!It(f,t)&&(p===e||i(p,e,n,r,o)))return f.push(t)}))){d=!1;break}}else if(p!==h&&!i(p,h,n,r,o)){d=!1;break}}return o.delete(e),o.delete(t),d}function Vi(e){return wo(go(e,void 0,Mo),e+"")}function zi(e){return fr(e,$s,eo)}function Wi(e){return fr(e,ws,to)}var Yi=yn?function(e){return yn.get(e)}:Zs;function Gi(e){for(var t=e.name+"",n=bn[t],r=_e.call(bn,t)?n.length:0;r--;){var i=n[r],o=i.func;if(null==o||o==e)return i.name}return t}function Xi(e){return(_e.call(En,"placeholder")?En:e).placeholder}function Ki(){var e=En.iteratee||Ys;return e=e===Ys?qr:e,arguments.length?e(arguments[0],arguments[1]):e}function Zi(e,t){var n,r,i=e.__data__;return("string"==(r=typeof(n=t))||"number"==r||"symbol"==r||"boolean"==r?"__proto__"!==n:null===n)?i["string"==typeof t?"string":"hash"]:i.map}function Ji(e){for(var t=$s(e),n=t.length;n--;){var r=t[n],i=e[r];t[n]=[r,i,po(i)]}return t}function Qi(e,t){var n=function(e,t){return null==e?void 0:e[t]}(e,t);return xr(n)?n:void 0}var eo=en?function(e){return null==e?[]:(e=ge(e),ct(en(e),(function(t){return Ge.call(e,t)})))}:iu,to=en?function(e){for(var t=[];e;)ht(t,eo(e)),e=ze(e);return t}:iu,no=pr;function ro(e,t,n){for(var r=-1,i=(t=si(t,e)).length,o=!1;++r<i;){var a=ko(t[r]);if(!(o=null!=e&&n(e,a)))break;e=e[a]}return o||++r!=i?o:!!(i=null==e?0:e.length)&&Ba(i)&&ao(a,i)&&(Oa(e)||Ia(e))}function io(e){return"function"!=typeof e.constructor||fo(e)?{}:Tn(ze(e))}function oo(e){return Oa(e)||Ia(e)||!!(Ze&&e&&e[Ze])}function ao(e,t){var n=typeof e;return!!(t=null==t?9007199254740991:t)&&("number"==n||"symbol"!=n&&ue.test(e))&&e>-1&&e%1==0&&e<t}function so(e,t,n){if(!Ha(n))return!1;var r=typeof t;return!!("number"==r?Pa(n)&&ao(t,n.length):"string"==r&&t in n)&&Ta(n[t],e)}function uo(e,t){if(Oa(e))return!1;var n=typeof e;return!("number"!=n&&"symbol"!=n&&"boolean"!=n&&null!=e&&!Za(e))||(V.test(e)||!H.test(e)||null!=t&&e in ge(t))}function lo(e){var t=Gi(e),n=En[t];if("function"!=typeof n||!(t in In.prototype))return!1;if(e===n)return!0;var r=Yi(n);return!!r&&e===r[0]}(fn&&no(new fn(new ArrayBuffer(1)))!=_||pn&&no(new pn)!=g||hn&&"[object Promise]"!=no(hn.resolve())||gn&&no(new gn)!=b||mn&&no(new mn)!=x)&&(no=function(e){var t=pr(e),n=t==v?e.constructor:void 0,r=n?Co(n):"";if(r)switch(r){case $n:return _;case wn:return g;case xn:return"[object Promise]";case qn:return b;case _n:return x}return t});var co=xe?Ua:ou;function fo(e){var t=e&&e.constructor;return e===("function"==typeof t&&t.prototype||we)}function po(e){return e==e&&!Ha(e)}function ho(e,t){return function(n){return null!=n&&(n[e]===t&&(void 0!==t||e in ge(n)))}}function go(e,t,n){return t=an(void 0===t?e.length-1:t,0),function(){for(var i=arguments,o=-1,a=an(i.length-t,0),s=r(a);++o<a;)s[o]=i[t+o];o=-1;for(var u=r(t+1);++o<t;)u[o]=i[o];return u[t]=n(s),ot(e,this,u)}}function mo(e,t){return t.length<2?e:dr(e,zr(t,0,-1))}function vo(e,t){for(var n=e.length,r=sn(t.length,n),i=vi(e);r--;){var o=t[r];e[r]=ao(o,n)?i[o]:void 0}return e}function yo(e,t){if(("constructor"!==t||"function"!=typeof e[t])&&"__proto__"!=t)return e[t]}var bo=qo(Br),$o=Zt||function(e,t){return Ye.setTimeout(e,t)},wo=qo(Hr);function xo(e,t,n){var r=t+"";return wo(e,function(e,t){var n=t.length;if(!n)return e;var r=n-1;return t[r]=(n>1?"& ":"")+t[r],t=t.join(n>2?", ":" "),e.replace(Z,"{\n/* [wrapped with "+t+"] */\n")}(r,function(e,t){return st(s,(function(n){var r="_."+n[0];t&n[1]&&!dt(e,r)&&e.push(r)})),e.sort()}(function(e){var t=e.match(J);return t?t[1].split(Q):[]}(r),n)))}function qo(e){var t=0,n=0;return function(){var r=un(),i=16-(r-n);if(n=r,i>0){if(++t>=800)return arguments[0]}else t=0;return e.apply(void 0,arguments)}}function _o(e,t){var n=-1,r=e.length,i=r-1;for(t=void 0===t?r:t;++n<t;){var o=Fr(n,i),a=e[o];e[o]=e[n],e[n]=a}return e.length=t,e}var So=function(e){var t=qa(e,(function(e){return 500===n.size&&n.clear(),e})),n=t.cache;return t}((function(e){var t=[];return 46===e.charCodeAt(0)&&t.push(""),e.replace(z,(function(e,n,r,i){t.push(r?i.replace(te,"$1"):n||e)})),t}));function ko(e){if("string"==typeof e||Za(e))return e;var t=e+"";return"0"==t&&1/e==-1/0?"-0":t}function Co(e){if(null!=e){try{return qe.call(e)}catch(e){}try{return e+""}catch(e){}}return""}function Eo(e){if(e instanceof In)return e.clone();var t=new An(e.__wrapped__,e.__chain__);return t.__actions__=vi(e.__actions__),t.__index__=e.__index__,t.__values__=e.__values__,t}var To=Nr((function(e,t){return Fa(e)?Qn(e,or(t,1,Fa,!0)):[]})),Do=Nr((function(e,t){var n=Lo(t);return Fa(n)&&(n=void 0),Fa(e)?Qn(e,or(t,1,Fa,!0),Ki(n,2)):[]})),Ao=Nr((function(e,t){var n=Lo(t);return Fa(n)&&(n=void 0),Fa(e)?Qn(e,or(t,1,Fa,!0),void 0,n):[]}));function Io(e,t,n){var r=null==e?0:e.length;if(!r)return-1;var i=null==n?0:rs(n);return i<0&&(i=an(r+i,0)),$t(e,Ki(t,3),i)}function Oo(e,t,n){var r=null==e?0:e.length;if(!r)return-1;var i=r-1;return void 0!==n&&(i=rs(n),i=n<0?an(r+i,0):sn(i,r-1)),$t(e,Ki(t,3),i,!0)}function Mo(e){return(null==e?0:e.length)?or(e,1):[]}function Po(e){return e&&e.length?e[0]:void 0}var Fo=Nr((function(e){var t=pt(e,oi);return t.length&&t[0]===e[0]?vr(t):[]})),Ro=Nr((function(e){var t=Lo(e),n=pt(e,oi);return t===Lo(n)?t=void 0:n.pop(),n.length&&n[0]===e[0]?vr(n,Ki(t,2)):[]})),No=Nr((function(e){var t=Lo(e),n=pt(e,oi);return(t="function"==typeof t?t:void 0)&&n.pop(),n.length&&n[0]===e[0]?vr(n,void 0,t):[]}));function Lo(e){var t=null==e?0:e.length;return t?e[t-1]:void 0}var Uo=Nr(jo);function jo(e,t){return e&&e.length&&t&&t.length?Mr(e,t):e}var Bo=Vi((function(e,t){var n=null==e?0:e.length,r=Gn(e,t);return Pr(e,pt(t,(function(e){return ao(e,n)?+e:e})).sort(hi)),r}));function Ho(e){return null==e?e:dn.call(e)}var Vo=Nr((function(e){return Jr(or(e,1,Fa,!0))})),zo=Nr((function(e){var t=Lo(e);return Fa(t)&&(t=void 0),Jr(or(e,1,Fa,!0),Ki(t,2))})),Wo=Nr((function(e){var t=Lo(e);return t="function"==typeof t?t:void 0,Jr(or(e,1,Fa,!0),void 0,t)}));function Yo(e){if(!e||!e.length)return[];var t=0;return e=ct(e,(function(e){if(Fa(e))return t=an(e.length,t),!0})),Tt(t,(function(t){return pt(e,St(t))}))}function Go(e,t){if(!e||!e.length)return[];var n=Yo(e);return null==t?n:pt(n,(function(e){return ot(t,void 0,e)}))}var Xo=Nr((function(e,t){return Fa(e)?Qn(e,t):[]})),Ko=Nr((function(e){return ri(ct(e,Fa))})),Zo=Nr((function(e){var t=Lo(e);return Fa(t)&&(t=void 0),ri(ct(e,Fa),Ki(t,2))})),Jo=Nr((function(e){var t=Lo(e);return t="function"==typeof t?t:void 0,ri(ct(e,Fa),void 0,t)})),Qo=Nr(Yo);var ea=Nr((function(e){var t=e.length,n=t>1?e[t-1]:void 0;return n="function"==typeof n?(e.pop(),n):void 0,Go(e,n)}));function ta(e){var t=En(e);return t.__chain__=!0,t}function na(e,t){return t(e)}var ra=Vi((function(e){var t=e.length,n=t?e[0]:0,r=this.__wrapped__,i=function(t){return Gn(t,e)};return!(t>1||this.__actions__.length)&&r instanceof In&&ao(n)?((r=r.slice(n,+n+(t?1:0))).__actions__.push({func:na,args:[i],thisArg:void 0}),new An(r,this.__chain__).thru((function(e){return t&&!e.length&&e.push(void 0),e}))):this.thru(i)}));var ia=bi((function(e,t,n){_e.call(e,n)?++e[n]:Yn(e,n,1)}));var oa=ki(Io),aa=ki(Oo);function sa(e,t){return(Oa(e)?st:er)(e,Ki(t,3))}function ua(e,t){return(Oa(e)?ut:tr)(e,Ki(t,3))}var la=bi((function(e,t,n){_e.call(e,n)?e[n].push(t):Yn(e,n,[t])}));var ca=Nr((function(e,t,n){var i=-1,o="function"==typeof t,a=Pa(e)?r(e.length):[];return er(e,(function(e){a[++i]=o?ot(t,e,n):yr(e,t,n)})),a})),da=bi((function(e,t,n){Yn(e,n,t)}));function fa(e,t){return(Oa(e)?pt:Cr)(e,Ki(t,3))}var pa=bi((function(e,t,n){e[n?0:1].push(t)}),(function(){return[[],[]]}));var ha=Nr((function(e,t){if(null==e)return[];var n=t.length;return n>1&&so(e,t[0],t[1])?t=[]:n>2&&so(t[0],t[1],t[2])&&(t=[t[0]]),Ir(e,or(t,1),[])})),ga=Kt||function(){return Ye.Date.now()};function ma(e,t,n){return t=n?void 0:t,Li(e,128,void 0,void 0,void 0,void 0,t=e&&null==t?e.length:t)}function va(e,t){var n;if("function"!=typeof t)throw new ye(o);return e=rs(e),function(){return--e>0&&(n=t.apply(this,arguments)),e<=1&&(t=void 0),n}}var ya=Nr((function(e,t,n){var r=1;if(n.length){var i=Bt(n,Xi(ya));r|=32}return Li(e,r,t,n,i)})),ba=Nr((function(e,t,n){var r=3;if(n.length){var i=Bt(n,Xi(ba));r|=32}return Li(t,r,e,n,i)}));function $a(e,t,n){var r,i,a,s,u,l,c=0,d=!1,f=!1,p=!0;if("function"!=typeof e)throw new ye(o);function h(t){var n=r,o=i;return r=i=void 0,c=t,s=e.apply(o,n)}function g(e){return c=e,u=$o(v,t),d?h(e):s}function m(e){var n=e-l;return void 0===l||n>=t||n<0||f&&e-c>=a}function v(){var e=ga();if(m(e))return y(e);u=$o(v,function(e){var n=t-(e-l);return f?sn(n,a-(e-c)):n}(e))}function y(e){return u=void 0,p&&r?h(e):(r=i=void 0,s)}function b(){var e=ga(),n=m(e);if(r=arguments,i=this,l=e,n){if(void 0===u)return g(l);if(f)return ci(u),u=$o(v,t),h(l)}return void 0===u&&(u=$o(v,t)),s}return t=os(t)||0,Ha(n)&&(d=!!n.leading,a=(f="maxWait"in n)?an(os(n.maxWait)||0,t):a,p="trailing"in n?!!n.trailing:p),b.cancel=function(){void 0!==u&&ci(u),c=0,r=l=i=u=void 0},b.flush=function(){return void 0===u?s:y(ga())},b}var wa=Nr((function(e,t){return Jn(e,1,t)})),xa=Nr((function(e,t,n){return Jn(e,os(t)||0,n)}));function qa(e,t){if("function"!=typeof e||null!=t&&"function"!=typeof t)throw new ye(o);var n=function(){var r=arguments,i=t?t.apply(this,r):r[0],o=n.cache;if(o.has(i))return o.get(i);var a=e.apply(this,r);return n.cache=o.set(i,a)||o,a};return n.cache=new(qa.Cache||Pn),n}function _a(e){if("function"!=typeof e)throw new ye(o);return function(){var t=arguments;switch(t.length){case 0:return!e.call(this);case 1:return!e.call(this,t[0]);case 2:return!e.call(this,t[0],t[1]);case 3:return!e.call(this,t[0],t[1],t[2])}return!e.apply(this,t)}}qa.Cache=Pn;var Sa=ui((function(e,t){var n=(t=1==t.length&&Oa(t[0])?pt(t[0],Dt(Ki())):pt(or(t,1),Dt(Ki()))).length;return Nr((function(r){for(var i=-1,o=sn(r.length,n);++i<o;)r[i]=t[i].call(this,r[i]);return ot(e,this,r)}))})),ka=Nr((function(e,t){return Li(e,32,void 0,t,Bt(t,Xi(ka)))})),Ca=Nr((function(e,t){return Li(e,64,void 0,t,Bt(t,Xi(Ca)))})),Ea=Vi((function(e,t){return Li(e,256,void 0,void 0,void 0,t)}));function Ta(e,t){return e===t||e!=e&&t!=t}var Da=Mi(hr),Aa=Mi((function(e,t){return e>=t})),Ia=br(function(){return arguments}())?br:function(e){return Va(e)&&_e.call(e,"callee")&&!Ge.call(e,"callee")},Oa=r.isArray,Ma=Qe?Dt(Qe):function(e){return Va(e)&&pr(e)==q};function Pa(e){return null!=e&&Ba(e.length)&&!Ua(e)}function Fa(e){return Va(e)&&Pa(e)}var Ra=tn||ou,Na=et?Dt(et):function(e){return Va(e)&&pr(e)==d};function La(e){if(!Va(e))return!1;var t=pr(e);return t==f||"[object DOMException]"==t||"string"==typeof e.message&&"string"==typeof e.name&&!Ya(e)}function Ua(e){if(!Ha(e))return!1;var t=pr(e);return t==p||t==h||"[object AsyncFunction]"==t||"[object Proxy]"==t}function ja(e){return"number"==typeof e&&e==rs(e)}function Ba(e){return"number"==typeof e&&e>-1&&e%1==0&&e<=9007199254740991}function Ha(e){var t=typeof e;return null!=e&&("object"==t||"function"==t)}function Va(e){return null!=e&&"object"==typeof e}var za=tt?Dt(tt):function(e){return Va(e)&&no(e)==g};function Wa(e){return"number"==typeof e||Va(e)&&pr(e)==m}function Ya(e){if(!Va(e)||pr(e)!=v)return!1;var t=ze(e);if(null===t)return!0;var n=_e.call(t,"constructor")&&t.constructor;return"function"==typeof n&&n instanceof n&&qe.call(n)==Ee}var Ga=nt?Dt(nt):function(e){return Va(e)&&pr(e)==y};var Xa=rt?Dt(rt):function(e){return Va(e)&&no(e)==b};function Ka(e){return"string"==typeof e||!Oa(e)&&Va(e)&&pr(e)==$}function Za(e){return"symbol"==typeof e||Va(e)&&pr(e)==w}var Ja=it?Dt(it):function(e){return Va(e)&&Ba(e.length)&&!!Ue[pr(e)]};var Qa=Mi(kr),es=Mi((function(e,t){return e<=t}));function ts(e){if(!e)return[];if(Pa(e))return Ka(e)?Wt(e):vi(e);if(Je&&e[Je])return function(e){for(var t,n=[];!(t=e.next()).done;)n.push(t.value);return n}(e[Je]());var t=no(e);return(t==g?Ut:t==b?Ht:Ts)(e)}function ns(e){return e?(e=os(e))===1/0||e===-1/0?17976931348623157e292*(e<0?-1:1):e==e?e:0:0===e?e:0}function rs(e){var t=ns(e),n=t%1;return t==t?n?t-n:t:0}function is(e){return e?Xn(rs(e),0,4294967295):0}function os(e){if("number"==typeof e)return e;if(Za(e))return NaN;if(Ha(e)){var t="function"==typeof e.valueOf?e.valueOf():e;e=Ha(t)?t+"":t}if("string"!=typeof e)return 0===e?e:+e;e=e.replace(G,"");var n=oe.test(e);return n||se.test(e)?Ve(e.slice(2),n?2:8):ie.test(e)?NaN:+e}function as(e){return yi(e,ws(e))}function ss(e){return null==e?"":Zr(e)}var us=$i((function(e,t){if(fo(t)||Pa(t))yi(t,$s(t),e);else for(var n in t)_e.call(t,n)&&Hn(e,n,t[n])})),ls=$i((function(e,t){yi(t,ws(t),e)})),cs=$i((function(e,t,n,r){yi(t,ws(t),e,r)})),ds=$i((function(e,t,n,r){yi(t,$s(t),e,r)})),fs=Vi(Gn);var ps=Nr((function(e,t){e=ge(e);var n=-1,r=t.length,i=r>2?t[2]:void 0;for(i&&so(t[0],t[1],i)&&(r=1);++n<r;)for(var o=t[n],a=ws(o),s=-1,u=a.length;++s<u;){var l=a[s],c=e[l];(void 0===c||Ta(c,we[l])&&!_e.call(e,l))&&(e[l]=o[l])}return e})),hs=Nr((function(e){return e.push(void 0,ji),ot(qs,void 0,e)}));function gs(e,t,n){var r=null==e?void 0:dr(e,t);return void 0===r?n:r}function ms(e,t){return null!=e&&ro(e,t,mr)}var vs=Ti((function(e,t,n){null!=t&&"function"!=typeof t.toString&&(t=Ce.call(t)),e[t]=n}),Hs(Ws)),ys=Ti((function(e,t,n){null!=t&&"function"!=typeof t.toString&&(t=Ce.call(t)),_e.call(e,t)?e[t].push(n):e[t]=[n]}),Ki),bs=Nr(yr);function $s(e){return Pa(e)?Nn(e):_r(e)}function ws(e){return Pa(e)?Nn(e,!0):Sr(e)}var xs=$i((function(e,t,n){Dr(e,t,n)})),qs=$i((function(e,t,n,r){Dr(e,t,n,r)})),_s=Vi((function(e,t){var n={};if(null==e)return n;var r=!1;t=pt(t,(function(t){return t=si(t,e),r||(r=t.length>1),t})),yi(e,Wi(e),n),r&&(n=Kn(n,7,Bi));for(var i=t.length;i--;)Qr(n,t[i]);return n}));var Ss=Vi((function(e,t){return null==e?{}:function(e,t){return Or(e,t,(function(t,n){return ms(e,n)}))}(e,t)}));function ks(e,t){if(null==e)return{};var n=pt(Wi(e),(function(e){return[e]}));return t=Ki(t),Or(e,n,(function(e,n){return t(e,n[0])}))}var Cs=Ni($s),Es=Ni(ws);function Ts(e){return null==e?[]:At(e,$s(e))}var Ds=_i((function(e,t,n){return t=t.toLowerCase(),e+(n?As(t):t)}));function As(e){return Ls(ss(e).toLowerCase())}function Is(e){return(e=ss(e))&&e.replace(le,Ft).replace(Oe,"")}var Os=_i((function(e,t,n){return e+(n?"-":"")+t.toLowerCase()})),Ms=_i((function(e,t,n){return e+(n?" ":"")+t.toLowerCase()})),Ps=qi("toLowerCase");var Fs=_i((function(e,t,n){return e+(n?"_":"")+t.toLowerCase()}));var Rs=_i((function(e,t,n){return e+(n?" ":"")+Ls(t)}));var Ns=_i((function(e,t,n){return e+(n?" ":"")+t.toUpperCase()})),Ls=qi("toUpperCase");function Us(e,t,n){return e=ss(e),void 0===(t=n?void 0:t)?function(e){return Re.test(e)}(e)?function(e){return e.match(Pe)||[]}(e):function(e){return e.match(ee)||[]}(e):e.match(t)||[]}var js=Nr((function(e,t){try{return ot(e,void 0,t)}catch(e){return La(e)?e:new fe(e)}})),Bs=Vi((function(e,t){return st(t,(function(t){t=ko(t),Yn(e,t,ya(e[t],e))})),e}));function Hs(e){return function(){return e}}var Vs=Ci(),zs=Ci(!0);function Ws(e){return e}function Ys(e){return qr("function"==typeof e?e:Kn(e,1))}var Gs=Nr((function(e,t){return function(n){return yr(n,e,t)}})),Xs=Nr((function(e,t){return function(n){return yr(e,n,t)}}));function Ks(e,t,n){var r=$s(t),i=cr(t,r);null!=n||Ha(t)&&(i.length||!r.length)||(n=t,t=e,e=this,i=cr(t,$s(t)));var o=!(Ha(n)&&"chain"in n&&!n.chain),a=Ua(e);return st(i,(function(n){var r=t[n];e[n]=r,a&&(e.prototype[n]=function(){var t=this.__chain__;if(o||t){var n=e(this.__wrapped__),i=n.__actions__=vi(this.__actions__);return i.push({func:r,args:arguments,thisArg:e}),n.__chain__=t,n}return r.apply(e,ht([this.value()],arguments))})})),e}function Zs(){}var Js=Ai(pt),Qs=Ai(lt),eu=Ai(vt);function tu(e){return uo(e)?St(ko(e)):function(e){return function(t){return dr(t,e)}}(e)}var nu=Oi(),ru=Oi(!0);function iu(){return[]}function ou(){return!1}var au=Di((function(e,t){return e+t}),0),su=Fi("ceil"),uu=Di((function(e,t){return e/t}),1),lu=Fi("floor");var cu,du=Di((function(e,t){return e*t}),1),fu=Fi("round"),pu=Di((function(e,t){return e-t}),0);return En.after=function(e,t){if("function"!=typeof t)throw new ye(o);return e=rs(e),function(){if(--e<1)return t.apply(this,arguments)}},En.ary=ma,En.assign=us,En.assignIn=ls,En.assignInWith=cs,En.assignWith=ds,En.at=fs,En.before=va,En.bind=ya,En.bindAll=Bs,En.bindKey=ba,En.castArray=function(){if(!arguments.length)return[];var e=arguments[0];return Oa(e)?e:[e]},En.chain=ta,En.chunk=function(e,t,n){t=(n?so(e,t,n):void 0===t)?1:an(rs(t),0);var i=null==e?0:e.length;if(!i||t<1)return[];for(var o=0,a=0,s=r(Jt(i/t));o<i;)s[a++]=zr(e,o,o+=t);return s},En.compact=function(e){for(var t=-1,n=null==e?0:e.length,r=0,i=[];++t<n;){var o=e[t];o&&(i[r++]=o)}return i},En.concat=function(){var e=arguments.length;if(!e)return[];for(var t=r(e-1),n=arguments[0],i=e;i--;)t[i-1]=arguments[i];return ht(Oa(n)?vi(n):[n],or(t,1))},En.cond=function(e){var t=null==e?0:e.length,n=Ki();return e=t?pt(e,(function(e){if("function"!=typeof e[1])throw new ye(o);return[n(e[0]),e[1]]})):[],Nr((function(n){for(var r=-1;++r<t;){var i=e[r];if(ot(i[0],this,n))return ot(i[1],this,n)}}))},En.conforms=function(e){return function(e){var t=$s(e);return function(n){return Zn(n,e,t)}}(Kn(e,1))},En.constant=Hs,En.countBy=ia,En.create=function(e,t){var n=Tn(e);return null==t?n:Wn(n,t)},En.curry=function e(t,n,r){var i=Li(t,8,void 0,void 0,void 0,void 0,void 0,n=r?void 0:n);return i.placeholder=e.placeholder,i},En.curryRight=function e(t,n,r){var i=Li(t,16,void 0,void 0,void 0,void 0,void 0,n=r?void 0:n);return i.placeholder=e.placeholder,i},En.debounce=$a,En.defaults=ps,En.defaultsDeep=hs,En.defer=wa,En.delay=xa,En.difference=To,En.differenceBy=Do,En.differenceWith=Ao,En.drop=function(e,t,n){var r=null==e?0:e.length;return r?zr(e,(t=n||void 0===t?1:rs(t))<0?0:t,r):[]},En.dropRight=function(e,t,n){var r=null==e?0:e.length;return r?zr(e,0,(t=r-(t=n||void 0===t?1:rs(t)))<0?0:t):[]},En.dropRightWhile=function(e,t){return e&&e.length?ti(e,Ki(t,3),!0,!0):[]},En.dropWhile=function(e,t){return e&&e.length?ti(e,Ki(t,3),!0):[]},En.fill=function(e,t,n,r){var i=null==e?0:e.length;return i?(n&&"number"!=typeof n&&so(e,t,n)&&(n=0,r=i),function(e,t,n,r){var i=e.length;for((n=rs(n))<0&&(n=-n>i?0:i+n),(r=void 0===r||r>i?i:rs(r))<0&&(r+=i),r=n>r?0:is(r);n<r;)e[n++]=t;return e}(e,t,n,r)):[]},En.filter=function(e,t){return(Oa(e)?ct:ir)(e,Ki(t,3))},En.flatMap=function(e,t){return or(fa(e,t),1)},En.flatMapDeep=function(e,t){return or(fa(e,t),1/0)},En.flatMapDepth=function(e,t,n){return n=void 0===n?1:rs(n),or(fa(e,t),n)},En.flatten=Mo,En.flattenDeep=function(e){return(null==e?0:e.length)?or(e,1/0):[]},En.flattenDepth=function(e,t){return(null==e?0:e.length)?or(e,t=void 0===t?1:rs(t)):[]},En.flip=function(e){return Li(e,512)},En.flow=Vs,En.flowRight=zs,En.fromPairs=function(e){for(var t=-1,n=null==e?0:e.length,r={};++t<n;){var i=e[t];r[i[0]]=i[1]}return r},En.functions=function(e){return null==e?[]:cr(e,$s(e))},En.functionsIn=function(e){return null==e?[]:cr(e,ws(e))},En.groupBy=la,En.initial=function(e){return(null==e?0:e.length)?zr(e,0,-1):[]},En.intersection=Fo,En.intersectionBy=Ro,En.intersectionWith=No,En.invert=vs,En.invertBy=ys,En.invokeMap=ca,En.iteratee=Ys,En.keyBy=da,En.keys=$s,En.keysIn=ws,En.map=fa,En.mapKeys=function(e,t){var n={};return t=Ki(t,3),ur(e,(function(e,r,i){Yn(n,t(e,r,i),e)})),n},En.mapValues=function(e,t){var n={};return t=Ki(t,3),ur(e,(function(e,r,i){Yn(n,r,t(e,r,i))})),n},En.matches=function(e){return Er(Kn(e,1))},En.matchesProperty=function(e,t){return Tr(e,Kn(t,1))},En.memoize=qa,En.merge=xs,En.mergeWith=qs,En.method=Gs,En.methodOf=Xs,En.mixin=Ks,En.negate=_a,En.nthArg=function(e){return e=rs(e),Nr((function(t){return Ar(t,e)}))},En.omit=_s,En.omitBy=function(e,t){return ks(e,_a(Ki(t)))},En.once=function(e){return va(2,e)},En.orderBy=function(e,t,n,r){return null==e?[]:(Oa(t)||(t=null==t?[]:[t]),Oa(n=r?void 0:n)||(n=null==n?[]:[n]),Ir(e,t,n))},En.over=Js,En.overArgs=Sa,En.overEvery=Qs,En.overSome=eu,En.partial=ka,En.partialRight=Ca,En.partition=pa,En.pick=Ss,En.pickBy=ks,En.property=tu,En.propertyOf=function(e){return function(t){return null==e?void 0:dr(e,t)}},En.pull=Uo,En.pullAll=jo,En.pullAllBy=function(e,t,n){return e&&e.length&&t&&t.length?Mr(e,t,Ki(n,2)):e},En.pullAllWith=function(e,t,n){return e&&e.length&&t&&t.length?Mr(e,t,void 0,n):e},En.pullAt=Bo,En.range=nu,En.rangeRight=ru,En.rearg=Ea,En.reject=function(e,t){return(Oa(e)?ct:ir)(e,_a(Ki(t,3)))},En.remove=function(e,t){var n=[];if(!e||!e.length)return n;var r=-1,i=[],o=e.length;for(t=Ki(t,3);++r<o;){var a=e[r];t(a,r,e)&&(n.push(a),i.push(r))}return Pr(e,i),n},En.rest=function(e,t){if("function"!=typeof e)throw new ye(o);return Nr(e,t=void 0===t?t:rs(t))},En.reverse=Ho,En.sampleSize=function(e,t,n){return t=(n?so(e,t,n):void 0===t)?1:rs(t),(Oa(e)?Un:Ur)(e,t)},En.set=function(e,t,n){return null==e?e:jr(e,t,n)},En.setWith=function(e,t,n,r){return r="function"==typeof r?r:void 0,null==e?e:jr(e,t,n,r)},En.shuffle=function(e){return(Oa(e)?jn:Vr)(e)},En.slice=function(e,t,n){var r=null==e?0:e.length;return r?(n&&"number"!=typeof n&&so(e,t,n)?(t=0,n=r):(t=null==t?0:rs(t),n=void 0===n?r:rs(n)),zr(e,t,n)):[]},En.sortBy=ha,En.sortedUniq=function(e){return e&&e.length?Xr(e):[]},En.sortedUniqBy=function(e,t){return e&&e.length?Xr(e,Ki(t,2)):[]},En.split=function(e,t,n){return n&&"number"!=typeof n&&so(e,t,n)&&(t=n=void 0),(n=void 0===n?4294967295:n>>>0)?(e=ss(e))&&("string"==typeof t||null!=t&&!Ga(t))&&!(t=Zr(t))&&Lt(e)?li(Wt(e),0,n):e.split(t,n):[]},En.spread=function(e,t){if("function"!=typeof e)throw new ye(o);return t=null==t?0:an(rs(t),0),Nr((function(n){var r=n[t],i=li(n,0,t);return r&&ht(i,r),ot(e,this,i)}))},En.tail=function(e){var t=null==e?0:e.length;return t?zr(e,1,t):[]},En.take=function(e,t,n){return e&&e.length?zr(e,0,(t=n||void 0===t?1:rs(t))<0?0:t):[]},En.takeRight=function(e,t,n){var r=null==e?0:e.length;return r?zr(e,(t=r-(t=n||void 0===t?1:rs(t)))<0?0:t,r):[]},En.takeRightWhile=function(e,t){return e&&e.length?ti(e,Ki(t,3),!1,!0):[]},En.takeWhile=function(e,t){return e&&e.length?ti(e,Ki(t,3)):[]},En.tap=function(e,t){return t(e),e},En.throttle=function(e,t,n){var r=!0,i=!0;if("function"!=typeof e)throw new ye(o);return Ha(n)&&(r="leading"in n?!!n.leading:r,i="trailing"in n?!!n.trailing:i),$a(e,t,{leading:r,maxWait:t,trailing:i})},En.thru=na,En.toArray=ts,En.toPairs=Cs,En.toPairsIn=Es,En.toPath=function(e){return Oa(e)?pt(e,ko):Za(e)?[e]:vi(So(ss(e)))},En.toPlainObject=as,En.transform=function(e,t,n){var r=Oa(e),i=r||Ra(e)||Ja(e);if(t=Ki(t,4),null==n){var o=e&&e.constructor;n=i?r?new o:[]:Ha(e)&&Ua(o)?Tn(ze(e)):{}}return(i?st:ur)(e,(function(e,r,i){return t(n,e,r,i)})),n},En.unary=function(e){return ma(e,1)},En.union=Vo,En.unionBy=zo,En.unionWith=Wo,En.uniq=function(e){return e&&e.length?Jr(e):[]},En.uniqBy=function(e,t){return e&&e.length?Jr(e,Ki(t,2)):[]},En.uniqWith=function(e,t){return t="function"==typeof t?t:void 0,e&&e.length?Jr(e,void 0,t):[]},En.unset=function(e,t){return null==e||Qr(e,t)},En.unzip=Yo,En.unzipWith=Go,En.update=function(e,t,n){return null==e?e:ei(e,t,ai(n))},En.updateWith=function(e,t,n,r){return r="function"==typeof r?r:void 0,null==e?e:ei(e,t,ai(n),r)},En.values=Ts,En.valuesIn=function(e){return null==e?[]:At(e,ws(e))},En.without=Xo,En.words=Us,En.wrap=function(e,t){return ka(ai(t),e)},En.xor=Ko,En.xorBy=Zo,En.xorWith=Jo,En.zip=Qo,En.zipObject=function(e,t){return ii(e||[],t||[],Hn)},En.zipObjectDeep=function(e,t){return ii(e||[],t||[],jr)},En.zipWith=ea,En.entries=Cs,En.entriesIn=Es,En.extend=ls,En.extendWith=cs,Ks(En,En),En.add=au,En.attempt=js,En.camelCase=Ds,En.capitalize=As,En.ceil=su,En.clamp=function(e,t,n){return void 0===n&&(n=t,t=void 0),void 0!==n&&(n=(n=os(n))==n?n:0),void 0!==t&&(t=(t=os(t))==t?t:0),Xn(os(e),t,n)},En.clone=function(e){return Kn(e,4)},En.cloneDeep=function(e){return Kn(e,5)},En.cloneDeepWith=function(e,t){return Kn(e,5,t="function"==typeof t?t:void 0)},En.cloneWith=function(e,t){return Kn(e,4,t="function"==typeof t?t:void 0)},En.conformsTo=function(e,t){return null==t||Zn(e,t,$s(t))},En.deburr=Is,En.defaultTo=function(e,t){return null==e||e!=e?t:e},En.divide=uu,En.endsWith=function(e,t,n){e=ss(e),t=Zr(t);var r=e.length,i=n=void 0===n?r:Xn(rs(n),0,r);return(n-=t.length)>=0&&e.slice(n,i)==t},En.eq=Ta,En.escape=function(e){return(e=ss(e))&&L.test(e)?e.replace(R,Rt):e},En.escapeRegExp=function(e){return(e=ss(e))&&Y.test(e)?e.replace(W,"\\$&"):e},En.every=function(e,t,n){var r=Oa(e)?lt:nr;return n&&so(e,t,n)&&(t=void 0),r(e,Ki(t,3))},En.find=oa,En.findIndex=Io,En.findKey=function(e,t){return bt(e,Ki(t,3),ur)},En.findLast=aa,En.findLastIndex=Oo,En.findLastKey=function(e,t){return bt(e,Ki(t,3),lr)},En.floor=lu,En.forEach=sa,En.forEachRight=ua,En.forIn=function(e,t){return null==e?e:ar(e,Ki(t,3),ws)},En.forInRight=function(e,t){return null==e?e:sr(e,Ki(t,3),ws)},En.forOwn=function(e,t){return e&&ur(e,Ki(t,3))},En.forOwnRight=function(e,t){return e&&lr(e,Ki(t,3))},En.get=gs,En.gt=Da,En.gte=Aa,En.has=function(e,t){return null!=e&&ro(e,t,gr)},En.hasIn=ms,En.head=Po,En.identity=Ws,En.includes=function(e,t,n,r){e=Pa(e)?e:Ts(e),n=n&&!r?rs(n):0;var i=e.length;return n<0&&(n=an(i+n,0)),Ka(e)?n<=i&&e.indexOf(t,n)>-1:!!i&&wt(e,t,n)>-1},En.indexOf=function(e,t,n){var r=null==e?0:e.length;if(!r)return-1;var i=null==n?0:rs(n);return i<0&&(i=an(r+i,0)),wt(e,t,i)},En.inRange=function(e,t,n){return t=ns(t),void 0===n?(n=t,t=0):n=ns(n),function(e,t,n){return e>=sn(t,n)&&e<an(t,n)}(e=os(e),t,n)},En.invoke=bs,En.isArguments=Ia,En.isArray=Oa,En.isArrayBuffer=Ma,En.isArrayLike=Pa,En.isArrayLikeObject=Fa,En.isBoolean=function(e){return!0===e||!1===e||Va(e)&&pr(e)==c},En.isBuffer=Ra,En.isDate=Na,En.isElement=function(e){return Va(e)&&1===e.nodeType&&!Ya(e)},En.isEmpty=function(e){if(null==e)return!0;if(Pa(e)&&(Oa(e)||"string"==typeof e||"function"==typeof e.splice||Ra(e)||Ja(e)||Ia(e)))return!e.length;var t=no(e);if(t==g||t==b)return!e.size;if(fo(e))return!_r(e).length;for(var n in e)if(_e.call(e,n))return!1;return!0},En.isEqual=function(e,t){return $r(e,t)},En.isEqualWith=function(e,t,n){var r=(n="function"==typeof n?n:void 0)?n(e,t):void 0;return void 0===r?$r(e,t,void 0,n):!!r},En.isError=La,En.isFinite=function(e){return"number"==typeof e&&nn(e)},En.isFunction=Ua,En.isInteger=ja,En.isLength=Ba,En.isMap=za,En.isMatch=function(e,t){return e===t||wr(e,t,Ji(t))},En.isMatchWith=function(e,t,n){return n="function"==typeof n?n:void 0,wr(e,t,Ji(t),n)},En.isNaN=function(e){return Wa(e)&&e!=+e},En.isNative=function(e){if(co(e))throw new fe("Unsupported core-js use. Try https://npms.io/search?q=ponyfill.");return xr(e)},En.isNil=function(e){return null==e},En.isNull=function(e){return null===e},En.isNumber=Wa,En.isObject=Ha,En.isObjectLike=Va,En.isPlainObject=Ya,En.isRegExp=Ga,En.isSafeInteger=function(e){return ja(e)&&e>=-9007199254740991&&e<=9007199254740991},En.isSet=Xa,En.isString=Ka,En.isSymbol=Za,En.isTypedArray=Ja,En.isUndefined=function(e){return void 0===e},En.isWeakMap=function(e){return Va(e)&&no(e)==x},En.isWeakSet=function(e){return Va(e)&&"[object WeakSet]"==pr(e)},En.join=function(e,t){return null==e?"":rn.call(e,t)},En.kebabCase=Os,En.last=Lo,En.lastIndexOf=function(e,t,n){var r=null==e?0:e.length;if(!r)return-1;var i=r;return void 0!==n&&(i=(i=rs(n))<0?an(r+i,0):sn(i,r-1)),t==t?function(e,t,n){for(var r=n+1;r--;)if(e[r]===t)return r;return r}(e,t,i):$t(e,qt,i,!0)},En.lowerCase=Ms,En.lowerFirst=Ps,En.lt=Qa,En.lte=es,En.max=function(e){return e&&e.length?rr(e,Ws,hr):void 0},En.maxBy=function(e,t){return e&&e.length?rr(e,Ki(t,2),hr):void 0},En.mean=function(e){return _t(e,Ws)},En.meanBy=function(e,t){return _t(e,Ki(t,2))},En.min=function(e){return e&&e.length?rr(e,Ws,kr):void 0},En.minBy=function(e,t){return e&&e.length?rr(e,Ki(t,2),kr):void 0},En.stubArray=iu,En.stubFalse=ou,En.stubObject=function(){return{}},En.stubString=function(){return""},En.stubTrue=function(){return!0},En.multiply=du,En.nth=function(e,t){return e&&e.length?Ar(e,rs(t)):void 0},En.noConflict=function(){return Ye._===this&&(Ye._=Te),this},En.noop=Zs,En.now=ga,En.pad=function(e,t,n){e=ss(e);var r=(t=rs(t))?zt(e):0;if(!t||r>=t)return e;var i=(t-r)/2;return Ii(Qt(i),n)+e+Ii(Jt(i),n)},En.padEnd=function(e,t,n){e=ss(e);var r=(t=rs(t))?zt(e):0;return t&&r<t?e+Ii(t-r,n):e},En.padStart=function(e,t,n){e=ss(e);var r=(t=rs(t))?zt(e):0;return t&&r<t?Ii(t-r,n)+e:e},En.parseInt=function(e,t,n){return n||null==t?t=0:t&&(t=+t),ln(ss(e).replace(X,""),t||0)},En.random=function(e,t,n){if(n&&"boolean"!=typeof n&&so(e,t,n)&&(t=n=void 0),void 0===n&&("boolean"==typeof t?(n=t,t=void 0):"boolean"==typeof e&&(n=e,e=void 0)),void 0===e&&void 0===t?(e=0,t=1):(e=ns(e),void 0===t?(t=e,e=0):t=ns(t)),e>t){var r=e;e=t,t=r}if(n||e%1||t%1){var i=cn();return sn(e+i*(t-e+He("1e-"+((i+"").length-1))),t)}return Fr(e,t)},En.reduce=function(e,t,n){var r=Oa(e)?gt:Ct,i=arguments.length<3;return r(e,Ki(t,4),n,i,er)},En.reduceRight=function(e,t,n){var r=Oa(e)?mt:Ct,i=arguments.length<3;return r(e,Ki(t,4),n,i,tr)},En.repeat=function(e,t,n){return t=(n?so(e,t,n):void 0===t)?1:rs(t),Rr(ss(e),t)},En.replace=function(){var e=arguments,t=ss(e[0]);return e.length<3?t:t.replace(e[1],e[2])},En.result=function(e,t,n){var r=-1,i=(t=si(t,e)).length;for(i||(i=1,e=void 0);++r<i;){var o=null==e?void 0:e[ko(t[r])];void 0===o&&(r=i,o=n),e=Ua(o)?o.call(e):o}return e},En.round=fu,En.runInContext=e,En.sample=function(e){return(Oa(e)?Ln:Lr)(e)},En.size=function(e){if(null==e)return 0;if(Pa(e))return Ka(e)?zt(e):e.length;var t=no(e);return t==g||t==b?e.size:_r(e).length},En.snakeCase=Fs,En.some=function(e,t,n){var r=Oa(e)?vt:Wr;return n&&so(e,t,n)&&(t=void 0),r(e,Ki(t,3))},En.sortedIndex=function(e,t){return Yr(e,t)},En.sortedIndexBy=function(e,t,n){return Gr(e,t,Ki(n,2))},En.sortedIndexOf=function(e,t){var n=null==e?0:e.length;if(n){var r=Yr(e,t);if(r<n&&Ta(e[r],t))return r}return-1},En.sortedLastIndex=function(e,t){return Yr(e,t,!0)},En.sortedLastIndexBy=function(e,t,n){return Gr(e,t,Ki(n,2),!0)},En.sortedLastIndexOf=function(e,t){if(null==e?0:e.length){var n=Yr(e,t,!0)-1;if(Ta(e[n],t))return n}return-1},En.startCase=Rs,En.startsWith=function(e,t,n){return e=ss(e),n=null==n?0:Xn(rs(n),0,e.length),t=Zr(t),e.slice(n,n+t.length)==t},En.subtract=pu,En.sum=function(e){return e&&e.length?Et(e,Ws):0},En.sumBy=function(e,t){return e&&e.length?Et(e,Ki(t,2)):0},En.template=function(e,t,n){var r=En.templateSettings;n&&so(e,t,n)&&(t=void 0),e=ss(e),t=cs({},t,r,Ui);var i,o,a=cs({},t.imports,r.imports,Ui),s=$s(a),u=At(a,s),l=0,c=t.interpolate||ce,d="__p += '",f=me((t.escape||ce).source+"|"+c.source+"|"+(c===B?ne:ce).source+"|"+(t.evaluate||ce).source+"|$","g"),p="//# sourceURL="+(_e.call(t,"sourceURL")?(t.sourceURL+"").replace(/[\r\n]/g," "):"lodash.templateSources["+ ++Le+"]")+"\n";e.replace(f,(function(t,n,r,a,s,u){return r||(r=a),d+=e.slice(l,u).replace(de,Nt),n&&(i=!0,d+="' +\n__e("+n+") +\n'"),s&&(o=!0,d+="';\n"+s+";\n__p += '"),r&&(d+="' +\n((__t = ("+r+")) == null ? '' : __t) +\n'"),l=u+t.length,t})),d+="';\n";var h=_e.call(t,"variable")&&t.variable;h||(d="with (obj) {\n"+d+"\n}\n"),d=(o?d.replace(O,""):d).replace(M,"$1").replace(P,"$1;"),d="function("+(h||"obj")+") {\n"+(h?"":"obj || (obj = {});\n")+"var __t, __p = ''"+(i?", __e = _.escape":"")+(o?", __j = Array.prototype.join;\nfunction print() { __p += __j.call(arguments, '') }\n":";\n")+d+"return __p\n}";var g=js((function(){return pe(s,p+"return "+d).apply(void 0,u)}));if(g.source=d,La(g))throw g;return g},En.times=function(e,t){if((e=rs(e))<1||e>9007199254740991)return[];var n=4294967295,r=sn(e,4294967295);e-=4294967295;for(var i=Tt(r,t=Ki(t));++n<e;)t(n);return i},En.toFinite=ns,En.toInteger=rs,En.toLength=is,En.toLower=function(e){return ss(e).toLowerCase()},En.toNumber=os,En.toSafeInteger=function(e){return e?Xn(rs(e),-9007199254740991,9007199254740991):0===e?e:0},En.toString=ss,En.toUpper=function(e){return ss(e).toUpperCase()},En.trim=function(e,t,n){if((e=ss(e))&&(n||void 0===t))return e.replace(G,"");if(!e||!(t=Zr(t)))return e;var r=Wt(e),i=Wt(t);return li(r,Ot(r,i),Mt(r,i)+1).join("")},En.trimEnd=function(e,t,n){if((e=ss(e))&&(n||void 0===t))return e.replace(K,"");if(!e||!(t=Zr(t)))return e;var r=Wt(e);return li(r,0,Mt(r,Wt(t))+1).join("")},En.trimStart=function(e,t,n){if((e=ss(e))&&(n||void 0===t))return e.replace(X,"");if(!e||!(t=Zr(t)))return e;var r=Wt(e);return li(r,Ot(r,Wt(t))).join("")},En.truncate=function(e,t){var n=30,r="...";if(Ha(t)){var i="separator"in t?t.separator:i;n="length"in t?rs(t.length):n,r="omission"in t?Zr(t.omission):r}var o=(e=ss(e)).length;if(Lt(e)){var a=Wt(e);o=a.length}if(n>=o)return e;var s=n-zt(r);if(s<1)return r;var u=a?li(a,0,s).join(""):e.slice(0,s);if(void 0===i)return u+r;if(a&&(s+=u.length-s),Ga(i)){if(e.slice(s).search(i)){var l,c=u;for(i.global||(i=me(i.source,ss(re.exec(i))+"g")),i.lastIndex=0;l=i.exec(c);)var d=l.index;u=u.slice(0,void 0===d?s:d)}}else if(e.indexOf(Zr(i),s)!=s){var f=u.lastIndexOf(i);f>-1&&(u=u.slice(0,f))}return u+r},En.unescape=function(e){return(e=ss(e))&&N.test(e)?e.replace(F,Yt):e},En.uniqueId=function(e){var t=++Se;return ss(e)+t},En.upperCase=Ns,En.upperFirst=Ls,En.each=sa,En.eachRight=ua,En.first=Po,Ks(En,(cu={},ur(En,(function(e,t){_e.call(En.prototype,t)||(cu[t]=e)})),cu),{chain:!1}),En.VERSION="4.17.15",st(["bind","bindKey","curry","curryRight","partial","partialRight"],(function(e){En[e].placeholder=En})),st(["drop","take"],(function(e,t){In.prototype[e]=function(n){n=void 0===n?1:an(rs(n),0);var r=this.__filtered__&&!t?new In(this):this.clone();return r.__filtered__?r.__takeCount__=sn(n,r.__takeCount__):r.__views__.push({size:sn(n,4294967295),type:e+(r.__dir__<0?"Right":"")}),r},In.prototype[e+"Right"]=function(t){return this.reverse()[e](t).reverse()}})),st(["filter","map","takeWhile"],(function(e,t){var n=t+1,r=1==n||3==n;In.prototype[e]=function(e){var t=this.clone();return t.__iteratees__.push({iteratee:Ki(e,3),type:n}),t.__filtered__=t.__filtered__||r,t}})),st(["head","last"],(function(e,t){var n="take"+(t?"Right":"");In.prototype[e]=function(){return this[n](1).value()[0]}})),st(["initial","tail"],(function(e,t){var n="drop"+(t?"":"Right");In.prototype[e]=function(){return this.__filtered__?new In(this):this[n](1)}})),In.prototype.compact=function(){return this.filter(Ws)},In.prototype.find=function(e){return this.filter(e).head()},In.prototype.findLast=function(e){return this.reverse().find(e)},In.prototype.invokeMap=Nr((function(e,t){return"function"==typeof e?new In(this):this.map((function(n){return yr(n,e,t)}))})),In.prototype.reject=function(e){return this.filter(_a(Ki(e)))},In.prototype.slice=function(e,t){e=rs(e);var n=this;return n.__filtered__&&(e>0||t<0)?new In(n):(e<0?n=n.takeRight(-e):e&&(n=n.drop(e)),void 0!==t&&(n=(t=rs(t))<0?n.dropRight(-t):n.take(t-e)),n)},In.prototype.takeRightWhile=function(e){return this.reverse().takeWhile(e).reverse()},In.prototype.toArray=function(){return this.take(4294967295)},ur(In.prototype,(function(e,t){var n=/^(?:filter|find|map|reject)|While$/.test(t),r=/^(?:head|last)$/.test(t),i=En[r?"take"+("last"==t?"Right":""):t],o=r||/^find/.test(t);i&&(En.prototype[t]=function(){var t=this.__wrapped__,a=r?[1]:arguments,s=t instanceof In,u=a[0],l=s||Oa(t),c=function(e){var t=i.apply(En,ht([e],a));return r&&d?t[0]:t};l&&n&&"function"==typeof u&&1!=u.length&&(s=l=!1);var d=this.__chain__,f=!!this.__actions__.length,p=o&&!d,h=s&&!f;if(!o&&l){t=h?t:new In(this);var g=e.apply(t,a);return g.__actions__.push({func:na,args:[c],thisArg:void 0}),new An(g,d)}return p&&h?e.apply(this,a):(g=this.thru(c),p?r?g.value()[0]:g.value():g)})})),st(["pop","push","shift","sort","splice","unshift"],(function(e){var t=be[e],n=/^(?:push|sort|unshift)$/.test(e)?"tap":"thru",r=/^(?:pop|shift)$/.test(e);En.prototype[e]=function(){var e=arguments;if(r&&!this.__chain__){var i=this.value();return t.apply(Oa(i)?i:[],e)}return this[n]((function(n){return t.apply(Oa(n)?n:[],e)}))}})),ur(In.prototype,(function(e,t){var n=En[t];if(n){var r=n.name+"";_e.call(bn,r)||(bn[r]=[]),bn[r].push({name:t,func:n})}})),bn[Ei(void 0,2).name]=[{name:"wrapper",func:void 0}],In.prototype.clone=function(){var e=new In(this.__wrapped__);return e.__actions__=vi(this.__actions__),e.__dir__=this.__dir__,e.__filtered__=this.__filtered__,e.__iteratees__=vi(this.__iteratees__),e.__takeCount__=this.__takeCount__,e.__views__=vi(this.__views__),e},In.prototype.reverse=function(){if(this.__filtered__){var e=new In(this);e.__dir__=-1,e.__filtered__=!0}else(e=this.clone()).__dir__*=-1;return e},In.prototype.value=function(){var e=this.__wrapped__.value(),t=this.__dir__,n=Oa(e),r=t<0,i=n?e.length:0,o=function(e,t,n){var r=-1,i=n.length;for(;++r<i;){var o=n[r],a=o.size;switch(o.type){case"drop":e+=a;break;case"dropRight":t-=a;break;case"take":t=sn(t,e+a);break;case"takeRight":e=an(e,t-a)}}return{start:e,end:t}}(0,i,this.__views__),a=o.start,s=o.end,u=s-a,l=r?s:a-1,c=this.__iteratees__,d=c.length,f=0,p=sn(u,this.__takeCount__);if(!n||!r&&i==u&&p==u)return ni(e,this.__actions__);var h=[];e:for(;u--&&f<p;){for(var g=-1,m=e[l+=t];++g<d;){var v=c[g],y=v.iteratee,b=v.type,$=y(m);if(2==b)m=$;else if(!$){if(1==b)continue e;break e}}h[f++]=m}return h},En.prototype.at=ra,En.prototype.chain=function(){return ta(this)},En.prototype.commit=function(){return new An(this.value(),this.__chain__)},En.prototype.next=function(){void 0===this.__values__&&(this.__values__=ts(this.value()));var e=this.__index__>=this.__values__.length;return{done:e,value:e?void 0:this.__values__[this.__index__++]}},En.prototype.plant=function(e){for(var t,n=this;n instanceof Dn;){var r=Eo(n);r.__index__=0,r.__values__=void 0,t?i.__wrapped__=r:t=r;var i=r;n=n.__wrapped__}return i.__wrapped__=e,t},En.prototype.reverse=function(){var e=this.__wrapped__;if(e instanceof In){var t=e;return this.__actions__.length&&(t=new In(this)),(t=t.reverse()).__actions__.push({func:na,args:[Ho],thisArg:void 0}),new An(t,this.__chain__)}return this.thru(Ho)},En.prototype.toJSON=En.prototype.valueOf=En.prototype.value=function(){return ni(this.__wrapped__,this.__actions__)},En.prototype.first=En.prototype.head,Je&&(En.prototype[Je]=function(){return this}),En}();Ye._=Gt,void 0===(i=function(){return Gt}.call(t,n,t,r))||(r.exports=i)}).call(this)}).call(this,n(39),n(56)(e))},function(e,t,n){var r,i,o,a,s,u,l,c,d=n(25),f=n(84).f,p=n(51),h=n(180).set,g=n(181),m=d.MutationObserver||d.WebKitMutationObserver,v=d.process,y=d.Promise,b="process"==p(v),$=f(d,"queueMicrotask"),w=$&&$.value;w||(r=function(){var e,t;for(b&&(e=v.domain)&&e.exit();i;){t=i.fn,i=i.next;try{t()}catch(e){throw i?a():o=void 0,e}}o=void 0,e&&e.enter()},b?a=function(){v.nextTick(r)}:m&&!g?(s=!0,u=document.createTextNode(""),new m(r).observe(u,{characterData:!0}),a=function(){u.data=s=!s}):y&&y.resolve?(l=y.resolve(void 0),c=l.then,a=function(){c.call(l,r)}):a=function(){h.call(d,r)}),e.exports=w||function(e){var t={fn:e,next:void 0};o&&(o.next=t),i||(i=t,a()),o=t}},function(e,t,n){var r=n(25);e.exports=function(e,t){var n=r.console;n&&n.error&&(1===arguments.length?n.error(e):n.error(e,t))}},function(e,t){e.exports=function(e){try{return{error:!1,value:e()}}catch(e){return{error:!0,value:e}}}},function(e,t,n){var r=n(127);e.exports=function(e){if(r(e))throw TypeError("The method doesn't accept regular expressions");return e}},function(e,t,n){var r=n(21)("match");e.exports=function(e){var t=/./;try{"/./"[e](t)}catch(n){try{return t[r]=!1,"/./"[e](t)}catch(e){}}return!1}},function(e,t,n){var r=n(61),i=n(41),o=n(73),a=n(35),s=function(e){return function(t,n,s,u){r(n);var l=i(t),c=o(l),d=a(l.length),f=e?d-1:0,p=e?-1:1;if(s<2)for(;;){if(f in c){u=c[f],f+=p;break}if(f+=p,e?f<0:d<=f)throw TypeError("Reduce of empty array with no initial value")}for(;e?f>=0:d>f;f+=p)f in c&&(u=n(u,c[f],f,l));return u}};e.exports={left:s(!1),right:s(!0)}},function(e,t,n){var r=n(45),i="["+n(186)+"]",o=RegExp("^"+i+i+"*"),a=RegExp(i+i+"*$"),s=function(e){return function(t){var n=String(r(t));return 1&e&&(n=n.replace(o,"")),2&e&&(n=n.replace(a,"")),n}};e.exports={start:s(1),end:s(2),trim:s(3)}},function(e,t,n){var r=n(19),i=n(186);e.exports=function(e){return r((function(){return!!i[e]()||"​᠎"!="​᠎"[e]()||i[e].name!==e}))}},function(e,t,n){var r=n(51);e.exports=function(e){if("number"!=typeof e&&"Number"!=r(e))throw TypeError("Incorrect invocation");return+e}},function(e,t,n){"use strict";var r=n(55),i=n(45);e.exports="".repeat||function(e){var t=String(i(this)),n="",o=r(e);if(o<0||o==1/0)throw RangeError("Wrong number of repetitions");for(;o>0;(o>>>=1)&&(t+=t))1&o&&(n+=t);return n}},,,,,,,,,,,,,,,,,,function(e,t,n){"use strict";function r(e,t){return Object.prototype.hasOwnProperty.call(e,t)}e.exports=function(e,t,n,o){t=t||"&",n=n||"=";var a={};if("string"!=typeof e||0===e.length)return a;var s=/\+/g;e=e.split(t);var u=1e3;o&&"number"==typeof o.maxKeys&&(u=o.maxKeys);var l=e.length;u>0&&l>u&&(l=u);for(var c=0;c<l;++c){var d,f,p,h,g=e[c].replace(s,"%20"),m=g.indexOf(n);m>=0?(d=g.substr(0,m),f=g.substr(m+1)):(d=g,f=""),p=decodeURIComponent(d),h=decodeURIComponent(f),r(a,p)?i(a[p])?a[p].push(h):a[p]=[a[p],h]:a[p]=h}return a};var i=Array.isArray||function(e){return"[object Array]"===Object.prototype.toString.call(e)}},,function(e,t,n){"use strict";var r=/[^\0-\u007E]/,i=/[.\u3002\uFF0E\uFF61]/g,o="Overflow: input needs wider integers to process",a=Math.floor,s=String.fromCharCode,u=function(e){return e+22+75*(e<26)},l=function(e,t,n){var r=0;for(e=n?a(e/700):e>>1,e+=a(e/t);e>455;r+=36)e=a(e/35);return a(r+36*e/(e+38))},c=function(e){var t,n,r=[],i=(e=function(e){for(var t=[],n=0,r=e.length;n<r;){var i=e.charCodeAt(n++);if(i>=55296&&i<=56319&&n<r){var o=e.charCodeAt(n++);56320==(64512&o)?t.push(((1023&i)<<10)+(1023&o)+65536):(t.push(i),n--)}else t.push(i)}return t}(e)).length,c=128,d=0,f=72;for(t=0;t<e.length;t++)(n=e[t])<128&&r.push(s(n));var p=r.length,h=p;for(p&&r.push("-");h<i;){var g=2147483647;for(t=0;t<e.length;t++)(n=e[t])>=c&&n<g&&(g=n);var m=h+1;if(g-c>a((2147483647-d)/m))throw RangeError(o);for(d+=(g-c)*m,c=g,t=0;t<e.length;t++){if((n=e[t])<c&&++d>2147483647)throw RangeError(o);if(n==c){for(var v=d,y=36;;y+=36){var b=y<=f?1:y>=f+26?26:y-f;if(v<b)break;var $=v-b,w=36-b;r.push(s(u(b+$%w))),v=a($/w)}r.push(s(u(v))),f=l(d,m,h==p),d=0,++h}}++d,++c}return r.join("")};e.exports=function(e){var t,n,o=[],a=e.toLowerCase().replace(i,".").split(".");for(t=0;t<a.length;t++)n=a[t],o.push(r.test(n)?"xn--"+c(n):n);return o.join(".")}},function(e,t,n){"use strict";n(8);var r=n(16),i=n(53),o=n(196),a=n(34),s=n(121),u=n(60),l=n(162),c=n(52),d=n(77),f=n(31),p=n(66),h=n(115),g=n(29),m=n(28),v=n(64),y=n(63),b=n(249),$=n(96),w=n(21),x=i("fetch"),q=i("Headers"),_=w("iterator"),S=c.set,k=c.getterFor("URLSearchParams"),C=c.getterFor("URLSearchParamsIterator"),E=/\+/g,T=Array(4),D=function(e){return T[e-1]||(T[e-1]=RegExp("((?:%[\\da-f]{2}){"+e+"})","gi"))},A=function(e){try{return decodeURIComponent(e)}catch(t){return e}},I=function(e){var t=e.replace(E," "),n=4;try{return decodeURIComponent(t)}catch(e){for(;n;)t=t.replace(D(n--),A);return t}},O=/[!'()~]|%20/g,M={"!":"%21","'":"%27","(":"%28",")":"%29","~":"%7E","%20":"+"},P=function(e){return M[e]},F=function(e){return encodeURIComponent(e).replace(O,P)},R=function(e,t){if(t)for(var n,r,i=t.split("&"),o=0;o<i.length;)(n=i[o++]).length&&(r=n.split("="),e.push({key:I(r.shift()),value:I(r.join("="))}))},N=function(e){this.entries.length=0,R(this.entries,e)},L=function(e,t){if(e<t)throw TypeError("Not enough arguments")},U=l((function(e,t){S(this,{type:"URLSearchParamsIterator",iterator:b(k(e).entries),kind:t})}),"Iterator",(function(){var e=C(this),t=e.kind,n=e.iterator.next(),r=n.value;return n.done||(n.value="keys"===t?r.key:"values"===t?r.value:[r.key,r.value]),n})),j=function(){d(this,j,"URLSearchParams");var e,t,n,r,i,o,a,s,u,l=arguments.length>0?arguments[0]:void 0,c=this,p=[];if(S(c,{type:"URLSearchParams",entries:p,updateURL:function(){},updateSearchParams:N}),void 0!==l)if(m(l))if("function"==typeof(e=$(l)))for(n=(t=e.call(l)).next;!(r=n.call(t)).done;){if((a=(o=(i=b(g(r.value))).next).call(i)).done||(s=o.call(i)).done||!o.call(i).done)throw TypeError("Expected sequence with length 2");p.push({key:a.value+"",value:s.value+""})}else for(u in l)f(l,u)&&p.push({key:u,value:l[u]+""});else R(p,"string"==typeof l?"?"===l.charAt(0)?l.slice(1):l:l+"")},B=j.prototype;s(B,{append:function(e,t){L(arguments.length,2);var n=k(this);n.entries.push({key:e+"",value:t+""}),n.updateURL()},delete:function(e){L(arguments.length,1);for(var t=k(this),n=t.entries,r=e+"",i=0;i<n.length;)n[i].key===r?n.splice(i,1):i++;t.updateURL()},get:function(e){L(arguments.length,1);for(var t=k(this).entries,n=e+"",r=0;r<t.length;r++)if(t[r].key===n)return t[r].value;return null},getAll:function(e){L(arguments.length,1);for(var t=k(this).entries,n=e+"",r=[],i=0;i<t.length;i++)t[i].key===n&&r.push(t[i].value);return r},has:function(e){L(arguments.length,1);for(var t=k(this).entries,n=e+"",r=0;r<t.length;)if(t[r++].key===n)return!0;return!1},set:function(e,t){L(arguments.length,1);for(var n,r=k(this),i=r.entries,o=!1,a=e+"",s=t+"",u=0;u<i.length;u++)(n=i[u]).key===a&&(o?i.splice(u--,1):(o=!0,n.value=s));o||i.push({key:a,value:s}),r.updateURL()},sort:function(){var e,t,n,r=k(this),i=r.entries,o=i.slice();for(i.length=0,n=0;n<o.length;n++){for(e=o[n],t=0;t<n;t++)if(i[t].key>e.key){i.splice(t,0,e);break}t===n&&i.push(e)}r.updateURL()},forEach:function(e){for(var t,n=k(this).entries,r=p(e,arguments.length>1?arguments[1]:void 0,3),i=0;i<n.length;)r((t=n[i++]).value,t.key,this)},keys:function(){return new U(this,"keys")},values:function(){return new U(this,"values")},entries:function(){return new U(this,"entries")}},{enumerable:!0}),a(B,_,B.entries),a(B,"toString",(function(){for(var e,t=k(this).entries,n=[],r=0;r<t.length;)e=t[r++],n.push(F(e.key)+"="+F(e.value));return n.join("&")}),{enumerable:!0}),u(j,"URLSearchParams"),r({global:!0,forced:!o},{URLSearchParams:j}),o||"function"!=typeof x||"function"!=typeof q||r({global:!0,enumerable:!0,forced:!0},{fetch:function(e){var t,n,r,i=[e];return arguments.length>1&&(t=arguments[1],m(t)&&(n=t.body,"URLSearchParams"===h(n)&&((r=t.headers?new q(t.headers):new q).has("content-type")||r.set("content-type","application/x-www-form-urlencoded;charset=UTF-8"),t=v(t,{body:y(0,String(n)),headers:y(0,r)}))),i.push(t)),x.apply(this,i)}}),e.exports={URLSearchParams:j,getState:k}},function(e,t,n){var r=n(29),i=n(96);e.exports=function(e){var t=i(e);if("function"!=typeof t)throw TypeError(String(e)+" is not iterable");return r(t.call(e))}},function(e,t,n){"use strict";var r=n(50),i=n(55),o=n(35),a=n(67),s=n(44),u=Math.min,l=[].lastIndexOf,c=!!l&&1/[1].lastIndexOf(1,-0)<0,d=a("lastIndexOf"),f=s("indexOf",{ACCESSORS:!0,1:0}),p=c||!d||!f;e.exports=p?function(e){if(c)return l.apply(this,arguments)||0;var t=r(this),n=o(t.length),a=n-1;for(arguments.length>1&&(a=u(a,i(arguments[1]))),a<0&&(a=n+a);a>=0;a--)if(a in t&&t[a]===e)return a||0;return-1}:l}]]);

==> Dynamic Language Models for Continuously Evolving Content/mode-latex.js <==
ace.define("ace/mode/latex_highlight_rules",[], function(require, exports, module) {
"use strict";

var oop = require("../lib/oop");
var TextHighlightRules = require("./text_highlight_rules").TextHighlightRules;

var LatexHighlightRules = function() {  

    this.$rules = {
        "start" : [{
            token : "comment",
            regex : "%.*$"
        }, {
            token : ["keyword", "lparen", "variable.parameter", "rparen", "lparen", "storage.type", "rparen"],
            regex : "(\\\\(?:documentclass|usepackage|input))(?:(\\[)([^\\]]*)(\\]))?({)([^}]*)(})"
        }, {
            token : ["keyword", "lparen", "variable.parameter", "rparen"],
            regex : "(\\\\(?:label|(?:eq|page|v|c|C)?ref|cite(?:[^{]*)))(?:({)([^}]*)(}))?"
        }, {
            token : ["storage.type", "lparen", "variable.parameter", "rparen"],
            regex : "(\\\\begin)({)(verbatim)(})",
            next : "verbatim"
        },  {
            token : ["storage.type", "lparen", "variable.parameter", "rparen"],
            regex : "(\\\\begin)({)(lstlisting)(})",
            next : "lstlisting"
        },  {
            token : ["storage.type", "lparen", "variable.parameter", "rparen"],
            regex : "(\\\\(?:begin|end))({)([\\w*]*)(})"
        }, {
            token : "storage.type",
            regex : /\\verb\b\*?/,
            next : [{
                token : ["keyword.operator", "string", "keyword.operator"],
                regex : "(.)(.*?)(\\1|$)|",
                next : "start"
            }]
        }, {
            token : "storage.type",
            regex : "\\\\[a-zA-Z]+"
        }, {
            token : "lparen",
            regex : "[[({]"
        }, {
            token : "rparen",
            regex : "[\\])}]"
        }, {
            token : "constant.character.escape",
            regex : "\\\\[^a-zA-Z]?"
        }, {
            token : "string",
            regex : "\\${1,2}",
            next  : "equation"
        }],
        "equation" : [{
            token : "comment",
            regex : "%.*$"
        }, {
            token : "string",
            regex : "\\${1,2}",
            next  : "start"
        }, {
            token : "constant.character.escape",
            regex : "\\\\(?:[^a-zA-Z]|[a-zA-Z]+)"
        }, {
            token : "error", 
            regex : "^\\s*$", 
            next : "start" 
        }, {
            defaultToken : "string"
        }],
        "verbatim": [{
            token : ["storage.type", "lparen", "variable.parameter", "rparen"],
            regex : "(\\\\end)({)(verbatim)(})",
            next : "start"
        }, {
            defaultToken : "text"
        }],
        "lstlisting": [{
            token : ["storage.type", "lparen", "variable.parameter", "rparen"],
            regex : "(\\\\end)({)(lstlisting)(})",
            next : "start"
        }, {
            defaultToken : "text"
        }]
    };
    
    this.normalizeRules();
};
oop.inherits(LatexHighlightRules, TextHighlightRules);

exports.LatexHighlightRules = LatexHighlightRules;

});

ace.define("ace/mode/folding/latex",[], function(require, exports, module) {
"use strict";

var oop = require("../../lib/oop");
var BaseFoldMode = require("./fold_mode").FoldMode;
var Range = require("../../range").Range;
var TokenIterator = require("../../token_iterator").TokenIterator;
var keywordLevels = {
    "\\subparagraph": 1,
    "\\paragraph": 2,
    "\\subsubsubsection": 3,
    "\\subsubsection": 4,
    "\\subsection": 5,
    "\\section": 6,
    "\\chapter": 7,
    "\\part": 8,
    "\\begin": 9,
    "\\end": 10
};

var FoldMode = exports.FoldMode = function() {};

oop.inherits(FoldMode, BaseFoldMode);

(function() {

    this.foldingStartMarker = /^\s*\\(begin)|\s*\\(part|chapter|(?:sub)*(?:section|paragraph))\b|{\s*$/;
    this.foldingStopMarker = /^\s*\\(end)\b|^\s*}/;

    this.getFoldWidgetRange = function(session, foldStyle, row) {
        var line = session.doc.getLine(row);
        var match = this.foldingStartMarker.exec(line);
        if (match) {
            if (match[1])
                return this.latexBlock(session, row, match[0].length - 1);
            if (match[2])
                return this.latexSection(session, row, match[0].length - 1);

            return this.openingBracketBlock(session, "{", row, match.index);
        }

        var match = this.foldingStopMarker.exec(line);
        if (match) {
            if (match[1])
                return this.latexBlock(session, row, match[0].length - 1);

            return this.closingBracketBlock(session, "}", row, match.index + match[0].length);
        }
    };

    this.latexBlock = function(session, row, column, returnRange) {
        var keywords = {
            "\\begin": 1,
            "\\end": -1
        };

        var stream = new TokenIterator(session, row, column);
        var token = stream.getCurrentToken();
        if (!token || !(token.type == "storage.type" || token.type == "constant.character.escape"))
            return;

        var val = token.value;
        var dir = keywords[val];

        var getType = function() {
            var token = stream.stepForward();
            var type = token.type == "lparen" ?stream.stepForward().value : "";
            if (dir === -1) {
                stream.stepBackward();
                if (type)
                    stream.stepBackward();
            }
            return type;
        };
        var stack = [getType()];
        var startColumn = dir === -1 ? stream.getCurrentTokenColumn() : session.getLine(row).length;
        var startRow = row;

        stream.step = dir === -1 ? stream.stepBackward : stream.stepForward;
        while(token = stream.step()) {
            if (!token || !(token.type == "storage.type" || token.type == "constant.character.escape"))
                continue;
            var level = keywords[token.value];
            if (!level)
                continue;
            var type = getType();
            if (level === dir)
                stack.unshift(type);
            else if (stack.shift() !== type || !stack.length)
                break;
        }

        if (stack.length)
            return;
        
        if (dir == 1) {
            stream.stepBackward();
            stream.stepBackward();
        }
        
        if (returnRange)
            return stream.getCurrentTokenRange();

        var row = stream.getCurrentTokenRow();
        if (dir === -1)
            return new Range(row, session.getLine(row).length, startRow, startColumn);
        else
            return new Range(startRow, startColumn, row, stream.getCurrentTokenColumn());
    };

    this.latexSection = function(session, row, column) {
        var stream = new TokenIterator(session, row, column);
        var token = stream.getCurrentToken();
        if (!token || token.type != "storage.type")
            return;

        var startLevel = keywordLevels[token.value] || 0;
        var stackDepth = 0;
        var endRow = row;

        while(token = stream.stepForward()) {
            if (token.type !== "storage.type")
                continue;
            var level = keywordLevels[token.value] || 0;

            if (level >= 9) {
                if (!stackDepth)
                    endRow = stream.getCurrentTokenRow() - 1;
                stackDepth += level == 9 ? 1 : - 1;
                if (stackDepth < 0)
                    break;
            } else if (level >= startLevel)
                break;
        }

        if (!stackDepth)
            endRow = stream.getCurrentTokenRow() - 1;

        while (endRow > row && !/\S/.test(session.getLine(endRow)))
            endRow--;

        return new Range(
            row, session.getLine(row).length,
            endRow, session.getLine(endRow).length
        );
    };

}).call(FoldMode.prototype);

});

ace.define("ace/mode/behaviour/latex",[], function(require, exports, module) {
"use strict";

var oop = require("../../lib/oop");
var Behaviour = require("../behaviour").Behaviour;
var TokenIterator = require("../../token_iterator").TokenIterator;
var lang = require("../../lib/lang");

var SAFE_INSERT_IN_TOKENS =
    ["text", "paren.rparen", "punctuation.operator"];
var SAFE_INSERT_BEFORE_TOKENS =
    ["text", "paren.rparen", "punctuation.operator", "comment"];

var context;
var contextCache = {};
var initContext = function(editor) {
    var id = -1;
    if (editor.multiSelect) {
        id = editor.selection.index;
        if (contextCache.rangeCount != editor.multiSelect.rangeCount)
            contextCache = {rangeCount: editor.multiSelect.rangeCount};
    }
    if (contextCache[id])
        return context = contextCache[id];
    context = contextCache[id] = {
        autoInsertedBrackets: 0,
        autoInsertedRow: -1,
        autoInsertedLineEnd: "",
        maybeInsertedBrackets: 0,
        maybeInsertedRow: -1,
        maybeInsertedLineStart: "",
        maybeInsertedLineEnd: ""
    };
};

var getWrapped = function(selection, selected, opening, closing) {
    var rowDiff = selection.end.row - selection.start.row;
    return {
        text: opening + selected + closing,
        selection: [
                0,
                selection.start.column + 1,
                rowDiff,
                selection.end.column + (rowDiff ? 0 : 1)
            ]
    };
};

var LatexBehaviour = function() {
    this.add("braces", "insertion", function(state, action, editor, session, text) {
				if (editor.completer && editor.completer.popup && editor.completer.popup.isOpen) {
					return;
				}
        var cursor = editor.getCursorPosition();
        var line = session.doc.getLine(cursor.row);
        var lastChar = line[cursor.column-1];
        if (lastChar === '\\') {
          return;
        }
        if (text == '{') {
            initContext(editor);
            var selection = editor.getSelectionRange();
            var selected = session.doc.getTextRange(selection);
            if (selected !== "" && editor.getWrapBehavioursEnabled()) {
                return getWrapped(selection, selected, '{', '}');
            } else if (LatexBehaviour.isSaneInsertion(editor, session)) {
                LatexBehaviour.recordAutoInsert(editor, session, "}");
                return {
                    text: '{}',
                    selection: [1, 1]
                };
            }
        } else if (text == '}') {
            initContext(editor);
            var rightChar = line.substring(cursor.column, cursor.column + 1);
            if (rightChar == '}') {
                var matching = session.$findOpeningBracket('}', {column: cursor.column + 1, row: cursor.row});
                if (matching !== null && LatexBehaviour.isAutoInsertedClosing(cursor, line, text)) {
                    LatexBehaviour.popAutoInsertedClosing();
                    return {
                        text: '',
                        selection: [1, 1]
                    };
                }
            }
        }
    });

    this.add("braces", "deletion", function(state, action, editor, session, range) {
			if (editor.completer && editor.completer.popup && editor.completer.popup.isOpen) {
				return;
			}
      var selected = session.doc.getTextRange(range);
      if (!range.isMultiLine() && selected == '{') {
        initContext(editor);
        var line = session.doc.getLine(range.start.row);
        var rightChar = line.substring(range.start.column + 1, range.start.column + 2);
        if (rightChar == '}') {
          range.end.column++;
          return range;
        }
      }
    });

    this.add("brackets", "insertion", function(state, action, editor, session, text) {
				if (editor.completer && editor.completer.popup && editor.completer.popup.isOpen) {
					return;
				}
        var cursor = editor.getCursorPosition();
        var line = session.doc.getLine(cursor.row);
        var lastChar = line[cursor.column-1];
        if (lastChar === '\\') {
          return;
        }
        if (text == '[') {
            initContext(editor);
            var selection = editor.getSelectionRange();
            var selected = session.doc.getTextRange(selection);
            if (selected !== "" && editor.getWrapBehavioursEnabled()) {
                return getWrapped(selection, selected, '[', ']');
            } else if (LatexBehaviour.isSaneInsertion(editor, session)) {
                LatexBehaviour.recordAutoInsert(editor, session, "]");
                return {
                    text: '[]',
                    selection: [1, 1]
                };
            }
        } else if (text == ']') {
            initContext(editor);
            var rightChar = line.substring(cursor.column, cursor.column + 1);
            if (rightChar == ']') {
                var matching = session.$findOpeningBracket(']', {column: cursor.column + 1, row: cursor.row});
                if (matching !== null && LatexBehaviour.isAutoInsertedClosing(cursor, line, text)) {
                    LatexBehaviour.popAutoInsertedClosing();
                    return {
                        text: '',
                        selection: [1, 1]
                    };
                }
            }
        }
    });

    this.add("brackets", "deletion", function(state, action, editor, session, range) {
				if (editor.completer && editor.completer.popup && editor.completer.popup.isOpen) {
					return;
				}
        var selected = session.doc.getTextRange(range);
        if (!range.isMultiLine() && selected == '[') {
            initContext(editor);
            var line = session.doc.getLine(range.start.row);
            var rightChar = line.substring(range.start.column + 1, range.start.column + 2);
            if (rightChar == ']') {
                range.end.column++;
                return range;
            }
        }
    });

    this.add("dollars", "insertion", function(state, action, editor, session, text) {
        var cursor = editor.getCursorPosition();
        var line = session.doc.getLine(cursor.row);
        var lastChar = line[cursor.column-1];
        if (lastChar === '\\') {
          return;
        }
        if (text == '$') {
            if (this.lineCommentStart && this.lineCommentStart.indexOf(text) != -1)
                return;
            initContext(editor);
            var quote = text;
            var selection = editor.getSelectionRange();
            var selected = session.doc.getTextRange(selection);
            if (selected !== "" && selected !== "$" && editor.getWrapBehavioursEnabled()) {
                return getWrapped(selection, selected, quote, quote);
            } else if (!selected) {
                var leftChar = line.substring(cursor.column-1, cursor.column);
                var rightChar = line.substring(cursor.column, cursor.column + 1);

                var token = session.getTokenAt(cursor.row, cursor.column);
                var rightToken = session.getTokenAt(cursor.row, cursor.column + 1);

                var stringBefore = token && /string|escape/.test(token.type);
                var stringAfter = !rightToken || /string|escape/.test(rightToken.type);

                var pair;
                if (rightChar == quote) {
                    pair = stringBefore !== stringAfter;
                    if (pair && /string\.end/.test(rightToken.type))
                        pair = false;
                } else {
                    if (stringBefore && !stringAfter)
                        return null; // wrap string with different quote
                    if (stringBefore && stringAfter)
                        return null; // do not pair quotes inside strings
                    var wordRe = session.$mode.tokenRe;
                    wordRe.lastIndex = 0;
                    var isWordBefore = wordRe.test(leftChar);
                    wordRe.lastIndex = 0;
                    var isWordAfter = wordRe.test(leftChar);
                    if (isWordBefore || isWordAfter)
                        return null; // before or after alphanumeric
                    if (rightChar && !/[\s;,.})\]\\]/.test(rightChar))
                        return null; // there is rightChar and it isn't closing
                    pair = true;
                }
                return {
                    text: pair ? quote + quote : "",
                    selection: [1,1]
                };
            }
        }
    });

    this.add("dollars", "deletion", function(state, action, editor, session, range) {
        var selected = session.doc.getTextRange(range);
        if (!range.isMultiLine() && (selected == '$')) {
            initContext(editor);
            var line = session.doc.getLine(range.start.row);
            var rightChar = line.substring(range.start.column + 1, range.start.column + 2);
            if (rightChar == selected) {
                range.end.column++;
                return range;
            }
        }
    });

};


LatexBehaviour.isSaneInsertion = function(editor, session) {
    var cursor = editor.getCursorPosition();
    var iterator = new TokenIterator(session, cursor.row, cursor.column);
    if (!this.$matchTokenType(iterator.getCurrentToken() || "text", SAFE_INSERT_IN_TOKENS)) {
        var iterator2 = new TokenIterator(session, cursor.row, cursor.column + 1);
        if (!this.$matchTokenType(iterator2.getCurrentToken() || "text", SAFE_INSERT_IN_TOKENS))
            return false;
    }
    iterator.stepForward();
    return iterator.getCurrentTokenRow() !== cursor.row ||
        this.$matchTokenType(iterator.getCurrentToken() || "text", SAFE_INSERT_BEFORE_TOKENS);
};

LatexBehaviour.$matchTokenType = function(token, types) {
    return types.indexOf(token.type || token) > -1;
};

LatexBehaviour.recordAutoInsert = function(editor, session, bracket) {
    var cursor = editor.getCursorPosition();
    var line = session.doc.getLine(cursor.row);
    if (!this.isAutoInsertedClosing(cursor, line, context.autoInsertedLineEnd[0]))
        context.autoInsertedBrackets = 0;
    context.autoInsertedRow = cursor.row;
    context.autoInsertedLineEnd = bracket + line.substr(cursor.column);
    context.autoInsertedBrackets++;
};

LatexBehaviour.isAutoInsertedClosing = function(cursor, line, bracket) {
    return context.autoInsertedBrackets > 0 &&
        cursor.row === context.autoInsertedRow &&
        bracket === context.autoInsertedLineEnd[0] &&
        line.substr(cursor.column) === context.autoInsertedLineEnd;
};

LatexBehaviour.popAutoInsertedClosing = function() {
    context.autoInsertedLineEnd = context.autoInsertedLineEnd.substr(1);
    context.autoInsertedBrackets--;
};


oop.inherits(LatexBehaviour, Behaviour);

exports.LatexBehaviour = LatexBehaviour;
});

ace.define("ace/mode/latex",[], function(require, exports, module) {
"use strict";

var oop = require("../lib/oop");
var TextMode = require("./text").Mode;
var LatexHighlightRules = require("./latex_highlight_rules").LatexHighlightRules;
var LatexFoldMode = require("./folding/latex").FoldMode;
var Range = require("../range").Range;
var WorkerClient = require("ace/worker/worker_client").WorkerClient;
var LatexBehaviour = require("./behaviour/latex").LatexBehaviour;

var createLatexWorker = function (session) {
    var doc = session.getDocument();
    var selection = session.getSelection();
    var cursorAnchor = selection.lead;

    var savedRange = {};
    var suppressions = [];
    var hints = [];
    var changeHandler = null;
    var docChangePending = false;
    var firstPass = true;

    var worker = new WorkerClient(["ace"], "ace/mode/latex_worker", "LatexWorker");
    worker.attachToDocument(doc);
    var docChangeHandler = doc.on("change", function () {
        docChangePending = true;
        if(changeHandler) {
            clearTimeout(changeHandler);
            changeHandler = null;
        }
    });

    var cursorHandler = selection.on("changeCursor", function () {
        if (docChangePending) { return; } ;
        changeHandler = setTimeout(function () {
            updateMarkers({cursorMoveOnly:true});
            suppressions = [];
            changeHandler = null;
        }, 100);
    });

    var updateMarkers = function (options) {
        if (!options) { options = {};};
        var cursorMoveOnly = options.cursorMoveOnly;
        var annotations = [];
        var newRange = {};
        var cursor = selection.getCursor();
        var maxRow = session.getLength() - 1;
        var maxCol = (maxRow > 0) ? session.getLine(maxRow).length : 0;
        var cursorAtEndOfDocument = (cursor.row == maxRow) && (cursor.column === maxCol);

        suppressions = [];

        for (var i = 0, len = hints.length; i<len; i++) {
            var hint = hints[i];

            var suppressedChanges = 0;
            var hintRange = new Range(hint.start_row, hint.start_col, hint.end_row, hint.end_col);

            var cursorInRange = hintRange.insideEnd(cursor.row, cursor.column);
            var cursorAtStart = hintRange.isStart(cursor.row, cursor.column - 1); // cursor after start not before
            var cursorAtEnd = hintRange.isEnd(cursor.row, cursor.column);
            if (hint.suppressIfEditing && (cursorAtStart || cursorAtEnd)) {
                suppressions.push(hintRange);
                if (!hint.suppressed) { suppressedChanges++; };
                hint.suppressed = true;
                continue;
            }
            var isCascadeError = false;
            for (var j = 0, suplen = suppressions.length; j < suplen; j++) {
                var badRange = suppressions[j];
                if (badRange.intersects(hintRange)) {
                    isCascadeError = true;
                    break;
                }
            }
            if(isCascadeError) {
                if (!hint.suppressed) { suppressedChanges++; };
                hint.suppressed = true;
                continue;
            };

            if (hint.suppressed) { suppressedChanges++; };
            hint.suppressed = false;

            annotations.push(hint);
            if (hint.type === "info") {
                continue;
            };
            var key = hintRange.toString() + (cursorInRange ? "+cursor" : "");
            newRange[key] = {hint: hint, cursorInRange: cursorInRange, range: hintRange};
        }
        for (key in newRange) {
            if (!savedRange[key]) {  // doesn't exist in already displayed errors
                var new_range = newRange[key].range;
                cursorInRange = newRange[key].cursorInRange;
                hint = newRange[key].hint;
                var errorAtStart = (hint.row === hint.start_row && hint.column === hint.start_col);
                var movableStart = (cursorInRange && !errorAtStart) && !cursorAtEndOfDocument;
                var movableEnd = (cursorInRange && errorAtStart) && !cursorAtEndOfDocument;
                var a = movableStart ? cursorAnchor : doc.createAnchor(new_range.start);
                var b = movableEnd ? cursorAnchor : doc.createAnchor(new_range.end);
                var range = new Range();
                range.start = a;
                range.end = b;
                var cssClass = "ace_error-marker";
                if (hint.type === "warning") { cssClass = "ace_highlight-marker"; };
                range.id = session.addMarker(range, cssClass, "text");
                savedRange[key] = range;
            }
        }
        for (key in savedRange) {
            if (!newRange[key]) {  // no longer present in list of errors to display
                range = savedRange[key];
                if (range.start !== cursorAnchor) { range.start.detach(); }
                if (range.end !== cursorAnchor) { range.end.detach(); }
                session.removeMarker(range.id);
                delete savedRange[key];
            }
        }
        if (!cursorMoveOnly || suppressedChanges) {
            if (firstPass) {
                if (annotations.length > 0) {
                    var originalAnnotations = session.getAnnotations();
                    session.setAnnotations(originalAnnotations.concat(annotations));
                };
                firstPass = false;
            } else {
                session.setAnnotations(annotations);
            }
        };

    };
    worker.on("lint", function(results) {
        if(docChangePending) { docChangePending = false; };
        hints = results.data.errors;
        if (hints.length > 100) {
            hints = hints.slice(0, 100); // limit to 100 errors
        };
        updateMarkers();
    });
    worker.on("terminate", function() {
        if(changeHandler) {
            clearTimeout(changeHandler);
            changeHandler = null;
        }
        doc.off("change", docChangeHandler);
        selection.off("changeCursor", cursorHandler);
        for (var key in savedRange) {
            var range = savedRange[key];
            if (range.start !== cursorAnchor) { range.start.detach(); }
            if (range.end !== cursorAnchor) { range.end.detach(); }
            session.removeMarker(range.id);
        }
        savedRange = {};
        hints = [];
        suppressions = [];
        session.clearAnnotations();
    });

    return worker;
};

var Mode = function() {
    this.HighlightRules = LatexHighlightRules;
    this.foldingRules = new LatexFoldMode();
    this.$behaviour = new LatexBehaviour();
    this.createWorker = createLatexWorker;
};
oop.inherits(Mode, TextMode);

(function() {
    this.type = "text";

    this.lineCommentStart = "%";

    this.$id = "ace/mode/latex";
}).call(Mode.prototype);

exports.Mode = Mode;

});                (function() {
                    ace.require(["ace/mode/latex"], function(m) {
                        if (typeof module == "object" && typeof exports == "object" && module) {
                            module.exports = m;
                        }
                    });
                })();
            

==> Dynamic Language Models for Continuously Evolving Content/mode-plain_text.js <==
ace.define("ace/mode/plain_text",[], function(require, exports, module) {
"use strict";

var oop = require("../lib/oop");
var TextMode = require("./text").Mode;
var TextHighlightRules = require("./text_highlight_rules").TextHighlightRules;
var Behaviour = require("./behaviour").Behaviour;

var Mode = function() {
    this.HighlightRules = TextHighlightRules;
    this.$behaviour = new Behaviour();
};

oop.inherits(Mode, TextMode);

(function() {
    this.type = "text";
    this.getNextLineIndent = function(state, line, tab) {
        return '';
    };
    this.$id = "ace/mode/plain_text";
}).call(Mode.prototype);

exports.Mode = Mode;
});                (function() {
                    ace.require(["ace/mode/plain_text"], function(m) {
                        if (typeof module == "object" && typeof exports == "object" && module) {
                            module.exports = m;
                        }
                    });
                })();
            

==> Dynamic Language Models for Continuously Evolving Content/socket.io.js <==
/*! Socket.IO.min.js build:0.9.16, production. Copyright(c) 2011 LearnBoost <dev@learnboost.com> MIT Licensed */
var io="undefined"==typeof module?{}:module.exports;(function(){(function(a,b){var c=a;c.version="0.9.16",c.protocol=1,c.transports=[],c.j=[],c.sockets={},c.connect=function(a,d){var e=c.util.parseUri(a),f,g;b&&b.location&&(e.protocol=e.protocol||b.location.protocol.slice(0,-1),e.host=e.host||(b.document?b.document.domain:b.location.hostname),e.port=e.port||b.location.port),f=c.util.uniqueUri(e);var h={host:e.host,secure:"https"==e.protocol,port:e.port||("https"==e.protocol?443:80),query:e.query||""};c.util.merge(h,d);if(h["force new connection"]||!c.sockets[f])g=new c.Socket(h);return!h["force new connection"]&&g&&(c.sockets[f]=g),g=g||c.sockets[f],g.of(e.path.length>1?e.path:"")}})("object"==typeof module?module.exports:this.io={},this),function(a,b){var c=a.util={},d=/^(?:(?![^:@]+:[^:@\/]*@)([^:\/?#.]+):)?(?:\/\/)?((?:(([^:@]*)(?::([^:@]*))?)?@)?([^:\/?#]*)(?::(\d*))?)(((\/(?:[^?#](?![^?#\/]*\.[^?#\/.]+(?:[?#]|$)))*\/?)?([^?#\/]*))(?:\?([^#]*))?(?:#(.*))?)/,e=["source","protocol","authority","userInfo","user","password","host","port","relative","path","directory","file","query","anchor"];c.parseUri=function(a){var b=d.exec(a||""),c={},f=14;while(f--)c[e[f]]=b[f]||"";return c},c.uniqueUri=function(a){var c=a.protocol,d=a.host,e=a.port;return"document"in b?(d=d||document.domain,e=e||(c=="https"&&document.location.protocol!=="https:"?443:document.location.port)):(d=d||"localhost",!e&&c=="https"&&(e=443)),(c||"http")+"://"+d+":"+(e||80)},c.query=function(a,b){var d=c.chunkQuery(a||""),e=[];c.merge(d,c.chunkQuery(b||""));for(var f in d)d.hasOwnProperty(f)&&e.push(f+"="+d[f]);return e.length?"?"+e.join("&"):""},c.chunkQuery=function(a){var b={},c=a.split("&"),d=0,e=c.length,f;for(;d<e;++d)f=c[d].split("="),f[0]&&(b[f[0]]=f[1]);return b};var f=!1;c.load=function(a){if("document"in b&&document.readyState==="complete"||f)return a();c.on(b,"load",a,!1)},c.on=function(a,b,c,d){a.attachEvent?a.attachEvent("on"+b,c):a.addEventListener&&a.addEventListener(b,c,d)},c.request=function(a){if(a&&"undefined"!=typeof XDomainRequest&&!c.ua.hasCORS)return new XDomainRequest;if("undefined"!=typeof XMLHttpRequest&&(!a||c.ua.hasCORS))return new XMLHttpRequest;if(!a)try{return new(window[["Active"].concat("Object").join("X")])("Microsoft.XMLHTTP")}catch(b){}return null},"undefined"!=typeof window&&c.load(function(){f=!0}),c.defer=function(a){if(!c.ua.webkit||"undefined"!=typeof importScripts)return a();c.load(function(){setTimeout(a,100)})},c.merge=function(b,d,e,f){var g=f||[],h=typeof e=="undefined"?2:e,i;for(i in d)d.hasOwnProperty(i)&&c.indexOf(g,i)<0&&(typeof b[i]!="object"||!h?(b[i]=d[i],g.push(d[i])):c.merge(b[i],d[i],h-1,g));return b},c.mixin=function(a,b){c.merge(a.prototype,b.prototype)},c.inherit=function(a,b){function c(){}c.prototype=b.prototype,a.prototype=new c},c.isArray=Array.isArray||function(a){return Object.prototype.toString.call(a)==="[object Array]"},c.intersect=function(a,b){var d=[],e=a.length>b.length?a:b,f=a.length>b.length?b:a;for(var g=0,h=f.length;g<h;g++)~c.indexOf(e,f[g])&&d.push(f[g]);return d},c.indexOf=function(a,b,c){for(var d=a.length,c=c<0?c+d<0?0:c+d:c||0;c<d&&a[c]!==b;c++);return d<=c?-1:c},c.toArray=function(a){var b=[];for(var c=0,d=a.length;c<d;c++)b.push(a[c]);return b},c.ua={},c.ua.hasCORS="undefined"!=typeof XMLHttpRequest&&function(){try{var a=new XMLHttpRequest}catch(b){return!1}return a.withCredentials!=undefined}(),c.ua.webkit="undefined"!=typeof navigator&&/webkit/i.test(navigator.userAgent),c.ua.iDevice="undefined"!=typeof navigator&&/iPad|iPhone|iPod/i.test(navigator.userAgent)}("undefined"!=typeof io?io:module.exports,this),function(a,b){function c(){}a.EventEmitter=c,c.prototype.on=function(a,c){return this.$events||(this.$events={}),this.$events[a]?b.util.isArray(this.$events[a])?this.$events[a].push(c):this.$events[a]=[this.$events[a],c]:this.$events[a]=c,this},c.prototype.addListener=c.prototype.on,c.prototype.once=function(a,b){function d(){c.removeListener(a,d),b.apply(this,arguments)}var c=this;return d.listener=b,this.on(a,d),this},c.prototype.removeListener=function(a,c){if(this.$events&&this.$events[a]){var d=this.$events[a];if(b.util.isArray(d)){var e=-1;for(var f=0,g=d.length;f<g;f++)if(d[f]===c||d[f].listener&&d[f].listener===c){e=f;break}if(e<0)return this;d.splice(e,1),d.length||delete this.$events[a]}else(d===c||d.listener&&d.listener===c)&&delete this.$events[a]}return this},c.prototype.removeAllListeners=function(a){return a===undefined?(this.$events={},this):(this.$events&&this.$events[a]&&(this.$events[a]=null),this)},c.prototype.listeners=function(a){return this.$events||(this.$events={}),this.$events[a]||(this.$events[a]=[]),b.util.isArray(this.$events[a])||(this.$events[a]=[this.$events[a]]),this.$events[a]},c.prototype.emit=function(a){if(!this.$events)return!1;var c=this.$events[a];if(!c)return!1;var d=Array.prototype.slice.call(arguments,1);if("function"==typeof c)c.apply(this,d);else{if(!b.util.isArray(c))return!1;var e=c.slice();for(var f=0,g=e.length;f<g;f++)e[f].apply(this,d)}return!0}}("undefined"!=typeof io?io:module.exports,"undefined"!=typeof io?io:module.parent.exports),function(exports,nativeJSON){function f(a){return a<10?"0"+a:a}function date(a,b){return isFinite(a.valueOf())?a.getUTCFullYear()+"-"+f(a.getUTCMonth()+1)+"-"+f(a.getUTCDate())+"T"+f(a.getUTCHours())+":"+f(a.getUTCMinutes())+":"+f(a.getUTCSeconds())+"Z":null}function quote(a){return escapable.lastIndex=0,escapable.test(a)?'"'+a.replace(escapable,function(a){var b=meta[a];return typeof b=="string"?b:"\\u"+("0000"+a.charCodeAt(0).toString(16)).slice(-4)})+'"':'"'+a+'"'}function str(a,b){var c,d,e,f,g=gap,h,i=b[a];i instanceof Date&&(i=date(a)),typeof rep=="function"&&(i=rep.call(b,a,i));switch(typeof i){case"string":return quote(i);case"number":return isFinite(i)?String(i):"null";case"boolean":case"null":return String(i);case"object":if(!i)return"null";gap+=indent,h=[];if(Object.prototype.toString.apply(i)==="[object Array]"){f=i.length;for(c=0;c<f;c+=1)h[c]=str(c,i)||"null";return e=h.length===0?"[]":gap?"[\n"+gap+h.join(",\n"+gap)+"\n"+g+"]":"["+h.join(",")+"]",gap=g,e}if(rep&&typeof rep=="object"){f=rep.length;for(c=0;c<f;c+=1)typeof rep[c]=="string"&&(d=rep[c],e=str(d,i),e&&h.push(quote(d)+(gap?": ":":")+e))}else for(d in i)Object.prototype.hasOwnProperty.call(i,d)&&(e=str(d,i),e&&h.push(quote(d)+(gap?": ":":")+e));return e=h.length===0?"{}":gap?"{\n"+gap+h.join(",\n"+gap)+"\n"+g+"}":"{"+h.join(",")+"}",gap=g,e}}"use strict";if(nativeJSON&&nativeJSON.parse)return exports.JSON={parse:nativeJSON.parse,stringify:nativeJSON.stringify};var JSON=exports.JSON={},cx=/[\u0000\u00ad\u0600-\u0604\u070f\u17b4\u17b5\u200c-\u200f\u2028-\u202f\u2060-\u206f\ufeff\ufff0-\uffff]/g,escapable=/[\\\"\x00-\x1f\x7f-\x9f\u00ad\u0600-\u0604\u070f\u17b4\u17b5\u200c-\u200f\u2028-\u202f\u2060-\u206f\ufeff\ufff0-\uffff]/g,gap,indent,meta={"\b":"\\b","\t":"\\t","\n":"\\n","\f":"\\f","\r":"\\r",'"':'\\"',"\\":"\\\\"},rep;JSON.stringify=function(a,b,c){var d;gap="",indent="";if(typeof c=="number")for(d=0;d<c;d+=1)indent+=" ";else typeof c=="string"&&(indent=c);rep=b;if(!b||typeof b=="function"||typeof b=="object"&&typeof b.length=="number")return str("",{"":a});throw new Error("JSON.stringify")},JSON.parse=function(text,reviver){function walk(a,b){var c,d,e=a[b];if(e&&typeof e=="object")for(c in e)Object.prototype.hasOwnProperty.call(e,c)&&(d=walk(e,c),d!==undefined?e[c]=d:delete e[c]);return reviver.call(a,b,e)}var j;text=String(text),cx.lastIndex=0,cx.test(text)&&(text=text.replace(cx,function(a){return"\\u"+("0000"+a.charCodeAt(0).toString(16)).slice(-4)}));if(/^[\],:{}\s]*$/.test(text.replace(/\\(?:["\\\/bfnrt]|u[0-9a-fA-F]{4})/g,"@").replace(/"[^"\\\n\r]*"|true|false|null|-?\d+(?:\.\d*)?(?:[eE][+\-]?\d+)?/g,"]").replace(/(?:^|:|,)(?:\s*\[)+/g,"")))return j=eval("("+text+")"),typeof reviver=="function"?walk({"":j},""):j;throw new SyntaxError("JSON.parse")}}("undefined"!=typeof io?io:module.exports,typeof JSON!="undefined"?JSON:undefined),function(a,b){var c=a.parser={},d=c.packets=["disconnect","connect","heartbeat","message","json","event","ack","error","noop"],e=c.reasons=["transport not supported","client not handshaken","unauthorized"],f=c.advice=["reconnect"],g=b.JSON,h=b.util.indexOf;c.encodePacket=function(a){var b=h(d,a.type),c=a.id||"",i=a.endpoint||"",j=a.ack,k=null;switch(a.type){case"error":var l=a.reason?h(e,a.reason):"",m=a.advice?h(f,a.advice):"";if(l!==""||m!=="")k=l+(m!==""?"+"+m:"");break;case"message":a.data!==""&&(k=a.data);break;case"event":var n={name:a.name};a.args&&a.args.length&&(n.args=a.args),k=g.stringify(n);break;case"json":k=g.stringify(a.data);break;case"connect":a.qs&&(k=a.qs);break;case"ack":k=a.ackId+(a.args&&a.args.length?"+"+g.stringify(a.args):"")}var o=[b,c+(j=="data"?"+":""),i];return k!==null&&k!==undefined&&o.push(k),o.join(":")},c.encodePayload=function(a){var b="";if(a.length==1)return a[0];for(var c=0,d=a.length;c<d;c++){var e=a[c];b+="\ufffd"+e.length+"\ufffd"+a[c]}return b};var i=/([^:]+):([0-9]+)?(\+)?:([^:]+)?:?([\s\S]*)?/;c.decodePacket=function(a){var b=a.match(i);if(!b)return{};var c=b[2]||"",a=b[5]||"",h={type:d[b[1]],endpoint:b[4]||""};c&&(h.id=c,b[3]?h.ack="data":h.ack=!0);switch(h.type){case"error":var b=a.split("+");h.reason=e[b[0]]||"",h.advice=f[b[1]]||"";break;case"message":h.data=a||"";break;case"event":try{var j=g.parse(a);h.name=j.name,h.args=j.args}catch(k){}h.args=h.args||[];break;case"json":try{h.data=g.parse(a)}catch(k){}break;case"connect":h.qs=a||"";break;case"ack":var b=a.match(/^([0-9]+)(\+)?(.*)/);if(b){h.ackId=b[1],h.args=[];if(b[3])try{h.args=b[3]?g.parse(b[3]):[]}catch(k){}}break;case"disconnect":case"heartbeat":}return h},c.decodePayload=function(a){if(a.charAt(0)=="\ufffd"){var b=[];for(var d=1,e="";d<a.length;d++)a.charAt(d)=="\ufffd"?(b.push(c.decodePacket(a.substr(d+1).substr(0,e))),d+=Number(e)+1,e=""):e+=a.charAt(d);return b}return[c.decodePacket(a)]}}("undefined"!=typeof io?io:module.exports,"undefined"!=typeof io?io:module.parent.exports),function(a,b){function c(a,b){this.socket=a,this.sessid=b}a.Transport=c,b.util.mixin(c,b.EventEmitter),c.prototype.heartbeats=function(){return!0},c.prototype.onData=function(a){this.clearCloseTimeout(),(this.socket.connected||this.socket.connecting||this.socket.reconnecting)&&this.setCloseTimeout();if(a!==""){var c=b.parser.decodePayload(a);if(c&&c.length)for(var d=0,e=c.length;d<e;d++)this.onPacket(c[d])}return this},c.prototype.onPacket=function(a){return this.socket.setHeartbeatTimeout(),a.type=="heartbeat"?this.onHeartbeat():(a.type=="connect"&&a.endpoint==""&&this.onConnect(),a.type=="error"&&a.advice=="reconnect"&&(this.isOpen=!1),this.socket.onPacket(a),this)},c.prototype.setCloseTimeout=function(){if(!this.closeTimeout){var a=this;this.closeTimeout=setTimeout(function(){a.onDisconnect()},this.socket.closeTimeout)}},c.prototype.onDisconnect=function(){return this.isOpen&&this.close(),this.clearTimeouts(),this.socket.onDisconnect(),this},c.prototype.onConnect=function(){return this.socket.onConnect(),this},c.prototype.clearCloseTimeout=function(){this.closeTimeout&&(clearTimeout(this.closeTimeout),this.closeTimeout=null)},c.prototype.clearTimeouts=function(){this.clearCloseTimeout(),this.reopenTimeout&&clearTimeout(this.reopenTimeout)},c.prototype.packet=function(a){this.send(b.parser.encodePacket(a))},c.prototype.onHeartbeat=function(a){this.packet({type:"heartbeat"})},c.prototype.onOpen=function(){this.isOpen=!0,this.clearCloseTimeout(),this.socket.onOpen()},c.prototype.onClose=function(){var a=this;this.isOpen=!1,this.socket.onClose(),this.onDisconnect()},c.prototype.prepareUrl=function(){var a=this.socket.options;return this.scheme()+"://"+a.host+":"+a.port+"/"+a.resource+"/"+b.protocol+"/"+this.name+"/"+this.sessid},c.prototype.ready=function(a,b){b.call(this)}}("undefined"!=typeof io?io:module.exports,"undefined"!=typeof io?io:module.parent.exports),function(a,b,c){function d(a){this.options={port:80,secure:!1,document:"document"in c?document:!1,resource:"socket.io",transports:b.transports,"connect timeout":1e4,"try multiple transports":!0,reconnect:!0,"reconnection delay":500,"reconnection limit":Infinity,"reopen delay":3e3,"max reconnection attempts":10,"sync disconnect on unload":!1,"auto connect":!0,"flash policy port":10843,manualFlush:!1},b.util.merge(this.options,a),this.connected=!1,this.open=!1,this.connecting=!1,this.reconnecting=!1,this.namespaces={},this.buffer=[],this.doBuffer=!1;if(this.options["sync disconnect on unload"]&&(!this.isXDomain()||b.util.ua.hasCORS)){var d=this;b.util.on(c,"beforeunload",function(){d.disconnectSync()},!1)}this.options["auto connect"]&&this.connect()}function e(){}a.Socket=d,b.util.mixin(d,b.EventEmitter),d.prototype.of=function(a){return this.namespaces[a]||(this.namespaces[a]=new b.SocketNamespace(this,a),a!==""&&this.namespaces[a].packet({type:"connect"})),this.namespaces[a]},d.prototype.publish=function(){this.emit.apply(this,arguments);var a;for(var b in this.namespaces)this.namespaces.hasOwnProperty(b)&&(a=this.of(b),a.$emit.apply(a,arguments))},d.prototype.handshake=function(a){function f(b){b instanceof Error?(c.connecting=!1,c.onError(b.message)):a.apply(null,b.split(":"))}var c=this,d=this.options,g=["http"+(d.secure?"s":"")+":/",d.host+":"+d.port,d.resource,b.protocol,b.util.query(this.options.query,"t="+ +(new Date))].join("/");if(this.isXDomain()&&!b.util.ua.hasCORS){var h=document.getElementsByTagName("script")[0],i=document.createElement("script");i.src=g+"&jsonp="+b.j.length,h.parentNode.insertBefore(i,h),b.j.push(function(a){f(a),i.parentNode.removeChild(i)})}else{var j=b.util.request();j.open("GET",g,!0),this.isXDomain()&&(j.withCredentials=!0),j.onreadystatechange=function(){j.readyState==4&&(j.onreadystatechange=e,j.status==200?f(j.responseText):j.status==403?c.onError(j.responseText):(c.connecting=!1,!c.reconnecting&&c.onError(j.responseText)))},j.send(null)}},d.prototype.getTransport=function(a){var c=a||this.transports,d;for(var e=0,f;f=c[e];e++)if(b.Transport[f]&&b.Transport[f].check(this)&&(!this.isXDomain()||b.Transport[f].xdomainCheck(this)))return new b.Transport[f](this,this.sessionid);return null},d.prototype.connect=function(a){if(this.connecting)return this;var c=this;return c.connecting=!0,this.handshake(function(d,e,f,g){function h(a){c.transport&&c.transport.clearTimeouts(),c.transport=c.getTransport(a);if(!c.transport)return c.publish("connect_failed");c.transport.ready(c,function(){c.connecting=!0,c.publish("connecting",c.transport.name),c.transport.open(),c.options["connect timeout"]&&(c.connectTimeoutTimer=setTimeout(function(){if(!c.connected){c.connecting=!1;if(c.options["try multiple transports"]){var a=c.transports;while(a.length>0&&a.splice(0,1)[0]!=c.transport.name);a.length?h(a):c.publish("connect_failed")}}},c.options["connect timeout"]))})}c.sessionid=d,c.closeTimeout=f*1e3,c.heartbeatTimeout=e*1e3,c.transports||(c.transports=c.origTransports=g?b.util.intersect(g.split(","),c.options.transports):c.options.transports),c.setHeartbeatTimeout(),h(c.transports),c.once("connect",function(){clearTimeout(c.connectTimeoutTimer),a&&typeof a=="function"&&a()})}),this},d.prototype.setHeartbeatTimeout=function(){clearTimeout(this.heartbeatTimeoutTimer);if(this.transport&&!this.transport.heartbeats())return;var a=this;this.heartbeatTimeoutTimer=setTimeout(function(){a.transport.onClose()},this.heartbeatTimeout)},d.prototype.packet=function(a){return this.connected&&!this.doBuffer?this.transport.packet(a):this.buffer.push(a),this},d.prototype.setBuffer=function(a){this.doBuffer=a,!a&&this.connected&&this.buffer.length&&(this.options.manualFlush||this.flushBuffer())},d.prototype.flushBuffer=function(){this.transport.payload(this.buffer),this.buffer=[]},d.prototype.disconnect=function(){if(this.connected||this.connecting)this.open&&this.of("").packet({type:"disconnect"}),this.onDisconnect("booted");return this},d.prototype.disconnectSync=function(){var a=b.util.request(),c=["http"+(this.options.secure?"s":"")+":/",this.options.host+":"+this.options.port,this.options.resource,b.protocol,"",this.sessionid].join("/")+"/?disconnect=1";a.open("GET",c,!1),a.send(null),this.onDisconnect("booted")},d.prototype.isXDomain=function(){var a=c.location.port||("https:"==c.location.protocol?443:80);return this.options.host!==c.location.hostname||this.options.port!=a},d.prototype.onConnect=function(){this.connected||(this.connected=!0,this.connecting=!1,this.doBuffer||this.setBuffer(!1),this.emit("connect"))},d.prototype.onOpen=function(){this.open=!0},d.prototype.onClose=function(){this.open=!1,clearTimeout(this.heartbeatTimeoutTimer)},d.prototype.onPacket=function(a){this.of(a.endpoint).onPacket(a)},d.prototype.onError=function(a){a&&a.advice&&a.advice==="reconnect"&&(this.connected||this.connecting)&&(this.disconnect(),this.options.reconnect&&this.reconnect()),this.publish("error",a&&a.reason?a.reason:a)},d.prototype.onDisconnect=function(a){var b=this.connected,c=this.connecting;this.connected=!1,this.connecting=!1,this.open=!1;if(b||c)this.transport.close(),this.transport.clearTimeouts(),b&&(this.publish("disconnect",a),"booted"!=a&&this.options.reconnect&&!this.reconnecting&&this.reconnect())},d.prototype.reconnect=function(){function e(){if(a.connected){for(var b in a.namespaces)a.namespaces.hasOwnProperty(b)&&""!==b&&a.namespaces[b].packet({type:"connect"});a.publish("reconnect",a.transport.name,a.reconnectionAttempts)}clearTimeout(a.reconnectionTimer),a.removeListener("connect_failed",f),a.removeListener("connect",f),a.reconnecting=!1,delete a.reconnectionAttempts,delete a.reconnectionDelay,delete a.reconnectionTimer,delete a.redoTransports,a.options["try multiple transports"]=c}function f(){if(!a.reconnecting)return;if(a.connected)return e();if(a.connecting&&a.reconnecting)return a.reconnectionTimer=setTimeout(f,1e3);a.reconnectionAttempts++>=b?a.redoTransports?(a.publish("reconnect_failed"),e()):(a.on("connect_failed",f),a.options["try multiple transports"]=!0,a.transports=a.origTransports,a.transport=a.getTransport(),a.redoTransports=!0,a.connect()):(a.reconnectionDelay<d&&(a.reconnectionDelay*=2),a.connect(),a.publish("reconnecting",a.reconnectionDelay,a.reconnectionAttempts),a.reconnectionTimer=setTimeout(f,a.reconnectionDelay))}this.reconnecting=!0,this.reconnectionAttempts=0,this.reconnectionDelay=this.options["reconnection delay"];var a=this,b=this.options["max reconnection attempts"],c=this.options["try multiple transports"],d=this.options["reconnection limit"];this.options["try multiple transports"]=!1,this.reconnectionTimer=setTimeout(f,this.reconnectionDelay),this.on("connect",f)}}("undefined"!=typeof io?io:module.exports,"undefined"!=typeof io?io:module.parent.exports,this),function(a,b){function c(a,b){this.socket=a,this.name=b||"",this.flags={},this.json=new d(this,"json"),this.ackPackets=0,this.acks={}}function d(a,b){this.namespace=a,this.name=b}a.SocketNamespace=c,b.util.mixin(c,b.EventEmitter),c.prototype.$emit=b.EventEmitter.prototype.emit,c.prototype.of=function(){return this.socket.of.apply(this.socket,arguments)},c.prototype.packet=function(a){return a.endpoint=this.name,this.socket.packet(a),this.flags={},this},c.prototype.send=function(a,b){var c={type:this.flags.json?"json":"message",data:a};return"function"==typeof b&&(c.id=++this.ackPackets,c.ack=!0,this.acks[c.id]=b),this.packet(c)},c.prototype.emit=function(a){var b=Array.prototype.slice.call(arguments,1),c=b[b.length-1],d={type:"event",name:a};return"function"==typeof c&&(d.id=++this.ackPackets,d.ack="data",this.acks[d.id]=c,b=b.slice(0,b.length-1)),d.args=b,this.packet(d)},c.prototype.disconnect=function(){return this.name===""?this.socket.disconnect():(this.packet({type:"disconnect"}),this.$emit("disconnect")),this},c.prototype.onPacket=function(a){function d(){c.packet({type:"ack",args:b.util.toArray(arguments),ackId:a.id})}var c=this;switch(a.type){case"connect":this.$emit("connect");break;case"disconnect":this.name===""?this.socket.onDisconnect(a.reason||"booted"):this.$emit("disconnect",a.reason);break;case"message":case"json":var e=["message",a.data];a.ack=="data"?e.push(d):a.ack&&this.packet({type:"ack",ackId:a.id}),this.$emit.apply(this,e);break;case"event":var e=[a.name].concat(a.args);a.ack=="data"&&e.push(d),this.$emit.apply(this,e);break;case"ack":this.acks[a.ackId]&&(this.acks[a.ackId].apply(this,a.args),delete this.acks[a.ackId]);break;case"error":a.advice?this.socket.onError(a):a.reason=="unauthorized"?this.$emit("connect_failed",a.reason):this.$emit("error",a.reason)}},d.prototype.send=function(){this.namespace.flags[this.name]=!0,this.namespace.send.apply(this.namespace,arguments)},d.prototype.emit=function(){this.namespace.flags[this.name]=!0,this.namespace.emit.apply(this.namespace,arguments)}}("undefined"!=typeof io?io:module.exports,"undefined"!=typeof io?io:module.parent.exports),function(a,b,c){function d(a){b.Transport.apply(this,arguments)}a.websocket=d,b.util.inherit(d,b.Transport),d.prototype.name="websocket",d.prototype.open=function(){var a=b.util.query(this.socket.options.query),d=this,e;return e||(e=c.MozWebSocket||c.WebSocket),this.websocket=new e(this.prepareUrl()+a),this.websocket.onopen=function(){d.onOpen(),d.socket.setBuffer(!1)},this.websocket.onmessage=function(a){d.onData(a.data)},this.websocket.onclose=function(){d.onClose(),d.socket.setBuffer(!0)},this.websocket.onerror=function(a){d.onError(a)},this},b.util.ua.iDevice?d.prototype.send=function(a){var b=this;return setTimeout(function(){b.websocket.send(a)},0),this}:d.prototype.send=function(a){return this.websocket.send(a),this},d.prototype.payload=function(a){for(var b=0,c=a.length;b<c;b++)this.packet(a[b]);return this},d.prototype.close=function(){return this.websocket.close(),this},d.prototype.onError=function(a){this.socket.onError(a)},d.prototype.scheme=function(){return this.socket.options.secure?"wss":"ws"},d.check=function(){return"WebSocket"in c&&!("__addTask"in WebSocket)||"MozWebSocket"in c},d.xdomainCheck=function(){return!0},b.transports.push("websocket")}("undefined"!=typeof io?io.Transport:module.exports,"undefined"!=typeof io?io:module.parent.exports,this),function(a,b){function c(){b.Transport.websocket.apply(this,arguments)}a.flashsocket=c,b.util.inherit(c,b.Transport.websocket),c.prototype.name="flashsocket",c.prototype.open=function(){var a=this,c=arguments;return WebSocket.__addTask(function(){b.Transport.websocket.prototype.open.apply(a,c)}),this},c.prototype.send=function(){var a=this,c=arguments;return WebSocket.__addTask(function(){b.Transport.websocket.prototype.send.apply(a,c)}),this},c.prototype.close=function(){return WebSocket.__tasks.length=0,b.Transport.websocket.prototype.close.call(this),this},c.prototype.ready=function(a,d){function e(){var b=a.options,e=b["flash policy port"],g=["http"+(b.secure?"s":"")+":/",b.host+":"+b.port,b.resource,"static/flashsocket","WebSocketMain"+(a.isXDomain()?"Insecure":"")+".swf"];c.loaded||(typeof WEB_SOCKET_SWF_LOCATION=="undefined"&&(WEB_SOCKET_SWF_LOCATION=g.join("/")),e!==843&&WebSocket.loadFlashPolicyFile("xmlsocket://"+b.host+":"+e),WebSocket.__initialize(),c.loaded=!0),d.call(f)}var f=this;if(document.body)return e();b.util.load(e)},c.check=function(){return typeof WebSocket!="undefined"&&"__initialize"in WebSocket&&!!swfobject?swfobject.getFlashPlayerVersion().major>=10:!1},c.xdomainCheck=function(){return!0},typeof window!="undefined"&&(WEB_SOCKET_DISABLE_AUTO_INITIALIZATION=!0),b.transports.push("flashsocket")}("undefined"!=typeof io?io.Transport:module.exports,"undefined"!=typeof io?io:module.parent.exports);if("undefined"!=typeof window)var swfobject=function(){function A(){if(t)return;try{var a=i.getElementsByTagName("body")[0].appendChild(Q("span"));a.parentNode.removeChild(a)}catch(b){return}t=!0;var c=l.length;for(var d=0;d<c;d++)l[d]()}function B(a){t?a():l[l.length]=a}function C(b){if(typeof h.addEventListener!=a)h.addEventListener("load",b,!1);else if(typeof i.addEventListener!=a)i.addEventListener("load",b,!1);else if(typeof h.attachEvent!=a)R(h,"onload",b);else if(typeof h.onload=="function"){var c=h.onload;h.onload=function(){c(),b()}}else h.onload=b}function D(){k?E():F()}function E(){var c=i.getElementsByTagName("body")[0],d=Q(b);d.setAttribute("type",e);var f=c.appendChild(d);if(f){var g=0;(function(){if(typeof f.GetVariable!=a){var b=f.GetVariable("$version");b&&(b=b.split(" ")[1].split(","),y.pv=[parseInt(b[0],10),parseInt(b[1],10),parseInt(b[2],10)])}else if(g<10){g++,setTimeout(arguments.callee,10);return}c.removeChild(d),f=null,F()})()}else F()}function F(){var b=m.length;if(b>0)for(var c=0;c<b;c++){var d=m[c].id,e=m[c].callbackFn,f={success:!1,id:d};if(y.pv[0]>0){var g=P(d);if(g)if(S(m[c].swfVersion)&&!(y.wk&&y.wk<312))U(d,!0),e&&(f.success=!0,f.ref=G(d),e(f));else if(m[c].expressInstall&&H()){var h={};h.data=m[c].expressInstall,h.width=g.getAttribute("width")||"0",h.height=g.getAttribute("height")||"0",g.getAttribute("class")&&(h.styleclass=g.getAttribute("class")),g.getAttribute("align")&&(h.align=g.getAttribute("align"));var i={},j=g.getElementsByTagName("param"),k=j.length;for(var l=0;l<k;l++)j[l].getAttribute("name").toLowerCase()!="movie"&&(i[j[l].getAttribute("name")]=j[l].getAttribute("value"));I(h,i,d,e)}else J(g),e&&e(f)}else{U(d,!0);if(e){var n=G(d);n&&typeof n.SetVariable!=a&&(f.success=!0,f.ref=n),e(f)}}}}function G(c){var d=null,e=P(c);if(e&&e.nodeName=="OBJECT")if(typeof e.SetVariable!=a)d=e;else{var f=e.getElementsByTagName(b)[0];f&&(d=f)}return d}function H(){return!u&&S("6.0.65")&&(y.win||y.mac)&&!(y.wk&&y.wk<312)}function I(b,c,d,e){u=!0,r=e||null,s={success:!1,id:d};var g=P(d);if(g){g.nodeName=="OBJECT"?(p=K(g),q=null):(p=g,q=d),b.id=f;if(typeof b.width==a||!/%$/.test(b.width)&&parseInt(b.width,10)<310)b.width="310";if(typeof b.height==a||!/%$/.test(b.height)&&parseInt(b.height,10)<137)b.height="137";i.title=i.title.slice(0,47)+" - Flash Player Installation";var j=y.ie&&y.win?["Active"].concat("").join("X"):"PlugIn",k="MMredirectURL="+h.location.toString().replace(/&/g,"%26")+"&MMplayerType="+j+"&MMdoctitle="+i.title;typeof c.flashvars!=a?c.flashvars+="&"+k:c.flashvars=k;if(y.ie&&y.win&&g.readyState!=4){var l=Q("div");d+="SWFObjectNew",l.setAttribute("id",d),g.parentNode.insertBefore(l,g),g.style.display="none",function(){g.readyState==4?g.parentNode.removeChild(g):setTimeout(arguments.callee,10)}()}L(b,c,d)}}function J(a){if(y.ie&&y.win&&a.readyState!=4){var b=Q("div");a.parentNode.insertBefore(b,a),b.parentNode.replaceChild(K(a),b),a.style.display="none",function(){a.readyState==4?a.parentNode.removeChild(a):setTimeout(arguments.callee,10)}()}else a.parentNode.replaceChild(K(a),a)}function K(a){var c=Q("div");if(y.win&&y.ie)c.innerHTML=a.innerHTML;else{var d=a.getElementsByTagName(b)[0];if(d){var e=d.childNodes;if(e){var f=e.length;for(var g=0;g<f;g++)(e[g].nodeType!=1||e[g].nodeName!="PARAM")&&e[g].nodeType!=8&&c.appendChild(e[g].cloneNode(!0))}}}return c}function L(c,d,f){var g,h=P(f);if(y.wk&&y.wk<312)return g;if(h){typeof c.id==a&&(c.id=f);if(y.ie&&y.win){var i="";for(var j in c)c[j]!=Object.prototype[j]&&(j.toLowerCase()=="data"?d.movie=c[j]:j.toLowerCase()=="styleclass"?i+=' class="'+c[j]+'"':j.toLowerCase()!="classid"&&(i+=" "+j+'="'+c[j]+'"'));var k="";for(var l in d)d[l]!=Object.prototype[l]&&(k+='<param name="'+l+'" value="'+d[l]+'" />');h.outerHTML='<object classid="clsid:D27CDB6E-AE6D-11cf-96B8-444553540000"'+i+">"+k+"</object>",n[n.length]=c.id,g=P(c.id)}else{var m=Q(b);m.setAttribute("type",e);for(var o in c)c[o]!=Object.prototype[o]&&(o.toLowerCase()=="styleclass"?m.setAttribute("class",c[o]):o.toLowerCase()!="classid"&&m.setAttribute(o,c[o]));for(var p in d)d[p]!=Object.prototype[p]&&p.toLowerCase()!="movie"&&M(m,p,d[p]);h.parentNode.replaceChild(m,h),g=m}}return g}function M(a,b,c){var d=Q("param");d.setAttribute("name",b),d.setAttribute("value",c),a.appendChild(d)}function N(a){var b=P(a);b&&b.nodeName=="OBJECT"&&(y.ie&&y.win?(b.style.display="none",function(){b.readyState==4?O(a):setTimeout(arguments.callee,10)}()):b.parentNode.removeChild(b))}function O(a){var b=P(a);if(b){for(var c in b)typeof b[c]=="function"&&(b[c]=null);b.parentNode.removeChild(b)}}function P(a){var b=null;try{b=i.getElementById(a)}catch(c){}return b}function Q(a){return i.createElement(a)}function R(a,b,c){a.attachEvent(b,c),o[o.length]=[a,b,c]}function S(a){var b=y.pv,c=a.split(".");return c[0]=parseInt(c[0],10),c[1]=parseInt(c[1],10)||0,c[2]=parseInt(c[2],10)||0,b[0]>c[0]||b[0]==c[0]&&b[1]>c[1]||b[0]==c[0]&&b[1]==c[1]&&b[2]>=c[2]?!0:!1}function T(c,d,e,f){if(y.ie&&y.mac)return;var g=i.getElementsByTagName("head")[0];if(!g)return;var h=e&&typeof e=="string"?e:"screen";f&&(v=null,w=null);if(!v||w!=h){var j=Q("style");j.setAttribute("type","text/css"),j.setAttribute("media",h),v=g.appendChild(j),y.ie&&y.win&&typeof i.styleSheets!=a&&i.styleSheets.length>0&&(v=i.styleSheets[i.styleSheets.length-1]),w=h}y.ie&&y.win?v&&typeof v.addRule==b&&v.addRule(c,d):v&&typeof i.createTextNode!=a&&v.appendChild(i.createTextNode(c+" {"+d+"}"))}function U(a,b){if(!x)return;var c=b?"visible":"hidden";t&&P(a)?P(a).style.visibility=c:T("#"+a,"visibility:"+c)}function V(b){var c=/[\\\"<>\.;]/,d=c.exec(b)!=null;return d&&typeof encodeURIComponent!=a?encodeURIComponent(b):b}var a="undefined",b="object",c="Shockwave Flash",d="ShockwaveFlash.ShockwaveFlash",e="application/x-shockwave-flash",f="SWFObjectExprInst",g="onreadystatechange",h=window,i=document,j=navigator,k=!1,l=[D],m=[],n=[],o=[],p,q,r,s,t=!1,u=!1,v,w,x=!0,y=function(){var f=typeof i.getElementById!=a&&typeof i.getElementsByTagName!=a&&typeof i.createElement!=a,g=j.userAgent.toLowerCase(),l=j.platform.toLowerCase(),m=l?/win/.test(l):/win/.test(g),n=l?/mac/.test(l):/mac/.test(g),o=/webkit/.test(g)?parseFloat(g.replace(/^.*webkit\/(\d+(\.\d+)?).*$/,"$1")):!1,p=!1,q=[0,0,0],r=null;if(typeof j.plugins!=a&&typeof j.plugins[c]==b)r=j.plugins[c].description,r&&(typeof j.mimeTypes==a||!j.mimeTypes[e]||!!j.mimeTypes[e].enabledPlugin)&&(k=!0,p=!1,r=r.replace(/^.*\s+(\S+\s+\S+$)/,"$1"),q[0]=parseInt(r.replace(/^(.*)\..*$/,"$1"),10),q[1]=parseInt(r.replace(/^.*\.(.*)\s.*$/,"$1"),10),q[2]=/[a-zA-Z]/.test(r)?parseInt(r.replace(/^.*[a-zA-Z]+(.*)$/,"$1"),10):0);else if(typeof h[["Active"].concat("Object").join("X")]!=a)try{var s=new(window[["Active"].concat("Object").join("X")])(d);s&&(r=s.GetVariable("$version"),r&&(p=!0,r=r.split(" ")[1].split(","),q=[parseInt(r[0],10),parseInt(r[1],10),parseInt(r[2],10)]))}catch(t){}return{w3:f,pv:q,wk:o,ie:p,win:m,mac:n}}(),z=function(){if(!y.w3)return;(typeof i.readyState!=a&&i.readyState=="complete"||typeof i.readyState==a&&(i.getElementsByTagName("body")[0]||i.body))&&A(),t||(typeof i.addEventListener!=a&&i.addEventListener("DOMContentLoaded",A,!1),y.ie&&y.win&&(i.attachEvent(g,function(){i.readyState=="complete"&&(i.detachEvent(g,arguments.callee),A())}),h==top&&function(){if(t)return;try{i.documentElement.doScroll("left")}catch(a){setTimeout(arguments.callee,0);return}A()}()),y.wk&&function(){if(t)return;if(!/loaded|complete/.test(i.readyState)){setTimeout(arguments.callee,0);return}A()}(),C(A))}(),W=function(){y.ie&&y.win&&window.attachEvent("onunload",function(){var a=o.length;for(var b=0;b<a;b++)o[b][0].detachEvent(o[b][1],o[b][2]);var c=n.length;for(var d=0;d<c;d++)N(n[d]);for(var e in y)y[e]=null;y=null;for(var f in swfobject)swfobject[f]=null;swfobject=null})}();return{registerObject:function(a,b,c,d){if(y.w3&&a&&b){var e={};e.id=a,e.swfVersion=b,e.expressInstall=c,e.callbackFn=d,m[m.length]=e,U(a,!1)}else d&&d({success:!1,id:a})},getObjectById:function(a){if(y.w3)return G(a)},embedSWF:function(c,d,e,f,g,h,i,j,k,l){var m={success:!1,id:d};y.w3&&!(y.wk&&y.wk<312)&&c&&d&&e&&f&&g?(U(d,!1),B(function(){e+="",f+="";var n={};if(k&&typeof k===b)for(var o in k)n[o]=k[o];n.data=c,n.width=e,n.height=f;var p={};if(j&&typeof j===b)for(var q in j)p[q]=j[q];if(i&&typeof i===b)for(var r in i)typeof p.flashvars!=a?p.flashvars+="&"+r+"="+i[r]:p.flashvars=r+"="+i[r];if(S(g)){var s=L(n,p,d);n.id==d&&U(d,!0),m.success=!0,m.ref=s}else{if(h&&H()){n.data=h,I(n,p,d,l);return}U(d,!0)}l&&l(m)})):l&&l(m)},switchOffAutoHideShow:function(){x=!1},ua:y,getFlashPlayerVersion:function(){return{major:y.pv[0],minor:y.pv[1],release:y.pv[2]}},hasFlashPlayerVersion:S,createSWF:function(a,b,c){return y.w3?L(a,b,c):undefined},showExpressInstall:function(a,b,c,d){y.w3&&H()&&I(a,b,c,d)},removeSWF:function(a){y.w3&&N(a)},createCSS:function(a,b,c,d){y.w3&&T(a,b,c,d)},addDomLoadEvent:B,addLoadEvent:C,getQueryParamValue:function(a){var b=i.location.search||i.location.hash;if(b){/\?/.test(b)&&(b=b.split("?")[1]);if(a==null)return V(b);var c=b.split("&");for(var d=0;d<c.length;d++)if(c[d].substring(0,c[d].indexOf("="))==a)return V(c[d].substring(c[d].indexOf("=")+1))}return""},expressInstallCallback:function(){if(u){var a=P(f);a&&p&&(a.parentNode.replaceChild(p,a),q&&(U(q,!0),y.ie&&y.win&&(p.style.display="block")),r&&r(s)),u=!1}}}}();(function(){if("undefined"==typeof window||window.WebSocket)return;var a=window.console;if(!a||!a.log||!a.error)a={log:function(){},error:function(){}};if(!swfobject.hasFlashPlayerVersion("10.0.0")){a.error("Flash Player >= 10.0.0 is required.");return}location.protocol=="file:"&&a.error("WARNING: web-socket-js doesn't work in file:///... URL unless you set Flash Security Settings properly. Open the page via Web server i.e. http://..."),WebSocket=function(a,b,c,d,e){var f=this;f.__id=WebSocket.__nextId++,WebSocket.__instances[f.__id]=f,f.readyState=WebSocket.CONNECTING,f.bufferedAmount=0,f.__events={},b?typeof b=="string"&&(b=[b]):b=[],setTimeout(function(){WebSocket.__addTask(function(){WebSocket.__flash.create(f.__id,a,b,c||null,d||0,e||null)})},0)},WebSocket.prototype.send=function(a){if(this.readyState==WebSocket.CONNECTING)throw"INVALID_STATE_ERR: Web Socket connection has not been established";var b=WebSocket.__flash.send(this.__id,encodeURIComponent(a));return b<0?!0:(this.bufferedAmount+=b,!1)},WebSocket.prototype.close=function(){if(this.readyState==WebSocket.CLOSED||this.readyState==WebSocket.CLOSING)return;this.readyState=WebSocket.CLOSING,WebSocket.__flash.close(this.__id)},WebSocket.prototype.addEventListener=function(a,b,c){a in this.__events||(this.__events[a]=[]),this.__events[a].push(b)},WebSocket.prototype.removeEventListener=function(a,b,c){if(!(a in this.__events))return;var d=this.__events[a];for(var e=d.length-1;e>=0;--e)if(d[e]===b){d.splice(e,1);break}},WebSocket.prototype.dispatchEvent=function(a){var b=this.__events[a.type]||[];for(var c=0;c<b.length;++c)b[c](a);var d=this["on"+a.type];d&&d(a)},WebSocket.prototype.__handleEvent=function(a){"readyState"in a&&(this.readyState=a.readyState),"protocol"in a&&(this.protocol=a.protocol);var b;if(a.type=="open"||a.type=="error")b=this.__createSimpleEvent(a.type);else if(a.type=="close")b=this.__createSimpleEvent("close");else{if(a.type!="message")throw"unknown event type: "+a.type;var c=decodeURIComponent(a.message);b=this.__createMessageEvent("message",c)}this.dispatchEvent(b)},WebSocket.prototype.__createSimpleEvent=function(a){if(document.createEvent&&window.Event){var b=document.createEvent("Event");return b.initEvent(a,!1,!1),b}return{type:a,bubbles:!1,cancelable:!1}},WebSocket.prototype.__createMessageEvent=function(a,b){if(document.createEvent&&window.MessageEvent&&!window.opera){var c=document.createEvent("MessageEvent");return c.initMessageEvent("message",!1,!1,b,null,null,window,null),c}return{type:a,data:b,bubbles:!1,cancelable:!1}},WebSocket.CONNECTING=0,WebSocket.OPEN=1,WebSocket.CLOSING=2,WebSocket.CLOSED=3,WebSocket.__flash=null,WebSocket.__instances={},WebSocket.__tasks=[],WebSocket.__nextId=0,WebSocket.loadFlashPolicyFile=function(a){WebSocket.__addTask(function(){WebSocket.__flash.loadManualPolicyFile(a)})},WebSocket.__initialize=function(){if(WebSocket.__flash)return;WebSocket.__swfLocation&&(window.WEB_SOCKET_SWF_LOCATION=WebSocket.__swfLocation);if(!window.WEB_SOCKET_SWF_LOCATION){a.error("[WebSocket] set WEB_SOCKET_SWF_LOCATION to location of WebSocketMain.swf");return}var b=document.createElement("div");b.id="webSocketContainer",b.style.position="absolute",WebSocket.__isFlashLite()?(b.style.left="0px",b.style.top="0px"):(b.style.left="-100px",b.style.top="-100px");var c=document.createElement("div");c.id="webSocketFlash",b.appendChild(c),document.body.appendChild(b),swfobject.embedSWF(WEB_SOCKET_SWF_LOCATION,"webSocketFlash","1","1","10.0.0",null,null,{hasPriority:!0,swliveconnect:!0,allowScriptAccess:"always"},null,function(b){b.success||a.error("[WebSocket] swfobject.embedSWF failed")})},WebSocket.__onFlashInitialized=function(){setTimeout(function(){WebSocket.__flash=document.getElementById("webSocketFlash"),WebSocket.__flash.setCallerUrl(location.href),WebSocket.__flash.setDebug(!!window.WEB_SOCKET_DEBUG);for(var a=0;a<WebSocket.__tasks.length;++a)WebSocket.__tasks[a]();WebSocket.__tasks=[]},0)},WebSocket.__onFlashEvent=function(){return setTimeout(function(){try{var b=WebSocket.__flash.receiveEvents();for(var c=0;c<b.length;++c)WebSocket.__instances[b[c].webSocketId].__handleEvent(b[c])}catch(d){a.error(d)}},0),!0},WebSocket.__log=function(b){a.log(decodeURIComponent(b))},WebSocket.__error=function(b){a.error(decodeURIComponent(b))},WebSocket.__addTask=function(a){WebSocket.__flash?a():WebSocket.__tasks.push(a)},WebSocket.__isFlashLite=function(){if(!window.navigator||!window.navigator.mimeTypes)return!1;var a=window.navigator.mimeTypes["application/x-shockwave-flash"];return!a||!a.enabledPlugin||!a.enabledPlugin.filename?!1:a.enabledPlugin.filename.match(/flashlite/i)?!0:!1},window.WEB_SOCKET_DISABLE_AUTO_INITIALIZATION||(window.addEventListener?window.addEventListener("load",function(){WebSocket.__initialize()},!1):window.attachEvent("onload",function(){WebSocket.__initialize()}))})(),function(a,b,c){function d(a){if(!a)return;b.Transport.apply(this,arguments),this.sendBuffer=[]}function e(){}a.XHR=d,b.util.inherit(d,b.Transport),d.prototype.open=function(){return this.socket.setBuffer(!1),this.onOpen(),this.get(),this.setCloseTimeout(),this},d.prototype.payload=function(a){var c=[];for(var d=0,e=a.length;d<e;d++)c.push(b.parser.encodePacket(a[d]));this.send(b.parser.encodePayload(c))},d.prototype.send=function(a){return this.post(a),this},d.prototype.post=function(a){function d(){this.readyState==4&&(this.onreadystatechange=e,b.posting=!1,this.status==200?b.socket.setBuffer(!1):b.onClose())}function f(){this.onload=e,b.socket.setBuffer(!1)}var b=this;this.socket.setBuffer(!0),this.sendXHR=this.request("POST"),c.XDomainRequest&&this.sendXHR instanceof XDomainRequest?this.sendXHR.onload=this.sendXHR.onerror=f:this.sendXHR.onreadystatechange=d,this.sendXHR.send(a)},d.prototype.close=function(){return this.onClose(),this},d.prototype.request=function(a){var c=b.util.request(this.socket.isXDomain()),d=b.util.query(this.socket.options.query,"t="+ +(new Date));c.open(a||"GET",this.prepareUrl()+d,!0);if(a=="POST")try{c.setRequestHeader?c.setRequestHeader("Content-type","text/plain;charset=UTF-8"):c.contentType="text/plain"}catch(e){}return c},d.prototype.scheme=function(){return this.socket.options.secure?"https":"http"},d.check=function(a,d){try{var e=b.util.request(d),f=c.XDomainRequest&&e instanceof XDomainRequest,g=a&&a.options&&a.options.secure?"https:":"http:",h=c.location&&g!=c.location.protocol;if(e&&(!f||!h))return!0}catch(i){}return!1},d.xdomainCheck=function(a){return d.check(a,!0)}}("undefined"!=typeof io?io.Transport:module.exports,"undefined"!=typeof io?io:module.parent.exports,this),function(a,b){function c(a){b.Transport.XHR.apply(this,arguments)}a.htmlfile=c,b.util.inherit(c,b.Transport.XHR),c.prototype.name="htmlfile",c.prototype.get=function(){this.doc=new(window[["Active"].concat("Object").join("X")])("htmlfile"),this.doc.open(),this.doc.write("<html></html>"),this.doc.close(),this.doc.parentWindow.s=this;var a=this.doc.createElement("div");a.className="socketio",this.doc.body.appendChild(a),this.iframe=this.doc.createElement("iframe"),a.appendChild(this.iframe);var c=this,d=b.util.query(this.socket.options.query,"t="+ +(new Date));this.iframe.src=this.prepareUrl()+d,b.util.on(window,"unload",function(){c.destroy()})},c.prototype._=function(a,b){a=a.replace(/\\\//g,"/"),this.onData(a);try{var c=b.getElementsByTagName("script")[0];c.parentNode.removeChild(c)}catch(d){}},c.prototype.destroy=function(){if(this.iframe){try{this.iframe.src="about:blank"}catch(a){}this.doc=null,this.iframe.parentNode.removeChild(this.iframe),this.iframe=null,CollectGarbage()}},c.prototype.close=function(){return this.destroy(),b.Transport.XHR.prototype.close.call(this)},c.check=function(a){if(typeof window!="undefined"&&["Active"].concat("Object").join("X")in window)try{var c=new(window[["Active"].concat("Object").join("X")])("htmlfile");return c&&b.Transport.XHR.check(a)}catch(d){}return!1},c.xdomainCheck=function(){return!1},b.transports.push("htmlfile")}("undefined"!=typeof io?io.Transport:module.exports,"undefined"!=typeof io?io:module.parent.exports),function(a,b,c){function d(){b.Transport.XHR.apply(this,arguments)}function e(){}a["xhr-polling"]=d,b.util.inherit(d,b.Transport.XHR),b.util.merge(d,b.Transport.XHR),d.prototype.name="xhr-polling",d.prototype.heartbeats=function(){return!1},d.prototype.open=function(){var a=this;return b.Transport.XHR.prototype.open.call(a),!1},d.prototype.get=function(){function b(){this.readyState==4&&(this.onreadystatechange=e,this.status==200?(a.onData(this.responseText),a.get()):a.onClose())}function d(){this.onload=e,this.onerror=e,a.retryCounter=1,a.onData(this.responseText),a.get()}function f(){a.retryCounter++,!a.retryCounter||a.retryCounter>3?a.onClose():a.get()}if(!this.isOpen)return;var a=this;this.xhr=this.request(),c.XDomainRequest&&this.xhr instanceof XDomainRequest?(this.xhr.onload=d,this.xhr.onerror=f):this.xhr.onreadystatechange=b,this.xhr.send(null)},d.prototype.onClose=function(){b.Transport.XHR.prototype.onClose.call(this);if(this.xhr){this.xhr.onreadystatechange=this.xhr.onload=this.xhr.onerror=e;try{this.xhr.abort()}catch(a){}this.xhr=null}},d.prototype.ready=function(a,c){var d=this;b.util.defer(function(){c.call(d)})},b.transports.push("xhr-polling")}("undefined"!=typeof io?io.Transport:module.exports,"undefined"!=typeof io?io:module.parent.exports,this),function(a,b,c){function e(a){b.Transport["xhr-polling"].apply(this,arguments),this.index=b.j.length;var c=this;b.j.push(function(a){c._(a)})}var d=c.document&&"MozAppearance"in c.document.documentElement.style;a["jsonp-polling"]=e,b.util.inherit(e,b.Transport["xhr-polling"]),e.prototype.name="jsonp-polling",e.prototype.post=function(a){function i(){j(),c.socket.setBuffer(!1)}function j(){c.iframe&&c.form.removeChild(c.iframe);try{h=document.createElement('<iframe name="'+c.iframeId+'">')}catch(a){h=document.createElement("iframe"),h.name=c.iframeId}h.id=c.iframeId,c.form.appendChild(h),c.iframe=h}var c=this,d=b.util.query(this.socket.options.query,"t="+ +(new Date)+"&i="+this.index);if(!this.form){var e=document.createElement("form"),f=document.createElement("textarea"),g=this.iframeId="socketio_iframe_"+this.index,h;e.className="socketio",e.style.position="absolute",e.style.top="0px",e.style.left="0px",e.style.display="none",e.target=g,e.method="POST",e.setAttribute("accept-charset","utf-8"),f.name="d",e.appendChild(f),document.body.appendChild(e),this.form=e,this.area=f}this.form.action=this.prepareUrl()+d,j(),this.area.value=b.JSON.stringify(a);try{this.form.submit()}catch(k){}this.iframe.attachEvent?h.onreadystatechange=function(){c.iframe.readyState=="complete"&&i()}:this.iframe.onload=i,this.socket.setBuffer(!0)},e.prototype.get=function(){var a=this,c=document.createElement("script"),e=b.util.query(this.socket.options.query,"t="+ +(new Date)+"&i="+this.index);this.script&&(this.script.parentNode.removeChild(this.script),this.script=null),c.async=!0,c.src=this.prepareUrl()+e,c.onerror=function(){a.onClose()};var f=document.getElementsByTagName("script")[0];f.parentNode.insertBefore(c,f),this.script=c,d&&setTimeout(function(){var a=document.createElement("iframe");document.body.appendChild(a),document.body.removeChild(a)},100)},e.prototype._=function(a){return this.onData(a),this.isOpen&&this.get(),this},e.prototype.ready=function(a,c){var e=this;if(!d)return c.call(this);b.util.load(function(){c.call(e)})},e.check=function(){return"document"in c},e.xdomainCheck=function(){return!0},b.transports.push("jsonp-polling")}("undefined"!=typeof io?io.Transport:module.exports,"undefined"!=typeof io?io:module.parent.exports,this),typeof define=="function"&&define.amd&&define([],function(){return io})})()

==> MathJax.js <==
/*
 *  /MathJax.js
 *
 *  Copyright (c) 2009-2014 The MathJax Consortium
 *
 *  Licensed under the Apache License, Version 2.0 (the "License");
 *  you may not use this file except in compliance with the License.
 *  You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 *  Unless required by applicable law or agreed to in writing, software
 *  distributed under the License is distributed on an "AS IS" BASIS,
 *  WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 *  See the License for the specific language governing permissions and
 *  limitations under the License.
 */

if(document.getElementById&&document.childNodes&&document.createElement){if(!(window.MathJax&&MathJax.Hub)){if(window.MathJax){window.MathJax={AuthorConfig:window.MathJax}}else{window.MathJax={}}MathJax.isPacked=true;MathJax.version="2.4.0";MathJax.fileversion="2.4.0";MathJax.cdnVersion="2.4-beta-2";MathJax.cdnFileVersions={};(function(d){var b=window[d];if(!b){b=window[d]={}}var e=[];var c=function(f){var g=f.constructor;if(!g){g=function(){}}for(var h in f){if(h!=="constructor"&&f.hasOwnProperty(h)){g[h]=f[h]}}return g};var a=function(){return function(){return arguments.callee.Init.call(this,arguments)}};b.Object=c({constructor:a(),Subclass:function(f,h){var g=a();g.SUPER=this;g.Init=this.Init;g.Subclass=this.Subclass;g.Augment=this.Augment;g.protoFunction=this.protoFunction;g.can=this.can;g.has=this.has;g.isa=this.isa;g.prototype=new this(e);g.prototype.constructor=g;g.Augment(f,h);return g},Init:function(f){var g=this;if(f.length===1&&f[0]===e){return g}if(!(g instanceof f.callee)){g=new f.callee(e)}return g.Init.apply(g,f)||g},Augment:function(f,g){var h;if(f!=null){for(h in f){if(f.hasOwnProperty(h)){this.protoFunction(h,f[h])}}if(f.toString!==this.prototype.toString&&f.toString!=={}.toString){this.protoFunction("toString",f.toString)}}if(g!=null){for(h in g){if(g.hasOwnProperty(h)){this[h]=g[h]}}}return this},protoFunction:function(g,f){this.prototype[g]=f;if(typeof f==="function"){f.SUPER=this.SUPER.prototype}},prototype:{Init:function(){},SUPER:function(f){return f.callee.SUPER},can:function(f){return typeof(this[f])==="function"},has:function(f){return typeof(this[f])!=="undefined"},isa:function(f){return(f instanceof Object)&&(this instanceof f)}},can:function(f){return this.prototype.can.call(this,f)},has:function(f){return this.prototype.has.call(this,f)},isa:function(g){var f=this;while(f){if(f===g){return true}else{f=f.SUPER}}return false},SimpleSUPER:c({constructor:function(f){return this.SimpleSUPER.define(f)},define:function(f){var h={};if(f!=null){for(var g in f){if(f.hasOwnProperty(g)){h[g]=this.wrap(g,f[g])}}if(f.toString!==this.prototype.toString&&f.toString!=={}.toString){h.toString=this.wrap("toString",f.toString)}}return h},wrap:function(i,h){if(typeof(h)!=="function"||!h.toString().match(/\.\s*SUPER\s*\(/)){return h}var g=function(){this.SUPER=g.SUPER[i];try{var f=h.apply(this,arguments)}catch(j){delete this.SUPER;throw j}delete this.SUPER;return f};g.toString=function(){return h.toString.apply(h,arguments)};return g}})})})("MathJax");(function(BASENAME){var BASE=window[BASENAME];if(!BASE){BASE=window[BASENAME]={}}var CALLBACK=function(data){var cb=function(){return arguments.callee.execute.apply(arguments.callee,arguments)};for(var id in CALLBACK.prototype){if(CALLBACK.prototype.hasOwnProperty(id)){if(typeof(data[id])!=="undefined"){cb[id]=data[id]}else{cb[id]=CALLBACK.prototype[id]}}}cb.toString=CALLBACK.prototype.toString;return cb};CALLBACK.prototype={isCallback:true,hook:function(){},data:[],object:window,execute:function(){if(!this.called||this.autoReset){this.called=!this.autoReset;return this.hook.apply(this.object,this.data.concat([].slice.call(arguments,0)))}},reset:function(){delete this.called},toString:function(){return this.hook.toString.apply(this.hook,arguments)}};var ISCALLBACK=function(f){return(typeof(f)==="function"&&f.isCallback)};var EVAL=function(code){return eval.call(window,code)};var TESTEVAL=function(){EVAL("var __TeSt_VaR__ = 1");if(window.__TeSt_VaR__){try{delete window.__TeSt_VaR__}catch(error){window.__TeSt_VaR__=null}}else{if(window.execScript){EVAL=function(code){BASE.__code=code;code="try {"+BASENAME+".__result = eval("+BASENAME+".__code)} catch(err) {"+BASENAME+".__result = err}";window.execScript(code);var result=BASE.__result;delete BASE.__result;delete BASE.__code;if(result instanceof Error){throw result}return result}}else{EVAL=function(code){BASE.__code=code;code="try {"+BASENAME+".__result = eval("+BASENAME+".__code)} catch(err) {"+BASENAME+".__result = err}";var head=(document.getElementsByTagName("head"))[0];if(!head){head=document.body}var script=document.createElement("script");script.appendChild(document.createTextNode(code));head.appendChild(script);head.removeChild(script);var result=BASE.__result;delete BASE.__result;delete BASE.__code;if(result instanceof Error){throw result}return result}}}TESTEVAL=null};var USING=function(args,i){if(arguments.length>1){if(arguments.length===2&&!(typeof arguments[0]==="function")&&arguments[0] instanceof Object&&typeof arguments[1]==="number"){args=[].slice.call(args,i)}else{args=[].slice.call(arguments,0)}}if(args instanceof Array&&args.length===1){args=args[0]}if(typeof args==="function"){if(args.execute===CALLBACK.prototype.execute){return args}return CALLBACK({hook:args})}else{if(args instanceof Array){if(typeof(args[0])==="string"&&args[1] instanceof Object&&typeof args[1][args[0]]==="function"){return CALLBACK({hook:args[1][args[0]],object:args[1],data:args.slice(2)})}else{if(typeof args[0]==="function"){return CALLBACK({hook:args[0],data:args.slice(1)})}else{if(typeof args[1]==="function"){return CALLBACK({hook:args[1],object:args[0],data:args.slice(2)})}}}}else{if(typeof(args)==="string"){if(TESTEVAL){TESTEVAL()}return CALLBACK({hook:EVAL,data:[args]})}else{if(args instanceof Object){return CALLBACK(args)}else{if(typeof(args)==="undefined"){return CALLBACK({})}}}}}throw Error("Can't make callback from given data")};var DELAY=function(time,callback){callback=USING(callback);callback.timeout=setTimeout(callback,time);return callback};var WAITFOR=function(callback,signal){callback=USING(callback);if(!callback.called){WAITSIGNAL(callback,signal);signal.pending++}};var WAITEXECUTE=function(){var signals=this.signal;delete this.signal;this.execute=this.oldExecute;delete this.oldExecute;var result=this.execute.apply(this,arguments);if(ISCALLBACK(result)&&!result.called){WAITSIGNAL(result,signals)}else{for(var i=0,m=signals.length;i<m;i++){signals[i].pending--;if(signals[i].pending<=0){signals[i].call()}}}};var WAITSIGNAL=function(callback,signals){if(!(signals instanceof Array)){signals=[signals]}if(!callback.signal){callback.oldExecute=callback.execute;callback.execute=WAITEXECUTE;callback.signal=signals}else{if(signals.length===1){callback.signal.push(signals[0])}else{callback.signal=callback.signal.concat(signals)}}};var AFTER=function(callback){callback=USING(callback);callback.pending=0;for(var i=1,m=arguments.length;i<m;i++){if(arguments[i]){WAITFOR(arguments[i],callback)}}if(callback.pending===0){var result=callback();if(ISCALLBACK(result)){callback=result}}return callback};var HOOKS=MathJax.Object.Subclass({Init:function(reset){this.hooks=[];this.reset=reset},Add:function(hook,priority){if(priority==null){priority=10}if(!ISCALLBACK(hook)){hook=USING(hook)}hook.priority=priority;var i=this.hooks.length;while(i>0&&priority<this.hooks[i-1].priority){i--}this.hooks.splice(i,0,hook);return hook},Remove:function(hook){for(var i=0,m=this.hooks.length;i<m;i++){if(this.hooks[i]===hook){this.hooks.splice(i,1);return}}},Execute:function(){var callbacks=[{}];for(var i=0,m=this.hooks.length;i<m;i++){if(this.reset){this.hooks[i].reset()}var result=this.hooks[i].apply(window,arguments);if(ISCALLBACK(result)&&!result.called){callbacks.push(result)}}if(callbacks.length===1){return null}if(callbacks.length===2){return callbacks[1]}return AFTER.apply({},callbacks)}});var EXECUTEHOOKS=function(hooks,data,reset){if(!hooks){return null}if(!(hooks instanceof Array)){hooks=[hooks]}if(!(data instanceof Array)){data=(data==null?[]:[data])}var handler=HOOKS(reset);for(var i=0,m=hooks.length;i<m;i++){handler.Add(hooks[i])}return handler.Execute.apply(handler,data)};var QUEUE=BASE.Object.Subclass({Init:function(){this.pending=0;this.running=0;this.queue=[];this.Push.apply(this,arguments)},Push:function(){var callback;for(var i=0,m=arguments.length;i<m;i++){callback=USING(arguments[i]);if(callback===arguments[i]&&!callback.called){callback=USING(["wait",this,callback])}this.queue.push(callback)}if(!this.running&&!this.pending){this.Process()}return callback},Process:function(queue){while(!this.running&&!this.pending&&this.queue.length){var callback=this.queue[0];queue=this.queue.slice(1);this.queue=[];this.Suspend();var result=callback();this.Resume();if(queue.length){this.queue=queue.concat(this.queue)}if(ISCALLBACK(result)&&!result.called){WAITFOR(result,this)}}},Suspend:function(){this.running++},Resume:function(){if(this.running){this.running--}},call:function(){this.Process.apply(this,arguments)},wait:function(callback){return callback}});var SIGNAL=QUEUE.Subclass({Init:function(name){QUEUE.prototype.Init.call(this);this.name=name;this.posted=[];this.listeners=HOOKS(true)},Post:function(message,callback,forget){callback=USING(callback);if(this.posting||this.pending){this.Push(["Post",this,message,callback,forget])}else{this.callback=callback;callback.reset();if(!forget){this.posted.push(message)}this.Suspend();this.posting=true;var result=this.listeners.Execute(message);if(ISCALLBACK(result)&&!result.called){WAITFOR(result,this)}this.Resume();delete this.posting;if(!this.pending){this.call()}}return callback},Clear:function(callback){callback=USING(callback);if(this.posting||this.pending){callback=this.Push(["Clear",this,callback])}else{this.posted=[];callback()}return callback},call:function(){this.callback(this);this.Process()},Interest:function(callback,ignorePast,priority){callback=USING(callback);this.listeners.Add(callback,priority);if(!ignorePast){for(var i=0,m=this.posted.length;i<m;i++){callback.reset();var result=callback(this.posted[i]);if(ISCALLBACK(result)&&i===this.posted.length-1){WAITFOR(result,this)}}}return callback},NoInterest:function(callback){this.listeners.Remove(callback)},MessageHook:function(msg,callback,priority){callback=USING(callback);if(!this.hooks){this.hooks={};this.Interest(["ExecuteHooks",this])}if(!this.hooks[msg]){this.hooks[msg]=HOOKS(true)}this.hooks[msg].Add(callback,priority);for(var i=0,m=this.posted.length;i<m;i++){if(this.posted[i]==msg){callback.reset();callback(this.posted[i])}}return callback},ExecuteHooks:function(msg){var type=((msg instanceof Array)?msg[0]:msg);if(!this.hooks[type]){return null}return this.hooks[type].Execute(msg)}},{signals:{},find:function(name){if(!SIGNAL.signals[name]){SIGNAL.signals[name]=new SIGNAL(name)}return SIGNAL.signals[name]}});BASE.Callback=BASE.CallBack=USING;BASE.Callback.Delay=DELAY;BASE.Callback.After=AFTER;BASE.Callback.Queue=QUEUE;BASE.Callback.Signal=SIGNAL.find;BASE.Callback.Hooks=HOOKS;BASE.Callback.ExecuteHooks=EXECUTEHOOKS})("MathJax");(function(e){var a=window[e];if(!a){a=window[e]={}}var d=(navigator.vendor==="Apple Computer, Inc."&&typeof navigator.vendorSub==="undefined");var g=0;var h=function(i){if(document.styleSheets&&document.styleSheets.length>g){g=document.styleSheets.length}if(!i){i=(document.getElementsByTagName("head"))[0];if(!i){i=document.body}}return i};var f=[];var c=function(){for(var k=0,j=f.length;k<j;k++){a.Ajax.head.removeChild(f[k])}f=[]};var b={};b[e]="";a.Ajax={loaded:{},loading:{},loadHooks:{},timeout:15*1000,styleDelay:1,config:{root:"",path:b},STATUS:{OK:1,ERROR:-1},fileURL:function(j){var i=j.match(/^\[([-._a-z0-9]+)\]/i);if(i&&i[1] in b){j=(b[i[1]]||this.config.root)+j.substr(i[1].length+2)}return j},fileName:function(j){var i=this.config.root;if(j.substr(0,i.length)===i){j="["+e+"]"+j.substr(i.length)}else{for(var k in b){if(b.hasOwnProperty(k)&&b[k]){if(j.substr(0,b[k].length)===b[k]){j="["+k+"]"+j.substr(b[k].length);break}}}}return j},fileRev:function(j){var i=a.cdnFileVersions[name]||a.cdnVersion;if(i){i="?rev="+i}return i},urlRev:function(i){return this.fileURL(i)+this.fileRev(i)},Require:function(k,n){n=a.Callback(n);var l;if(k instanceof Object){for(var j in k){if(k.hasOwnProperty(j)){l=j.toUpperCase();k=k[j]}}}else{l=k.split(/\./).pop().toUpperCase()}k=this.fileURL(k);if(this.loaded[k]){n(this.loaded[k])}else{var m={};m[l]=k;this.Load(m,n)}return n},Load:function(k,m){m=a.Callback(m);var l;if(k instanceof Object){for(var j in k){if(k.hasOwnProperty(j)){l=j.toUpperCase();k=k[j]}}}else{l=k.split(/\./).pop().toUpperCase()}k=this.fileURL(k);if(this.loading[k]){this.addHook(k,m)}else{this.head=h(this.head);if(this.loader[l]){this.loader[l].call(this,k,m)}else{throw Error("Can't load files of type "+l)}}return m},LoadHook:function(l,m,k){m=a.Callback(m);if(l instanceof Object){for(var j in l){if(l.hasOwnProperty(j)){l=l[j]}}}l=this.fileURL(l);if(this.loaded[l]){m(this.loaded[l])}else{this.addHook(l,m,k)}return m},addHook:function(j,k,i){if(!this.loadHooks[j]){this.loadHooks[j]=MathJax.Callback.Hooks()}this.loadHooks[j].Add(k,i)},Preloading:function(){for(var l=0,j=arguments.length;l<j;l++){var k=this.fileURL(arguments[l]);if(!this.loading[k]){this.loading[k]={preloaded:true}}}},loader:{JS:function(k,m){var j=this.fileName(k);var i=document.createElement("script");var l=a.Callback(["loadTimeout",this,k]);this.loading[k]={callback:m,timeout:setTimeout(l,this.timeout),status:this.STATUS.OK,script:i};this.loading[k].message=a.Message.File(j);i.onerror=l;i.type="text/javascript";i.src=k+this.fileRev(j);this.head.appendChild(i)},CSS:function(j,l){var i=this.fileName(j);var k=document.createElement("link");k.rel="stylesheet";k.type="text/css";k.href=j+this.fileRev(i);this.loading[j]={callback:l,message:a.Message.File(i),status:this.STATUS.OK};this.head.appendChild(k);this.timer.create.call(this,[this.timer.file,j],k)}},timer:{create:function(j,i){j=a.Callback(j);if(i.nodeName==="STYLE"&&i.styleSheet&&typeof(i.styleSheet.cssText)!=="undefined"){j(this.STATUS.OK)}else{if(window.chrome&&i.nodeName==="LINK"){j(this.STATUS.OK)}else{if(d){this.timer.start(this,[this.timer.checkSafari2,g++,j],this.styleDelay)}else{this.timer.start(this,[this.timer.checkLength,i,j],this.styleDelay)}}}return j},start:function(j,i,k,l){i=a.Callback(i);i.execute=this.execute;i.time=this.time;i.STATUS=j.STATUS;i.timeout=l||j.timeout;i.delay=i.total=k||0;if(k){setTimeout(i,k)}else{i()}},time:function(i){this.total+=this.delay;this.delay=Math.floor(this.delay*1.05+5);if(this.total>=this.timeout){i(this.STATUS.ERROR);return 1}return 0},file:function(j,i){if(i<0){a.Ajax.loadTimeout(j)}else{a.Ajax.loadComplete(j)}},execute:function(){this.hook.call(this.object,this,this.data[0],this.data[1])},checkSafari2:function(i,j,k){if(i.time(k)){return}if(document.styleSheets.length>j&&document.styleSheets[j].cssRules&&document.styleSheets[j].cssRules.length){k(i.STATUS.OK)}else{setTimeout(i,i.delay)}},checkLength:function(i,l,n){if(i.time(n)){return}var m=0;var j=(l.sheet||l.styleSheet);try{if((j.cssRules||j.rules||[]).length>0){m=1}}catch(k){if(k.message.match(/protected variable|restricted URI/)){m=1}else{if(k.message.match(/Security error/)){m=1}}}if(m){setTimeout(a.Callback([n,i.STATUS.OK]),0)}else{setTimeout(i,i.delay)}}},loadComplete:function(i){i=this.fileURL(i);var j=this.loading[i];if(j&&!j.preloaded){a.Message.Clear(j.message);clearTimeout(j.timeout);if(j.script){if(f.length===0){setTimeout(c,0)}f.push(j.script)}this.loaded[i]=j.status;delete this.loading[i];this.addHook(i,j.callback)}else{if(j){delete this.loading[i]}this.loaded[i]=this.STATUS.OK;j={status:this.STATUS.OK}}if(!this.loadHooks[i]){return null}return this.loadHooks[i].Execute(j.status)},loadTimeout:function(i){if(this.loading[i].timeout){clearTimeout(this.loading[i].timeout)}this.loading[i].status=this.STATUS.ERROR;this.loadError(i);this.loadComplete(i)},loadError:function(i){a.Message.Set(["LoadFailed","File failed to load: %1",i],null,2000);a.Hub.signal.Post(["file load error",i])},Styles:function(k,l){var i=this.StyleString(k);if(i===""){l=a.Callback(l);l()}else{var j=document.createElement("style");j.type="text/css";this.head=h(this.head);this.head.appendChild(j);if(j.styleSheet&&typeof(j.styleSheet.cssText)!=="undefined"){j.styleSheet.cssText=i}else{j.appendChild(document.createTextNode(i))}l=this.timer.create.call(this,l,j)}return l},StyleString:function(n){if(typeof(n)==="string"){return n}var k="",o,m;for(o in n){if(n.hasOwnProperty(o)){if(typeof n[o]==="string"){k+=o+" {"+n[o]+"}\n"}else{if(n[o] instanceof Array){for(var l=0;l<n[o].length;l++){m={};m[o]=n[o][l];k+=this.StyleString(m)}}else{if(o.substr(0,6)==="@media"){k+=o+" {"+this.StyleString(n[o])+"}\n"}else{if(n[o]!=null){m=[];for(var j in n[o]){if(n[o].hasOwnProperty(j)){if(n[o][j]!=null){m[m.length]=j+": "+n[o][j]}}}k+=o+" {"+m.join("; ")+"}\n"}}}}}}return k}}})("MathJax");MathJax.HTML={Element:function(c,e,d){var f=document.createElement(c);if(e){if(e.style){var b=e.style;e.style={};for(var g in b){if(b.hasOwnProperty(g)){e.style[g.replace(/-([a-z])/g,this.ucMatch)]=b[g]}}}MathJax.Hub.Insert(f,e)}if(d){if(!(d instanceof Array)){d=[d]}for(var a=0;a<d.length;a++){if(d[a] instanceof Array){f.appendChild(this.Element(d[a][0],d[a][1],d[a][2]))}else{if(c==="script"){this.setScript(f,d[a])}else{f.appendChild(document.createTextNode(d[a]))}}}}return f},ucMatch:function(a,b){return b.toUpperCase()},addElement:function(b,a,d,c){return b.appendChild(this.Element(a,d,c))},TextNode:function(a){return document.createTextNode(a)},addText:function(a,b){return a.appendChild(this.TextNode(b))},setScript:function(a,b){if(this.setScriptBug){a.text=b}else{while(a.firstChild){a.removeChild(a.firstChild)}this.addText(a,b)}},getScript:function(a){var b=(a.text===""?a.innerHTML:a.text);return b.replace(/^\s+/,"").replace(/\s+$/,"")},Cookie:{prefix:"mjx",expires:365,Set:function(a,e){var d=[];if(e){for(var g in e){if(e.hasOwnProperty(g)){d.push(g+":"+e[g].toString().replace(/&/g,"&&"))}}}var b=this.prefix+"."+a+"="+escape(d.join("&;"));if(this.expires){var f=new Date();f.setDate(f.getDate()+this.expires);b+="; expires="+f.toGMTString()}try{document.cookie=b+"; path=/"}catch(c){}},Get:function(a,d){if(!d){d={}}var g=new RegExp("(?:^|;\\s*)"+this.prefix+"\\."+a+"=([^;]*)(?:;|$)");var f;try{f=g.exec(document.cookie)}catch(c){}if(f&&f[1]!==""){var j=unescape(f[1]).split("&;");for(var e=0,b=j.length;e<b;e++){f=j[e].match(/([^:]+):(.*)/);var h=f[2].replace(/&&/g,"&");if(h==="true"){h=true}else{if(h==="false"){h=false}else{if(h.match(/^-?(\d+(\.\d+)?|\.\d+)$/)){h=parseFloat(h)}}}d[f[1]]=h}}return d}}};MathJax.Localization={locale:"en",directory:"[MathJax]/localization",strings:{ast:{menuTitle:"asturianu"},br:{menuTitle:"brezhoneg"},ca:{menuTitle:"catal\u00E0"},cdo:{menuTitle:"M\u00ECng-d\u0115\u0324ng-ng\u1E73\u0304"},cs:{menuTitle:"\u010De\u0161tina"},da:{menuTitle:"dansk"},de:{menuTitle:"Deutsch"},en:{menuTitle:"English",isLoaded:true},eo:{menuTitle:"Esperanto"},es:{menuTitle:"espa\u00F1ol"},fa:{menuTitle:"\u0641\u0627\u0631\u0633\u06CC"},fi:{menuTitle:"suomi"},fr:{menuTitle:"fran\u00E7ais"},gl:{menuTitle:"galego"},he:{menuTitle:"\u05E2\u05D1\u05E8\u05D9\u05EA"},ia:{menuTitle:"interlingua"},it:{menuTitle:"italiano"},ja:{menuTitle:"\u65E5\u672C\u8A9E"},kn:{menuTitle:"\u0C95\u0CA8\u0CCD\u0CA8\u0CA1"},ko:{menuTitle:"\uD55C\uAD6D\uC5B4"},lb:{menuTitle:"L\u00EBtzebuergesch"},mk:{menuTitle:"\u043C\u0430\u043A\u0435\u0434\u043E\u043D\u0441\u043A\u0438"},nl:{menuTitle:"Nederlands"},oc:{menuTitle:"occitan"},pl:{menuTitle:"polski"},pt:{menuTitle:"portugus\u00EA"},"pt-br":{menuTitle:"portugu\u00EAs do Brasil"},ru:{menuTitle:"\u0440\u0443\u0441\u0441\u043A\u0438\u0439"},sl:{menuTitle:"sloven\u0161\u010Dina"},sv:{menuTitle:"svenska"},tr:{menuTitle:"T\u00FCrk\u00E7e"},uk:{menuTitle:"\u0443\u043A\u0440\u0430\u0457\u043D\u0441\u044C\u043A\u0430"},vi:{menuTitle:"Ti\u1EBFng Vi\u1EC7t"},"zh-hans":{menuTitle:"\u4E2D\u6587\uFF08\u7B80\u4F53\uFF09"}},pattern:/%(\d+|\{\d+\}|\{[a-z]+:\%\d+(?:\|(?:%\{\d+\}|%.|[^\}])*)+\}|.)/g,SPLIT:("axb".split(/(x)/).length===3?function(a,b){return a.split(b)}:function(c,e){var a=[],b,d=0;e.lastIndex=0;while(b=e.exec(c)){a.push(c.substr(d,b.index-d));a.push.apply(a,b.slice(1));d=b.index+b[0].length}a.push(c.substr(d));return a}),_:function(b,a){if(a instanceof Array){return this.processSnippet(b,a)}return this.processString(this.lookupPhrase(b,a),[].slice.call(arguments,2))},processString:function(l,o,g){var j,e;for(j=0,e=o.length;j<e;j++){if(g&&o[j] instanceof Array){o[j]=this.processSnippet(g,o[j])}}var f=this.SPLIT(l,this.pattern);for(j=1,e=f.length;j<e;j+=2){var p=f[j].charAt(0);if(p>="0"&&p<="9"){f[j]=o[f[j]-1];if(typeof f[j]==="number"){f[j]=this.number(f[j])}}else{if(p==="{"){p=f[j].substr(1);if(p>="0"&&p<="9"){f[j]=o[f[j].substr(1,f[j].length-2)-1];if(typeof f[j]==="number"){f[j]=this.number(f[j])}}else{var k=f[j].match(/^\{([a-z]+):%(\d+)\|(.*)\}$/);if(k){if(k[1]==="plural"){var d=o[k[2]-1];if(typeof d==="undefined"){f[j]="???"}else{d=this.plural(d)-1;var h=k[3].replace(/(^|[^%])(%%)*%\|/g,"$1$2%\uEFEF").split(/\|/);if(d>=0&&d<h.length){f[j]=this.processString(h[d].replace(/\uEFEF/g,"|"),o,g)}else{f[j]="???"}}}else{f[j]="%"+f[j]}}}}}if(f[j]==null){f[j]="???"}}if(!g){return f.join("")}var a=[],b="";for(j=0;j<e;j++){b+=f[j];j++;if(j<e){if(f[j] instanceof Array){a.push(b);a=a.concat(f[j]);b=""}else{b+=f[j]}}}if(b!==""){a.push(b)}return a},processSnippet:function(g,e){var c=[];for(var d=0,b=e.length;d<b;d++){if(e[d] instanceof Array){var f=e[d];if(typeof f[1]==="string"){var h=f[0];if(!(h instanceof Array)){h=[g,h]}var a=this.lookupPhrase(h,f[1]);c=c.concat(this.processMarkdown(a,f.slice(2),g))}else{if(f[1] instanceof Array){c=c.concat(this.processSnippet.apply(this,f))}else{if(f.length>=3){c.push([f[0],f[1],this.processSnippet(g,f[2])])}else{c.push(e[d])}}}}else{c.push(e[d])}}return c},markdownPattern:/(%.)|(\*{1,3})((?:%.|.)+?)\2|(`+)((?:%.|.)+?)\4|\[((?:%.|.)+?)\]\(([^\s\)]+)\)/,processMarkdown:function(b,h,d){var j=[],e;var c=b.split(this.markdownPattern);var g=c[0];for(var f=1,a=c.length;f<a;f+=8){if(c[f+1]){e=this.processString(c[f+2],h,d);if(!(e instanceof Array)){e=[e]}e=[["b","i","i"][c[f+1].length-1],{},e];if(c[f+1].length===3){e=["b",{},e]}}else{if(c[f+3]){e=this.processString(c[f+4].replace(/^\s/,"").replace(/\s$/,""),h,d);if(!(e instanceof Array)){e=[e]}e=["code",{},e]}else{if(c[f+5]){e=this.processString(c[f+5],h,d);if(!(e instanceof Array)){e=[e]}e=["a",{href:this.processString(c[f+6],h),target:"_blank"},e]}else{g+=c[f];e=null}}}if(e){j=this.concatString(j,g,h,d);j.push(e);g=""}if(c[f+7]!==""){g+=c[f+7]}}j=this.concatString(j,g,h,d);return j},concatString:function(a,c,b,d){if(c!=""){c=this.processString(c,b,d);if(!(c instanceof Array)){c=[c]}a=a.concat(c)}return a},lookupPhrase:function(f,a,d){if(!d){d="_"}if(f instanceof Array){d=(f[0]||"_");f=(f[1]||"")}var c=this.loadDomain(d);if(c){MathJax.Hub.RestartAfter(c)}var b=this.strings[this.locale];if(b){if(b.domains&&d in b.domains){var e=b.domains[d];if(e.strings&&f in e.strings){a=e.strings[f]}}}return a},loadFile:function(b,d,e){e=MathJax.Callback(e);b=(d.file||b);if(!b.match(/\.js$/)){b+=".js"}if(!b.match(/^([a-z]+:|\[MathJax\])/)){var a=(this.strings[this.locale].directory||this.directory+"/"+this.locale||"[MathJax]/localization/"+this.locale);b=a+"/"+b}var c=MathJax.Ajax.Require(b,function(){d.isLoaded=true;return e()});return(c.called?null:c)},loadDomain:function(c,e){var b,a=this.strings[this.locale];if(a){if(!a.isLoaded){b=this.loadFile(this.locale,a);if(b){return MathJax.Callback.Queue(b,["loadDomain",this,c]).Push(e||{})}}if(a.domains&&c in a.domains){var d=a.domains[c];if(!d.isLoaded){b=this.loadFile(c,d);if(b){return MathJax.Callback.Queue(b).Push(e)}}}}return MathJax.Callback(e)()},Try:function(a){a=MathJax.Callback(a);a.autoReset=true;try{a()}catch(b){if(!b.restart){throw b}MathJax.Callback.After(["Try",this,a],b.restart)}},resetLocale:function(a){if(!a){return}a=a.toLowerCase();while(!this.strings[a]){var c=a.lastIndexOf("-");if(c===-1){return}a=a.substring(0,c)}var b=this.strings[a].remap;this.locale=b?b:a},setLocale:function(a){this.resetLocale(a);if(MathJax.Menu){this.loadDomain("MathMenu")}},addTranslation:function(b,e,c){var d=this.strings[b],a=false;if(!d){d=this.strings[b]={};a=true}if(!d.domains){d.domains={}}if(e){if(!d.domains[e]){d.domains[e]={}}d=d.domains[e]}MathJax.Hub.Insert(d,c);if(a&&MathJax.Menu.menu){MathJax.Menu.CreateLocaleMenu()}},setCSS:function(b){var a=this.strings[this.locale];if(a){if(a.fontFamily){b.style.fontFamily=a.fontFamily}if(a.fontDirection){b.style.direction=a.fontDirection;if(a.fontDirection==="rtl"){b.style.textAlign="right"}}}return b},fontFamily:function(){var a=this.strings[this.locale];return(a?a.fontFamily:null)},fontDirection:function(){var a=this.strings[this.locale];return(a?a.fontDirection:null)},plural:function(b){var a=this.strings[this.locale];if(a&&a.plural){return a.plural(b)}if(b==1){return 1}return 2},number:function(b){var a=this.strings[this.locale];if(a&&a.number){return a.number(b)}return b}};MathJax.Message={ready:false,log:[{}],current:null,textNodeBug:(navigator.vendor==="Apple Computer, Inc."&&typeof navigator.vendorSub==="undefined")||(window.hasOwnProperty&&window.hasOwnProperty("konqueror")),styles:{"#MathJax_Message":{position:"fixed",left:"1px",bottom:"2px","background-color":"#E6E6E6",border:"1px solid #959595",margin:"0px",padding:"2px 8px","z-index":"102",color:"black","font-size":"80%",width:"auto","white-space":"nowrap"},"#MathJax_MSIE_Frame":{position:"absolute",top:0,left:0,width:"0px","z-index":101,border:"0px",margin:"0px",padding:"0px"}},browsers:{MSIE:function(a){MathJax.Message.msieFixedPositionBug=((document.documentMode||0)<7);if(MathJax.Message.msieFixedPositionBug){MathJax.Hub.config.styles["#MathJax_Message"].position="absolute"}MathJax.Message.quirks=(document.compatMode==="BackCompat")},Chrome:function(a){MathJax.Hub.config.styles["#MathJax_Message"].bottom="1.5em";MathJax.Hub.config.styles["#MathJax_Message"].left="1em"}},Init:function(a){if(a){this.ready=true}if(!document.body||!this.ready){return false}if(this.div&&this.div.parentNode==null){this.div=document.getElementById("MathJax_Message");if(this.div){this.text=this.div.firstChild}}if(!this.div){var b=document.body;if(this.msieFixedPositionBug&&window.attachEvent){b=this.frame=this.addDiv(document.body);b.removeAttribute("id");b.style.position="absolute";b.style.border=b.style.margin=b.style.padding="0px";b.style.zIndex="101";b.style.height="0px";b=this.addDiv(b);b.id="MathJax_MSIE_Frame";window.attachEvent("onscroll",this.MoveFrame);window.attachEvent("onresize",this.MoveFrame);this.MoveFrame()}this.div=this.addDiv(b);this.div.style.display="none";this.text=this.div.appendChild(document.createTextNode(""))}return true},addDiv:function(a){var b=document.createElement("div");b.id="MathJax_Message";if(a.firstChild){a.insertBefore(b,a.firstChild)}else{a.appendChild(b)}return b},MoveFrame:function(){var a=(MathJax.Message.quirks?document.body:document.documentElement);var b=MathJax.Message.frame;b.style.left=a.scrollLeft+"px";b.style.top=a.scrollTop+"px";b.style.width=a.clientWidth+"px";b=b.firstChild;b.style.height=a.clientHeight+"px"},localize:function(a){return MathJax.Localization._(a,a)},filterText:function(a,c,b){if(MathJax.Hub.config.messageStyle==="simple"){if(b==="LoadFile"){if(!this.loading){this.loading=this.localize("Loading")+" "}a=this.loading;this.loading+="."}else{if(b==="ProcessMath"){if(!this.processing){this.processing=this.localize("Processing")+" "}a=this.processing;this.processing+="."}else{if(b==="TypesetMath"){if(!this.typesetting){this.typesetting=this.localize("Typesetting")+" "}a=this.typesetting;this.typesetting+="."}}}}return a},Set:function(c,e,b){if(e==null){e=this.log.length;this.log[e]={}}var d="";if(c instanceof Array){d=c[0];if(d instanceof Array){d=d[1]}try{c=MathJax.Localization._.apply(MathJax.Localization,c)}catch(a){if(!a.restart){throw a}if(!a.restart.called){if(this.log[e].restarted==null){this.log[e].restarted=0}this.log[e].restarted++;delete this.log[e].cleared;MathJax.Callback.After(["Set",this,c,e,b],a.restart);return e}}}if(this.timer){clearTimeout(this.timer);delete this.timer}this.log[e].text=c;this.log[e].filteredText=c=this.filterText(c,e,d);if(typeof(this.log[e].next)==="undefined"){this.log[e].next=this.current;if(this.current!=null){this.log[this.current].prev=e}this.current=e}if(this.current===e&&MathJax.Hub.config.messageStyle!=="none"){if(this.Init()){if(this.textNodeBug){this.div.innerHTML=c}else{this.text.nodeValue=c}this.div.style.display="";if(this.status){window.status="";delete this.status}}else{window.status=c;this.status=true}}if(this.log[e].restarted){if(this.log[e].cleared){b=0}if(--this.log[e].restarted===0){delete this.log[e].cleared}}if(b){setTimeout(MathJax.Callback(["Clear",this,e]),b)}else{if(b==0){this.Clear(e,0)}}return e},Clear:function(b,a){if(this.log[b].prev!=null){this.log[this.log[b].prev].next=this.log[b].next}if(this.log[b].next!=null){this.log[this.log[b].next].prev=this.log[b].prev}if(this.current===b){this.current=this.log[b].next;if(this.text){if(this.div.parentNode==null){this.Init()}if(this.current==null){if(this.timer){clearTimeout(this.timer);delete this.timer}if(a==null){a=600}if(a===0){this.Remove()}else{this.timer=setTimeout(MathJax.Callback(["Remove",this]),a)}}else{if(MathJax.Hub.config.messageStyle!=="none"){if(this.textNodeBug){this.div.innerHTML=this.log[this.current].filteredText}else{this.text.nodeValue=this.log[this.current].filteredText}}}if(this.status){window.status="";delete this.status}}else{if(this.status){window.status=(this.current==null?"":this.log[this.current].text)}}}delete this.log[b].next;delete this.log[b].prev;delete this.log[b].filteredText;if(this.log[b].restarted){this.log[b].cleared=true}},Remove:function(){this.text.nodeValue="";this.div.style.display="none"},File:function(a){return this.Set(["LoadFile","Loading %1",a],null,null)},Log:function(){var b=[];for(var c=1,a=this.log.length;c<a;c++){b[c]=this.log[c].text}return b.join("\n")}};MathJax.Hub={config:{root:"",config:[],styleSheets:[],styles:{".MathJax_Preview":{color:"#888"}},jax:[],extensions:[],preJax:null,postJax:null,displayAlign:"center",displayIndent:"0",preRemoveClass:"MathJax_Preview",showProcessingMessages:true,messageStyle:"normal",delayStartupUntil:"none",skipStartupTypeset:false,elements:[],positionToHash:true,showMathMenu:true,showMathMenuMSIE:true,menuSettings:{zoom:"None",CTRL:false,ALT:false,CMD:false,Shift:false,discoverable:false,zscale:"200%",renderer:"",font:"Auto",context:"MathJax",locale:"en",mpContext:false,mpMouse:false,texHints:true,semantics:false},errorSettings:{message:["[",["MathProcessingError","Math Processing Error"],"]"],style:{color:"#CC0000","font-style":"italic"}}},preProcessors:MathJax.Callback.Hooks(true),inputJax:{},outputJax:{order:{}},processUpdateTime:250,processUpdateDelay:10,signal:MathJax.Callback.Signal("Hub"),Config:function(a){this.Insert(this.config,a);if(this.config.Augment){this.Augment(this.config.Augment)}},CombineConfig:function(c,f){var b=this.config,g,e;c=c.split(/\./);for(var d=0,a=c.length;d<a;d++){g=c[d];if(!b[g]){b[g]={}}e=b;b=b[g]}e[g]=b=this.Insert(f,b);return b},Register:{PreProcessor:function(){MathJax.Hub.preProcessors.Add.apply(MathJax.Hub.preProcessors,arguments)},MessageHook:function(){return MathJax.Hub.signal.MessageHook.apply(MathJax.Hub.signal,arguments)},StartupHook:function(){return MathJax.Hub.Startup.signal.MessageHook.apply(MathJax.Hub.Startup.signal,arguments)},LoadHook:function(){return MathJax.Ajax.LoadHook.apply(MathJax.Ajax,arguments)}},getAllJax:function(e){var c=[],b=this.elementScripts(e);for(var d=0,a=b.length;d<a;d++){if(b[d].MathJax&&b[d].MathJax.elementJax){c.push(b[d].MathJax.elementJax)}}return c},getJaxByType:function(f,e){var c=[],b=this.elementScripts(e);for(var d=0,a=b.length;d<a;d++){if(b[d].MathJax&&b[d].MathJax.elementJax&&b[d].MathJax.elementJax.mimeType===f){c.push(b[d].MathJax.elementJax)}}return c},getJaxByInputType:function(f,e){var c=[],b=this.elementScripts(e);for(var d=0,a=b.length;d<a;d++){if(b[d].MathJax&&b[d].MathJax.elementJax&&b[d].type&&b[d].type.replace(/ *;(.|\s)*/,"")===f){c.push(b[d].MathJax.elementJax)}}return c},getJaxFor:function(a){if(typeof(a)==="string"){a=document.getElementById(a)}if(a&&a.MathJax){return a.MathJax.elementJax}if(a&&a.isMathJax){while(a&&!a.jaxID){a=a.parentNode}if(a){return MathJax.OutputJax[a.jaxID].getJaxFromMath(a)}}return null},isJax:function(a){if(typeof(a)==="string"){a=document.getElementById(a)}if(a&&a.isMathJax){return 1}if(a&&a.tagName!=null&&a.tagName.toLowerCase()==="script"){if(a.MathJax){return(a.MathJax.state===MathJax.ElementJax.STATE.PROCESSED?1:-1)}if(a.type&&this.inputJax[a.type.replace(/ *;(.|\s)*/,"")]){return -1}}return 0},setRenderer:function(d,c){if(!d){return}if(!MathJax.OutputJax[d]){this.config.menuSettings.renderer="";var b="[MathJax]/jax/output/"+d+"/config.js";return MathJax.Ajax.Require(b,["setRenderer",this,d,c])}else{this.config.menuSettings.renderer=d;if(c==null){c="jax/mml"}var a=this.outputJax;if(a[c]&&a[c].length){if(d!==a[c][0].id){a[c].unshift(MathJax.OutputJax[d]);return this.signal.Post(["Renderer Selected",d])}}return null}},Queue:function(){return this.queue.Push.apply(this.queue,arguments)},Typeset:function(e,f){if(!MathJax.isReady){return null}var c=this.elementCallback(e,f);var b=MathJax.Callback.Queue();for(var d=0,a=c.elements.length;d<a;d++){if(c.elements[d]){b.Push(["PreProcess",this,c.elements[d]],["Process",this,c.elements[d]])}}return b.Push(c.callback)},PreProcess:function(e,f){var c=this.elementCallback(e,f);var b=MathJax.Callback.Queue();for(var d=0,a=c.elements.length;d<a;d++){if(c.elements[d]){b.Push(["Post",this.signal,["Begin PreProcess",c.elements[d]]],(arguments.callee.disabled?{}:["Execute",this.preProcessors,c.elements[d]]),["Post",this.signal,["End PreProcess",c.elements[d]]])}}return b.Push(c.callback)},Process:function(a,b){return this.takeAction("Process",a,b)},Update:function(a,b){return this.takeAction("Update",a,b)},Reprocess:function(a,b){return this.takeAction("Reprocess",a,b)},Rerender:function(a,b){return this.takeAction("Rerender",a,b)},takeAction:function(g,e,h){var c=this.elementCallback(e,h);var b=MathJax.Callback.Queue(["Clear",this.signal]);for(var d=0,a=c.elements.length;d<a;d++){if(c.elements[d]){var f={scripts:[],start:new Date().getTime(),i:0,j:0,jax:{},jaxIDs:[]};b.Push(["Post",this.signal,["Begin "+g,c.elements[d]]],["Post",this.signal,["Begin Math",c.elements[d],g]],["prepareScripts",this,g,c.elements[d],f],["Post",this.signal,["Begin Math Input",c.elements[d],g]],["processInput",this,f],["Post",this.signal,["End Math Input",c.elements[d],g]],["prepareOutput",this,f,"preProcess"],["Post",this.signal,["Begin Math Output",c.elements[d],g]],["processOutput",this,f],["Post",this.signal,["End Math Output",c.elements[d],g]],["prepareOutput",this,f,"postProcess"],["Post",this.signal,["End Math",c.elements[d],g]],["Post",this.signal,["End "+g,c.elements[d]]])}}return b.Push(c.callback)},scriptAction:{Process:function(a){},Update:function(b){var a=b.MathJax.elementJax;if(a&&a.needsUpdate()){a.Remove(true);b.MathJax.state=a.STATE.UPDATE}else{b.MathJax.state=a.STATE.PROCESSED}},Reprocess:function(b){var a=b.MathJax.elementJax;if(a){a.Remove(true);b.MathJax.state=a.STATE.UPDATE}},Rerender:function(b){var a=b.MathJax.elementJax;if(a){a.Remove(true);b.MathJax.state=a.STATE.OUTPUT}}},prepareScripts:function(h,e,g){if(arguments.callee.disabled){return}var b=this.elementScripts(e);var f=MathJax.ElementJax.STATE;for(var d=0,a=b.length;d<a;d++){var c=b[d];if(c.type&&this.inputJax[c.type.replace(/ *;(.|\n)*/,"")]){if(c.MathJax){if(c.MathJax.elementJax&&c.MathJax.elementJax.hover){MathJax.Extension.MathEvents.Hover.ClearHover(c.MathJax.elementJax)}if(c.MathJax.state!==f.PENDING){this.scriptAction[h](c)}}if(!c.MathJax){c.MathJax={state:f.PENDING}}if(c.MathJax.state!==f.PROCESSED){g.scripts.push(c)}}}},checkScriptSiblings:function(a){if(a.MathJax.checked){return}var b=this.config,f=a.previousSibling;if(f&&f.nodeName==="#text"){var d,e,c=a.nextSibling;if(c&&c.nodeName!=="#text"){c=null}if(b.preJax){if(typeof(b.preJax)==="string"){b.preJax=new RegExp(b.preJax+"$")}d=f.nodeValue.match(b.preJax)}if(b.postJax&&c){if(typeof(b.postJax)==="string"){b.postJax=new RegExp("^"+b.postJax)}e=c.nodeValue.match(b.postJax)}if(d&&(!b.postJax||e)){f.nodeValue=f.nodeValue.replace(b.preJax,(d.length>1?d[1]:""));f=null}if(e&&(!b.preJax||d)){c.nodeValue=c.nodeValue.replace(b.postJax,(e.length>1?e[1]:""))}if(f&&!f.nodeValue.match(/\S/)){f=f.previousSibling}}if(b.preRemoveClass&&f&&f.className===b.preRemoveClass){a.MathJax.preview=f}a.MathJax.checked=1},processInput:function(a){var b,i=MathJax.ElementJax.STATE;var h,e,d=a.scripts.length;try{while(a.i<d){h=a.scripts[a.i];if(!h){a.i++;continue}e=h.previousSibling;if(e&&e.className==="MathJax_Error"){e.parentNode.removeChild(e)}if(!h.MathJax||h.MathJax.state===i.PROCESSED){a.i++;continue}if(!h.MathJax.elementJax||h.MathJax.state===i.UPDATE){this.checkScriptSiblings(h);var g=h.type.replace(/ *;(.|\s)*/,"");b=this.inputJax[g].Process(h,a);if(typeof b==="function"){if(b.called){continue}this.RestartAfter(b)}b.Attach(h,this.inputJax[g].id);this.saveScript(b,a,h,i)}else{if(h.MathJax.state===i.OUTPUT){this.saveScript(h.MathJax.elementJax,a,h,i)}}a.i++;var c=new Date().getTime();if(c-a.start>this.processUpdateTime&&a.i<a.scripts.length){a.start=c;this.RestartAfter(MathJax.Callback.Delay(1))}}}catch(f){return this.processError(f,a,"Input")}if(a.scripts.length&&this.config.showProcessingMessages){MathJax.Message.Set(["ProcessMath","Processing math: %1%%",100],0)}a.start=new Date().getTime();a.i=a.j=0;return null},saveScript:function(a,d,b,c){if(!this.outputJax[a.mimeType]){b.MathJax.state=c.UPDATE;throw Error("No output jax registered for "+a.mimeType)}a.outputJax=this.outputJax[a.mimeType][0].id;if(!d.jax[a.outputJax]){if(d.jaxIDs.length===0){d.jax[a.outputJax]=d.scripts}else{if(d.jaxIDs.length===1){d.jax[d.jaxIDs[0]]=d.scripts.slice(0,d.i)}d.jax[a.outputJax]=[]}d.jaxIDs.push(a.outputJax)}if(d.jaxIDs.length>1){d.jax[a.outputJax].push(b)}b.MathJax.state=c.OUTPUT},prepareOutput:function(c,f){while(c.j<c.jaxIDs.length){var e=c.jaxIDs[c.j],d=MathJax.OutputJax[e];if(d[f]){try{var a=d[f](c);if(typeof a==="function"){if(a.called){continue}this.RestartAfter(a)}}catch(b){if(!b.restart){MathJax.Message.Set(["PrepError","Error preparing %1 output (%2)",e,f],null,600);MathJax.Hub.lastPrepError=b;c.j++}return MathJax.Callback.After(["prepareOutput",this,c,f],b.restart)}}c.j++}return null},processOutput:function(h){var b,g=MathJax.ElementJax.STATE,d,a=h.scripts.length;try{while(h.i<a){d=h.scripts[h.i];if(!d||!d.MathJax||d.MathJax.error){h.i++;continue}var c=d.MathJax.elementJax;if(!c){h.i++;continue}b=MathJax.OutputJax[c.outputJax].Process(d,h);d.MathJax.state=g.PROCESSED;h.i++;if(d.MathJax.preview){d.MathJax.preview.innerHTML=""}this.signal.Post(["New Math",c.inputID]);var e=new Date().getTime();if(e-h.start>this.processUpdateTime&&h.i<h.scripts.length){h.start=e;this.RestartAfter(MathJax.Callback.Delay(this.processUpdateDelay))}}}catch(f){return this.processError(f,h,"Output")}if(h.scripts.length&&this.config.showProcessingMessages){MathJax.Message.Set(["TypesetMath","Typesetting math: %1%%",100],0);MathJax.Message.Clear(0)}h.i=h.j=0;return null},processMessage:function(d,b){var a=Math.floor(d.i/(d.scripts.length)*100);var c=(b==="Output"?["TypesetMath","Typesetting math: %1%%"]:["ProcessMath","Processing math: %1%%"]);if(this.config.showProcessingMessages){MathJax.Message.Set(c.concat(a),0)}},processError:function(b,c,a){if(!b.restart){if(!this.config.errorSettings.message){throw b}this.formatError(c.scripts[c.i],b);c.i++}this.processMessage(c,a);return MathJax.Callback.After(["process"+a,this,c],b.restart)},formatError:function(b,e){var d="Error: "+e.message+"\n";if(e.sourceURL){d+="\nfile: "+e.sourceURL}if(e.line){d+="\nline: "+e.line}b.MathJax.error=MathJax.OutputJax.Error.Jax(d,b);var f=this.config.errorSettings;var a=MathJax.Localization._(f.messageId,f.message);var c=MathJax.HTML.Element("span",{className:"MathJax_Error",jaxID:"Error",isMathJax:true},a);if(MathJax.Extension.MathEvents){c.oncontextmenu=MathJax.Extension.MathEvents.Event.Menu;c.onmousedown=MathJax.Extension.MathEvents.Event.Mousedown}else{MathJax.Ajax.Require("[MathJax]/extensions/MathEvents.js",function(){c.oncontextmenu=MathJax.Extension.MathEvents.Event.Menu;c.onmousedown=MathJax.Extension.MathEvents.Event.Mousedown})}b.parentNode.insertBefore(c,b);if(b.MathJax.preview){b.MathJax.preview.innerHTML=""}this.lastError=e;this.signal.Post(["Math Processing Error",b,e])},RestartAfter:function(a){throw this.Insert(Error("restart"),{restart:MathJax.Callback(a)})},elementCallback:function(c,f){if(f==null&&(c instanceof Array||typeof c==="function")){try{MathJax.Callback(c);f=c;c=null}catch(d){}}if(c==null){c=this.config.elements||[]}if(!(c instanceof Array)){c=[c]}c=[].concat(c);for(var b=0,a=c.length;b<a;b++){if(typeof(c[b])==="string"){c[b]=document.getElementById(c[b])}}if(!document.body){document.body=document.getElementsByTagName("body")[0]}if(c.length==0){c.push(document.body)}if(!f){f={}}return{elements:c,callback:f}},elementScripts:function(d){if(d instanceof Array){var b=[];for(var c=0,a=d.length;c<a;c++){b.push.apply(b,this.elementScripts(d[c]))}return b}if(typeof(d)==="string"){d=document.getElementById(d)}if(!document.body){document.body=document.getElementsByTagName("body")[0]}if(d==null){d=document.body}if(d.tagName!=null&&d.tagName.toLowerCase()==="script"){return[d]}return d.getElementsByTagName("script")},Insert:function(c,a){for(var b in a){if(a.hasOwnProperty(b)){if(typeof a[b]==="object"&&!(a[b] instanceof Array)&&(typeof c[b]==="object"||typeof c[b]==="function")){this.Insert(c[b],a[b])}else{c[b]=a[b]}}}return c},SplitList:("trim" in String.prototype?function(a){return a.trim().split(/\s+/)}:function(a){return a.replace(/^\s+/,"").replace(/\s+$/,"").split(/\s+/)})};MathJax.Hub.Insert(MathJax.Hub.config.styles,MathJax.Message.styles);MathJax.Hub.Insert(MathJax.Hub.config.styles,{".MathJax_Error":MathJax.Hub.config.errorSettings.style});MathJax.Extension={};MathJax.Hub.Configured=MathJax.Callback({});MathJax.Hub.Startup={script:"",queue:MathJax.Callback.Queue(),signal:MathJax.Callback.Signal("Startup"),params:{},Config:function(){this.queue.Push(["Post",this.signal,"Begin Config"]);if(this.params.locale){MathJax.Localization.resetLocale(this.params.locale);MathJax.Hub.config.menuSettings.locale=this.params.locale}if(this.params.config){var c=this.params.config.split(/,/);for(var b=0,a=c.length;b<a;b++){if(!c[b].match(/\.js$/)){c[b]+=".js"}this.queue.Push(["Require",MathJax.Ajax,this.URL("config",c[b])])}}this.queue.Push(["Config",MathJax.Hub,MathJax.AuthorConfig]);if(this.script.match(/\S/)){this.queue.Push(this.script+";\n1;")}this.queue.Push(["ConfigDelay",this],["ConfigBlocks",this],[function(d){return d.loadArray(MathJax.Hub.config.config,"config",null,true)},this],["Post",this.signal,"End Config"])},ConfigDelay:function(){var a=this.params.delayStartupUntil||MathJax.Hub.config.delayStartupUntil;if(a==="onload"){return this.onload}if(a==="configured"){return MathJax.Hub.Configured}return a},ConfigBlocks:function(){var c=document.getElementsByTagName("script");var f=null,b=MathJax.Callback.Queue();for(var d=0,a=c.length;d<a;d++){var e=String(c[d].type).replace(/ /g,"");if(e.match(/^text\/x-mathjax-config(;.*)?$/)&&!e.match(/;executed=true/)){c[d].type+=";executed=true";f=b.Push(c[d].innerHTML+";\n1;")}}return f},Cookie:function(){return this.queue.Push(["Post",this.signal,"Begin Cookie"],["Get",MathJax.HTML.Cookie,"menu",MathJax.Hub.config.menuSettings],[function(d){if(d.menuSettings.locale){MathJax.Localization.resetLocale(d.menuSettings.locale)}var f=d.menuSettings.renderer,b=d.jax;if(f){var c="output/"+f;b.sort();for(var e=0,a=b.length;e<a;e++){if(b[e].substr(0,7)==="output/"){break}}if(e==a-1){b.pop()}else{while(e<a){if(b[e]===c){b.splice(e,1);break}e++}}b.unshift(c)}},MathJax.Hub.config],["Post",this.signal,"End Cookie"])},Styles:function(){return this.queue.Push(["Post",this.signal,"Begin Styles"],["loadArray",this,MathJax.Hub.config.styleSheets,"config"],["Styles",MathJax.Ajax,MathJax.Hub.config.styles],["Post",this.signal,"End Styles"])},Jax:function(){var f=MathJax.Hub.config,c=MathJax.Hub.outputJax;for(var g=0,b=f.jax.length,d=0;g<b;g++){var e=f.jax[g].substr(7);if(f.jax[g].substr(0,7)==="output/"&&c.order[e]==null){c.order[e]=d;d++}}var a=MathJax.Callback.Queue();return a.Push(["Post",this.signal,"Begin Jax"],["loadArray",this,f.jax,"jax","config.js"],["Post",this.signal,"End Jax"])},Extensions:function(){var a=MathJax.Callback.Queue();return a.Push(["Post",this.signal,"Begin Extensions"],["loadArray",this,MathJax.Hub.config.extensions,"extensions"],["Post",this.signal,"End Extensions"])},Message:function(){MathJax.Message.Init(true)},Menu:function(){var b=MathJax.Hub.config.menuSettings,a=MathJax.Hub.outputJax,d;for(var c in a){if(a.hasOwnProperty(c)){if(a[c].length){d=a[c];break}}}if(d&&d.length){if(b.renderer&&b.renderer!==d[0].id){d.unshift(MathJax.OutputJax[b.renderer])}b.renderer=d[0].id}},Hash:function(){if(MathJax.Hub.config.positionToHash&&document.location.hash&&document.body&&document.body.scrollIntoView){var d=document.location.hash.substr(1);var f=document.getElementById(d);if(!f){var c=document.getElementsByTagName("a");for(var e=0,b=c.length;e<b;e++){if(c[e].name===d){f=c[e];break}}}if(f){while(!f.scrollIntoView){f=f.parentNode}f=this.HashCheck(f);if(f&&f.scrollIntoView){setTimeout(function(){f.scrollIntoView(true)},1)}}}},HashCheck:function(b){if(b.isMathJax){var a=MathJax.Hub.getJaxFor(b);if(a&&MathJax.OutputJax[a.outputJax].hashCheck){b=MathJax.OutputJax[a.outputJax].hashCheck(b)}}return b},MenuZoom:function(){if(MathJax.Hub.config.showMathMenu){if(!MathJax.Extension.MathMenu){setTimeout(function(){MathJax.Callback.Queue(["Require",MathJax.Ajax,"[MathJax]/extensions/MathMenu.js",{}],["loadDomain",MathJax.Localization,"MathMenu"])},1000)}else{setTimeout(MathJax.Callback(["loadDomain",MathJax.Localization,"MathMenu"]),1000)}if(!MathJax.Extension.MathZoom){setTimeout(MathJax.Callback(["Require",MathJax.Ajax,"[MathJax]/extensions/MathZoom.js",{}]),2000)}}},onLoad:function(){var a=this.onload=MathJax.Callback(function(){MathJax.Hub.Startup.signal.Post("onLoad")});if(document.body&&document.readyState){if(MathJax.Hub.Browser.isMSIE){if(document.readyState==="complete"){return[a]}}else{if(document.readyState!=="loading"){return[a]}}}if(window.addEventListener){window.addEventListener("load",a,false);if(!this.params.noDOMContentEvent){window.addEventListener("DOMContentLoaded",a,false)}}else{if(window.attachEvent){window.attachEvent("onload",a)}else{window.onload=a}}return a},Typeset:function(a,b){if(MathJax.Hub.config.skipStartupTypeset){return function(){}}return this.queue.Push(["Post",this.signal,"Begin Typeset"],["Typeset",MathJax.Hub,a,b],["Post",this.signal,"End Typeset"])},URL:function(b,a){if(!a.match(/^([a-z]+:\/\/|\[|\/)/)){a="[MathJax]/"+b+"/"+a}return a},loadArray:function(b,f,c,a){if(b){if(!(b instanceof Array)){b=[b]}if(b.length){var h=MathJax.Callback.Queue(),j={},e;for(var g=0,d=b.length;g<d;g++){e=this.URL(f,b[g]);if(c){e+="/"+c}if(a){h.Push(["Require",MathJax.Ajax,e,j])}else{h.Push(MathJax.Ajax.Require(e,j))}}return h.Push({})}}return null}};(function(d){var b=window[d],e="["+d+"]";var c=b.Hub,a=b.Ajax,f=b.Callback;var g=MathJax.Object.Subclass({JAXFILE:"jax.js",require:null,config:{},Init:function(i,h){if(arguments.length===0){return this}return(this.constructor.Subclass(i,h))()},Augment:function(k,j){var i=this.constructor,h={};if(k!=null){for(var l in k){if(k.hasOwnProperty(l)){if(typeof k[l]==="function"){i.protoFunction(l,k[l])}else{h[l]=k[l]}}}if(k.toString!==i.prototype.toString&&k.toString!=={}.toString){i.protoFunction("toString",k.toString)}}c.Insert(i.prototype,h);i.Augment(null,j);return this},Translate:function(h,i){throw Error(this.directory+"/"+this.JAXFILE+" failed to define the Translate() method")},Register:function(h){},Config:function(){this.config=c.CombineConfig(this.id,this.config);if(this.config.Augment){this.Augment(this.config.Augment)}},Startup:function(){},loadComplete:function(i){if(i==="config.js"){return a.loadComplete(this.directory+"/"+i)}else{var h=f.Queue();h.Push(c.Register.StartupHook("End Config",{}),["Post",c.Startup.signal,this.id+" Jax Config"],["Config",this],["Post",c.Startup.signal,this.id+" Jax Require"],[function(j){return MathJax.Hub.Startup.loadArray(j.require,this.directory)},this],[function(j,k){return MathJax.Hub.Startup.loadArray(j.extensions,"extensions/"+k)},this.config||{},this.id],["Post",c.Startup.signal,this.id+" Jax Startup"],["Startup",this],["Post",c.Startup.signal,this.id+" Jax Ready"]);if(this.copyTranslate){h.Push([function(j){j.preProcess=j.preTranslate;j.Process=j.Translate;j.postProcess=j.postTranslate},this.constructor.prototype])}return h.Push(["loadComplete",a,this.directory+"/"+i])}}},{id:"Jax",version:"2.4.0",directory:e+"/jax",extensionDir:e+"/extensions"});b.InputJax=g.Subclass({elementJax:"mml",sourceMenuTitle:["Original","Original Form"],copyTranslate:true,Process:function(l,q){var j=f.Queue(),o;var k=this.elementJax;if(!(k instanceof Array)){k=[k]}for(var n=0,h=k.length;n<h;n++){o=b.ElementJax.directory+"/"+k[n]+"/"+this.JAXFILE;if(!this.require){this.require=[]}else{if(!(this.require instanceof Array)){this.require=[this.require]}}this.require.push(o);j.Push(a.Require(o))}o=this.directory+"/"+this.JAXFILE;var p=j.Push(a.Require(o));if(!p.called){this.constructor.prototype.Process=function(){if(!p.called){return p}throw Error(o+" failed to load properly")}}k=c.outputJax["jax/"+k[0]];if(k){j.Push(a.Require(k[0].directory+"/"+this.JAXFILE))}return j.Push({})},needsUpdate:function(h){var i=h.SourceElement();return(h.originalText!==b.HTML.getScript(i))},Register:function(h){if(!c.inputJax){c.inputJax={}}c.inputJax[h]=this}},{id:"InputJax",version:"2.4.0",directory:g.directory+"/input",extensionDir:g.extensionDir});b.OutputJax=g.Subclass({copyTranslate:true,preProcess:function(j){var i,h=this.directory+"/"+this.JAXFILE;this.constructor.prototype.preProcess=function(k){if(!i.called){return i}throw Error(h+" failed to load properly")};i=a.Require(h);return i},Register:function(i){var h=c.outputJax;if(!h[i]){h[i]=[]}if(h[i].length&&(this.id===c.config.menuSettings.renderer||(h.order[this.id]||0)<(h.order[h[i][0].id]||0))){h[i].unshift(this)}else{h[i].push(this)}if(!this.require){this.require=[]}else{if(!(this.require instanceof Array)){this.require=[this.require]}}this.require.push(b.ElementJax.directory+"/"+(i.split(/\//)[1])+"/"+this.JAXFILE)},Remove:function(h){}},{id:"OutputJax",version:"2.4.0",directory:g.directory+"/output",extensionDir:g.extensionDir,fontDir:e+(b.isPacked?"":"/..")+"/fonts",imageDir:e+(b.isPacked?"":"/..")+"/images"});b.ElementJax=g.Subclass({Init:function(i,h){return this.constructor.Subclass(i,h)},inputJax:null,outputJax:null,inputID:null,originalText:"",mimeType:"",sourceMenuTitle:["MathMLcode","MathML Code"],Text:function(i,j){var h=this.SourceElement();b.HTML.setScript(h,i);h.MathJax.state=this.STATE.UPDATE;return c.Update(h,j)},Reprocess:function(i){var h=this.SourceElement();h.MathJax.state=this.STATE.UPDATE;return c.Reprocess(h,i)},Update:function(h){return this.Rerender(h)},Rerender:function(i){var h=this.SourceElement();h.MathJax.state=this.STATE.OUTPUT;return c.Process(h,i)},Remove:function(h){if(this.hover){this.hover.clear(this)}b.OutputJax[this.outputJax].Remove(this);if(!h){c.signal.Post(["Remove Math",this.inputID]);this.Detach()}},needsUpdate:function(){return b.InputJax[this.inputJax].needsUpdate(this)},SourceElement:function(){return document.getElementById(this.inputID)},Attach:function(i,j){var h=i.MathJax.elementJax;if(i.MathJax.state===this.STATE.UPDATE){h.Clone(this)}else{h=i.MathJax.elementJax=this;if(i.id){this.inputID=i.id}else{i.id=this.inputID=b.ElementJax.GetID();this.newID=1}}h.originalText=b.HTML.getScript(i);h.inputJax=j;if(h.root){h.root.inputID=h.inputID}return h},Detach:function(){var h=this.SourceElement();if(!h){return}try{delete h.MathJax}catch(i){h.MathJax=null}if(this.newID){h.id=""}},Clone:function(h){var i;for(i in this){if(!this.hasOwnProperty(i)){continue}if(typeof(h[i])==="undefined"&&i!=="newID"){delete this[i]}}for(i in h){if(!h.hasOwnProperty(i)){continue}if(typeof(this[i])==="undefined"||(this[i]!==h[i]&&i!=="inputID")){this[i]=h[i]}}}},{id:"ElementJax",version:"2.4.0",directory:g.directory+"/element",extensionDir:g.extensionDir,ID:0,STATE:{PENDING:1,PROCESSED:2,UPDATE:3,OUTPUT:4},GetID:function(){this.ID++;return"MathJax-Element-"+this.ID},Subclass:function(){var h=g.Subclass.apply(this,arguments);h.loadComplete=this.prototype.loadComplete;return h}});b.ElementJax.prototype.STATE=b.ElementJax.STATE;b.OutputJax.Error={id:"Error",version:"2.4.0",config:{},ContextMenu:function(){return b.Extension.MathEvents.Event.ContextMenu.apply(b.Extension.MathEvents.Event,arguments)},Mousedown:function(){return b.Extension.MathEvents.Event.AltContextMenu.apply(b.Extension.MathEvents.Event,arguments)},getJaxFromMath:function(h){return(h.nextSibling.MathJax||{}).error},Jax:function(j,i){var h=MathJax.Hub.inputJax[i.type.replace(/ *;(.|\s)*/,"")];return{inputJax:(h||{id:"Error"}).id,outputJax:"Error",sourceMenuTitle:["ErrorMessage","Error Message"],sourceMenuFormat:"Error",originalText:MathJax.HTML.getScript(i),errorText:j}}};b.InputJax.Error={id:"Error",version:"2.4.0",config:{},sourceMenuTitle:["Original","Original Form"]}})("MathJax");(function(n){var g=window[n];if(!g){g=window[n]={}}var c=g.Hub;var r=c.Startup;var v=c.config;var f=document.getElementsByTagName("head")[0];if(!f){f=document.childNodes[0]}var b=(document.documentElement||document).getElementsByTagName("script");var e=new RegExp("(^|/)"+n+"\\.js(\\?.*)?$");for(var p=b.length-1;p>=0;p--){if((b[p].src||"").match(e)){r.script=b[p].innerHTML;if(RegExp.$2){var s=RegExp.$2.substr(1).split(/\&/);for(var o=0,k=s.length;o<k;o++){var l=s[o].match(/(.*)=(.*)/);if(l){r.params[unescape(l[1])]=unescape(l[2])}}}v.root=b[p].src.replace(/(^|\/)[^\/]*(\?.*)?$/,"").replace(/^(https?:)\/\/[0-9a-f]+(-[0-9a-f]+)?.ssl.cf1.rackcdn.com\//,"$1//cdn.mathjax.org/");g.Ajax.config.root=v.root;break}}var h=navigator.userAgent;var a={isMac:(navigator.platform.substr(0,3)==="Mac"),isPC:(navigator.platform.substr(0,3)==="Win"),isMSIE:("ActiveXObject" in window&&"clipboardData" in window),isFirefox:(h.match(/Gecko\//)&&!h.match(/like Gecko/)),isSafari:(h.match(/ (Apple)?WebKit\//)!=null&&(!window.chrome||window.chrome.loadTimes==null)),isChrome:(window.chrome!=null&&window.chrome.loadTimes!=null),isOpera:(window.opera!=null&&window.opera.version!=null),isKonqueror:("konqueror" in window&&navigator.vendor=="KDE"),versionAtLeast:function(x){var w=(this.version).split(".");x=(new String(x)).split(".");for(var y=0,j=x.length;y<j;y++){if(w[y]!=x[y]){return parseInt(w[y]||"0")>=parseInt(x[y])}}return true},Select:function(j){var i=j[c.Browser];if(i){return i(c.Browser)}return null}};var d=h.replace(/^Mozilla\/(\d+\.)+\d+ /,"").replace(/[a-z][-a-z0-9._: ]+\/\d+[^ ]*-[^ ]*\.([a-z][a-z])?\d+ /i,"").replace(/Gentoo |Ubuntu\/(\d+\.)*\d+ (\([^)]*\) )?/,"");c.Browser=c.Insert(c.Insert(new String("Unknown"),{version:"0.0"}),a);for(var u in a){if(a.hasOwnProperty(u)){if(a[u]&&u.substr(0,2)==="is"){u=u.slice(2);if(u==="Mac"||u==="PC"){continue}c.Browser=c.Insert(new String(u),a);var q=new RegExp(".*(Version/| Trident/.*; rv:)((?:\\d+\\.)+\\d+)|.*("+u+")"+(u=="MSIE"?" ":"/")+"((?:\\d+\\.)*\\d+)|(?:^|\\(| )([a-z][-a-z0-9._: ]+|(?:Apple)?WebKit)/((?:\\d+\\.)+\\d+)");var t=q.exec(d)||["","","","unknown","0.0"];c.Browser.name=(t[1]!=""?u:(t[3]||t[5]));c.Browser.version=t[2]||t[4]||t[6];break}}}c.Browser.Select({Safari:function(j){var i=parseInt((String(j.version).split("."))[0]);if(i>85){j.webkit=j.version}if(i>=534){j.version="5.1"}else{if(i>=533){j.version="5.0"}else{if(i>=526){j.version="4.0"}else{if(i>=525){j.version="3.1"}else{if(i>500){j.version="3.0"}else{if(i>400){j.version="2.0"}else{if(i>85){j.version="1.0"}}}}}}}j.isMobile=(navigator.appVersion.match(/Mobile/i)!=null);j.noContextMenu=j.isMobile},Firefox:function(j){if((j.version==="0.0"||h.match(/Firefox/)==null)&&navigator.product==="Gecko"){var m=h.match(/[\/ ]rv:(\d+\.\d.*?)[\) ]/);if(m){j.version=m[1]}else{var i=(navigator.buildID||navigator.productSub||"0").substr(0,8);if(i>="20111220"){j.version="9.0"}else{if(i>="20111120"){j.version="8.0"}else{if(i>="20110927"){j.version="7.0"}else{if(i>="20110816"){j.version="6.0"}else{if(i>="20110621"){j.version="5.0"}else{if(i>="20110320"){j.version="4.0"}else{if(i>="20100121"){j.version="3.6"}else{if(i>="20090630"){j.version="3.5"}else{if(i>="20080617"){j.version="3.0"}else{if(i>="20061024"){j.version="2.0"}}}}}}}}}}}}j.isMobile=(navigator.appVersion.match(/Android/i)!=null||h.match(/ Fennec\//)!=null||h.match(/Mobile/)!=null)},Opera:function(i){i.version=opera.version()},MSIE:function(j){j.isIE9=!!(document.documentMode&&(window.performance||window.msPerformance));MathJax.HTML.setScriptBug=!j.isIE9||document.documentMode<9;var w=false;try{new ActiveXObject("MathPlayer.Factory.1");j.hasMathPlayer=w=true}catch(m){}try{if(w&&!r.params.NoMathPlayer){var i=document.createElement("object");i.id="mathplayer";i.classid="clsid:32F66A20-7614-11D4-BD11-00104BD3F987";document.getElementsByTagName("head")[0].appendChild(i);document.namespaces.add("m","http://www.w3.org/1998/Math/MathML");j.mpNamespace=true;if(document.readyState&&(document.readyState==="loading"||document.readyState==="interactive")){document.write('<?import namespace="m" implementation="#MathPlayer">');j.mpImported=true}}else{document.namespaces.add("mjx_IE_fix","http://www.w3.org/1999/xlink")}}catch(m){}}});c.Browser.Select(MathJax.Message.browsers);if(g.AuthorConfig&&typeof g.AuthorConfig.AuthorInit==="function"){g.AuthorConfig.AuthorInit()}c.queue=g.Callback.Queue();c.queue.Push(["Post",r.signal,"Begin"],["Config",r],["Cookie",r],["Styles",r],["Message",r],function(){var i=g.Callback.Queue(r.Jax(),r.Extensions());return i.Push({})},["Menu",r],r.onLoad(),function(){MathJax.isReady=true},["Typeset",r],["Hash",r],["MenuZoom",r],["Post",r.signal,"End"])})("MathJax")}};


==> libraries-8f6b864e9f2fbcca8d77.js <==
/*! For license information please see libraries-8f6b864e9f2fbcca8d77.js.LICENSE.txt */
(window.webpackJsonp=window.webpackJsonp||[]).push([[0],[,function(e,t,n){"use strict";var r=n(113).charAt,i=n(52),o=n(118),a=i.set,s=i.getterFor("String Iterator");o(String,"String",(function(e){a(this,{type:"String Iterator",string:String(e),index:0})}),(function(){var e,t=s(this),n=t.string,i=t.index;return i>=n.length?{value:void 0,done:!0}:(e=r(n,i),t.index+=e.length,{value:e,done:!1})}))},function(e,t,n){var r=n(16),i=n(159);r({target:"Array",stat:!0,forced:!n(117)((function(e){Array.from(e)}))},{from:i})},function(e,t,n){"use strict";var r=n(16),i=n(90);r({target:"RegExp",proto:!0,forced:/./.exec!==i},{exec:i})},function(e,t,n){var r=n(32),i=n(33).f,o=Function.prototype,a=o.toString,s=/^\s*function ([^ (]*)/;r&&!("name"in o)&&i(o,"name",{configurable:!0,get:function(){try{return a.call(this).match(s)[1]}catch(e){return""}}})},function(e,t,n){var r=n(116),i=n(34),o=n(210);r||i(Object.prototype,"toString",o,{unsafe:!0})},function(e,t,n){"use strict";var r=n(16),i=n(19),o=n(93),a=n(28),s=n(41),u=n(35),l=n(95),c=n(114),d=n(76),f=n(21),p=n(120),h=f("isConcatSpreadable"),g=p>=51||!i((function(){var e=[];return e[h]=!1,e.concat()[0]!==e})),m=d("concat"),v=function(e){if(!a(e))return!1;var t=e[h];return void 0!==t?!!t:o(e)};r({target:"Array",proto:!0,forced:!g||!m},{concat:function(e){var t,n,r,i,o,a=s(this),d=c(a,0),f=0;for(t=-1,r=arguments.length;t<r;t++)if(o=-1===t?a:arguments[t],v(o)){if(f+(i=u(o.length))>9007199254740991)throw TypeError("Maximum allowed index exceeded");for(n=0;n<i;n++,f++)n in o&&l(d,f,o[n])}else{if(f>=9007199254740991)throw TypeError("Maximum allowed index exceeded");l(d,f++,o)}return d.length=f,d}})},function(e,t,n){"use strict";var r=n(16),i=n(28),o=n(93),a=n(88),s=n(35),u=n(50),l=n(95),c=n(21),d=n(76),f=n(44),p=d("slice"),h=f("slice",{ACCESSORS:!0,0:0,1:2}),g=c("species"),m=[].slice,v=Math.max;r({target:"Array",proto:!0,forced:!p||!h},{slice:function(e,t){var n,r,c,d=u(this),f=s(d.length),p=a(e,f),h=a(void 0===t?f:t,f);if(o(d)&&("function"!=typeof(n=d.constructor)||n!==Array&&!o(n.prototype)?i(n)&&null===(n=n[g])&&(n=void 0):n=void 0,n===Array||void 0===n))return m.call(d,p,h);for(r=new(void 0===n?Array:n)(v(h-p,0)),c=0;p<h;p++,c++)p in d&&l(r,c,d[p]);return r.length=c,r}})},function(e,t,n){"use strict";var r=n(50),i=n(97),o=n(75),a=n(52),s=n(118),u=a.set,l=a.getterFor("Array Iterator");e.exports=s(Array,"Array",(function(e,t){u(this,{type:"Array Iterator",target:r(e),index:0,kind:t})}),(function(){var e=l(this),t=e.target,n=e.kind,r=e.index++;return!t||r>=t.length?(e.target=void 0,{value:void 0,done:!0}):"keys"==n?{value:r,done:!1}:"values"==n?{value:t[r],done:!1}:{value:[r,t[r]],done:!1}}),"values"),o.Arguments=o.Array,i("keys"),i("values"),i("entries")},function(e,t,n){var r=n(25),i=n(167),o=n(8),a=n(46),s=n(21),u=s("iterator"),l=s("toStringTag"),c=o.values;for(var d in i){var f=r[d],p=f&&f.prototype;if(p){if(p[u]!==c)try{a(p,u,c)}catch(e){p[u]=c}if(p[l]||a(p,l,d),i[d])for(var h in o)if(p[h]!==o[h])try{a(p,h,o[h])}catch(e){p[h]=o[h]}}}},function(e,t,n){"use strict";var r=n(34),i=n(29),o=n(19),a=n(110),s=RegExp.prototype,u=s.toString,l=o((function(){return"/a/b"!=u.call({source:"a",flags:"b"})})),c="toString"!=u.name;(l||c)&&r(RegExp.prototype,"toString",(function(){var e=i(this),t=String(e.source),n=e.flags;return"/"+t+"/"+String(void 0===n&&e instanceof RegExp&&!("flags"in s)?a.call(e):n)}),{unsafe:!0})},function(e,t,n){"use strict";var r=n(16),i=n(65).find,o=n(97),a=n(44),s=!0,u=a("find");"find"in[]&&Array(1).find((function(){s=!1})),r({target:"Array",proto:!0,forced:s||!u},{find:function(e){return i(this,e,arguments.length>1?arguments[1]:void 0)}}),o("find")},function(e,t,n){"use strict";var r=n(16),i=n(65).map,o=n(76),a=n(44),s=o("map"),u=a("map");r({target:"Array",proto:!0,forced:!s||!u},{map:function(e){return i(this,e,arguments.length>1?arguments[1]:void 0)}})},function(e,t,n){"use strict";var r=n(16),i=n(25),o=n(53),a=n(59),s=n(32),u=n(111),l=n(153),c=n(19),d=n(31),f=n(93),p=n(28),h=n(29),g=n(41),m=n(50),v=n(83),y=n(63),b=n(64),$=n(94),w=n(87),x=n(156),q=n(109),_=n(84),S=n(33),k=n(103),C=n(46),E=n(34),T=n(106),D=n(85),A=n(74),I=n(86),O=n(21),M=n(157),P=n(158),F=n(60),R=n(52),N=n(65).forEach,L=D("hidden"),U=O("toPrimitive"),j=R.set,B=R.getterFor("Symbol"),H=Object.prototype,V=i.Symbol,z=o("JSON","stringify"),W=_.f,Y=S.f,G=x.f,X=k.f,K=T("symbols"),Z=T("op-symbols"),J=T("string-to-symbol-registry"),Q=T("symbol-to-string-registry"),ee=T("wks"),te=i.QObject,ne=!te||!te.prototype||!te.prototype.findChild,re=s&&c((function(){return 7!=b(Y({},"a",{get:function(){return Y(this,"a",{value:7}).a}})).a}))?function(e,t,n){var r=W(H,t);r&&delete H[t],Y(e,t,n),r&&e!==H&&Y(H,t,r)}:Y,ie=function(e,t){var n=K[e]=b(V.prototype);return j(n,{type:"Symbol",tag:e,description:t}),s||(n.description=t),n},oe=l?function(e){return"symbol"==typeof e}:function(e){return Object(e)instanceof V},ae=function(e,t,n){e===H&&ae(Z,t,n),h(e);var r=v(t,!0);return h(n),d(K,r)?(n.enumerable?(d(e,L)&&e[L][r]&&(e[L][r]=!1),n=b(n,{enumerable:y(0,!1)})):(d(e,L)||Y(e,L,y(1,{})),e[L][r]=!0),re(e,r,n)):Y(e,r,n)},se=function(e,t){h(e);var n=m(t),r=$(n).concat(de(n));return N(r,(function(t){s&&!ue.call(n,t)||ae(e,t,n[t])})),e},ue=function(e){var t=v(e,!0),n=X.call(this,t);return!(this===H&&d(K,t)&&!d(Z,t))&&(!(n||!d(this,t)||!d(K,t)||d(this,L)&&this[L][t])||n)},le=function(e,t){var n=m(e),r=v(t,!0);if(n!==H||!d(K,r)||d(Z,r)){var i=W(n,r);return!i||!d(K,r)||d(n,L)&&n[L][r]||(i.enumerable=!0),i}},ce=function(e){var t=G(m(e)),n=[];return N(t,(function(e){d(K,e)||d(A,e)||n.push(e)})),n},de=function(e){var t=e===H,n=G(t?Z:m(e)),r=[];return N(n,(function(e){!d(K,e)||t&&!d(H,e)||r.push(K[e])})),r};(u||(E((V=function(){if(this instanceof V)throw TypeError("Symbol is not a constructor");var e=arguments.length&&void 0!==arguments[0]?String(arguments[0]):void 0,t=I(e),n=function(e){this===H&&n.call(Z,e),d(this,L)&&d(this[L],t)&&(this[L][t]=!1),re(this,t,y(1,e))};return s&&ne&&re(H,t,{configurable:!0,set:n}),ie(t,e)}).prototype,"toString",(function(){return B(this).tag})),E(V,"withoutSetter",(function(e){return ie(I(e),e)})),k.f=ue,S.f=ae,_.f=le,w.f=x.f=ce,q.f=de,M.f=function(e){return ie(O(e),e)},s&&(Y(V.prototype,"description",{configurable:!0,get:function(){return B(this).description}}),a||E(H,"propertyIsEnumerable",ue,{unsafe:!0}))),r({global:!0,wrap:!0,forced:!u,sham:!u},{Symbol:V}),N($(ee),(function(e){P(e)})),r({target:"Symbol",stat:!0,forced:!u},{for:function(e){var t=String(e);if(d(J,t))return J[t];var n=V(t);return J[t]=n,Q[n]=t,n},keyFor:function(e){if(!oe(e))throw TypeError(e+" is not a symbol");if(d(Q,e))return Q[e]},useSetter:function(){ne=!0},useSimple:function(){ne=!1}}),r({target:"Object",stat:!0,forced:!u,sham:!s},{create:function(e,t){return void 0===t?b(e):se(b(e),t)},defineProperty:ae,defineProperties:se,getOwnPropertyDescriptor:le}),r({target:"Object",stat:!0,forced:!u},{getOwnPropertyNames:ce,getOwnPropertySymbols:de}),r({target:"Object",stat:!0,forced:c((function(){q.f(1)}))},{getOwnPropertySymbols:function(e){return q.f(g(e))}}),z)&&r({target:"JSON",stat:!0,forced:!u||c((function(){var e=V();return"[null]"!=z([e])||"{}"!=z({a:e})||"{}"!=z(Object(e))}))},{stringify:function(e,t,n){for(var r,i=[e],o=1;arguments.length>o;)i.push(arguments[o++]);if(r=t,(p(t)||void 0!==e)&&!oe(e))return f(t)||(t=function(e,t){if("function"==typeof r&&(t=r.call(this,e,t)),!oe(t))return t}),i[1]=t,z.apply(null,i)}});V.prototype[U]||C(V.prototype,U,V.prototype.valueOf),F(V,"Symbol"),A[L]=!0},function(e,t,n){"use strict";var r=n(16),i=n(32),o=n(25),a=n(31),s=n(28),u=n(33).f,l=n(149),c=o.Symbol;if(i&&"function"==typeof c&&(!("description"in c.prototype)||void 0!==c().description)){var d={},f=function(){var e=arguments.length<1||void 0===arguments[0]?void 0:String(arguments[0]),t=this instanceof f?new c(e):void 0===e?c():c(e);return""===e&&(d[t]=!0),t};l(f,c);var p=f.prototype=c.prototype;p.constructor=f;var h=p.toString,g="Symbol(test)"==String(c("test")),m=/^Symbol\((.*)\)[^)]+$/;u(p,"description",{configurable:!0,get:function(){var e=s(this)?this.valueOf():this,t=h.call(e);if(a(d,e))return"";var n=g?t.slice(7,-1):t.replace(m,"$1");return""===n?void 0:n}}),r({global:!0,forced:!0},{Symbol:f})}},function(e,t,n){n(158)("iterator")},function(e,t,n){var r=n(25),i=n(84).f,o=n(46),a=n(34),s=n(104),u=n(149),l=n(89);e.exports=function(e,t){var n,c,d,f,p,h=e.target,g=e.global,m=e.stat;if(n=g?r:m?r[h]||s(h,{}):(r[h]||{}).prototype)for(c in t){if(f=t[c],d=e.noTargetGet?(p=i(n,c))&&p.value:n[c],!l(g?c:h+(m?".":"#")+c,e.forced)&&void 0!==d){if(typeof f==typeof d)continue;u(f,d)}(e.sham||d&&d.sham)&&o(f,"sham",!0),a(n,c,f,e)}}},function(e,t,n){"use strict";var r=n(16),i=n(65).filter,o=n(76),a=n(44),s=o("filter"),u=a("filter");r({target:"Array",proto:!0,forced:!s||!u},{filter:function(e){return i(this,e,arguments.length>1?arguments[1]:void 0)}})},function(e,t,n){"use strict";var r=n(91),i=n(127),o=n(29),a=n(45),s=n(124),u=n(112),l=n(35),c=n(92),d=n(90),f=n(19),p=[].push,h=Math.min,g=!f((function(){return!RegExp(4294967295,"y")}));r("split",2,(function(e,t,n){var r;return r="c"=="abbc".split(/(b)*/)[1]||4!="test".split(/(?:)/,-1).length||2!="ab".split(/(?:ab)*/).length||4!=".".split(/(.?)(.?)/).length||".".split(/()()/).length>1||"".split(/.?/).length?function(e,n){var r=String(a(this)),o=void 0===n?4294967295:n>>>0;if(0===o)return[];if(void 0===e)return[r];if(!i(e))return t.call(r,e,o);for(var s,u,l,c=[],f=(e.ignoreCase?"i":"")+(e.multiline?"m":"")+(e.unicode?"u":"")+(e.sticky?"y":""),h=0,g=new RegExp(e.source,f+"g");(s=d.call(g,r))&&!((u=g.lastIndex)>h&&(c.push(r.slice(h,s.index)),s.length>1&&s.index<r.length&&p.apply(c,s.slice(1)),l=s[0].length,h=u,c.length>=o));)g.lastIndex===s.index&&g.lastIndex++;return h===r.length?!l&&g.test("")||c.push(""):c.push(r.slice(h)),c.length>o?c.slice(0,o):c}:"0".split(void 0,0).length?function(e,n){return void 0===e&&0===n?[]:t.call(this,e,n)}:t,[function(t,n){var i=a(this),o=null==t?void 0:t[e];return void 0!==o?o.call(t,i,n):r.call(String(i),t,n)},function(e,i){var a=n(r,e,this,i,r!==t);if(a.done)return a.value;var d=o(e),f=String(this),p=s(d,RegExp),m=d.unicode,v=(d.ignoreCase?"i":"")+(d.multiline?"m":"")+(d.unicode?"u":"")+(g?"y":"g"),y=new p(g?d:"^(?:"+d.source+")",v),b=void 0===i?4294967295:i>>>0;if(0===b)return[];if(0===f.length)return null===c(y,f)?[f]:[];for(var $=0,w=0,x=[];w<f.length;){y.lastIndex=g?w:0;var q,_=c(y,g?f:f.slice(w));if(null===_||(q=h(l(y.lastIndex+(g?0:w)),f.length))===$)w=u(f,w,m);else{if(x.push(f.slice($,w)),x.length===b)return x;for(var S=1;S<=_.length-1;S++)if(x.push(_[S]),x.length===b)return x;w=$=q}}return x.push(f.slice($)),x}]}),!g)},function(e,t){e.exports=function(e){try{return!!e()}catch(e){return!0}}},,function(e,t,n){var r=n(25),i=n(106),o=n(31),a=n(86),s=n(111),u=n(153),l=i("wks"),c=r.Symbol,d=u?c:c&&c.withoutSetter||a;e.exports=function(e){return o(l,e)||(s&&o(c,e)?l[e]=c[e]:l[e]=d("Symbol."+e)),l[e]}},function(e,t,n){"use strict";var r=n(91),i=n(29),o=n(35),a=n(45),s=n(112),u=n(92);r("match",1,(function(e,t,n){return[function(t){var n=a(this),r=null==t?void 0:t[e];return void 0!==r?r.call(t,n):new RegExp(t)[e](String(n))},function(e){var r=n(t,e,this);if(r.done)return r.value;var a=i(e),l=String(this);if(!a.global)return u(a,l);var c=a.unicode;a.lastIndex=0;for(var d,f=[],p=0;null!==(d=u(a,l));){var h=String(d[0]);f[p]=h,""===h&&(a.lastIndex=s(l,o(a.lastIndex),c)),p++}return 0===p?null:f}]}))},function(e,t,n){"use strict";var r=n(16),i=n(107).includes,o=n(97);r({target:"Array",proto:!0,forced:!n(44)("indexOf",{ACCESSORS:!0,1:0})},{includes:function(e){return i(this,e,arguments.length>1?arguments[1]:void 0)}}),o("includes")},function(e,t,n){"use strict";var r=n(16),i=n(73),o=n(50),a=n(67),s=[].join,u=i!=Object,l=a("join",",");r({target:"Array",proto:!0,forced:u||!l},{join:function(e){return s.call(o(this),void 0===e?",":e)}})},function(e,t,n){(function(t){var n=function(e){return e&&e.Math==Math&&e};e.exports=n("object"==typeof globalThis&&globalThis)||n("object"==typeof window&&window)||n("object"==typeof self&&self)||n("object"==typeof t&&t)||Function("return this")()}).call(this,n(39))},function(e,t,n){"use strict";var r=n(16),i=n(107).indexOf,o=n(67),a=n(44),s=[].indexOf,u=!!s&&1/[1].indexOf(1,-0)<0,l=o("indexOf"),c=a("indexOf",{ACCESSORS:!0,1:0});r({target:"Array",proto:!0,forced:u||!l||!c},{indexOf:function(e){return u?s.apply(this,arguments)||0:i(this,e,arguments.length>1?arguments[1]:void 0)}})},function(e,t,n){(function(e){e.exports=function(){"use strict";var t,n;function r(){return t.apply(null,arguments)}function i(e){return e instanceof Array||"[object Array]"===Object.prototype.toString.call(e)}function o(e){return null!=e&&"[object Object]"===Object.prototype.toString.call(e)}function a(e){return void 0===e}function s(e){return"number"==typeof e||"[object Number]"===Object.prototype.toString.call(e)}function u(e){return e instanceof Date||"[object Date]"===Object.prototype.toString.call(e)}function l(e,t){var n,r=[];for(n=0;n<e.length;++n)r.push(t(e[n],n));return r}function c(e,t){return Object.prototype.hasOwnProperty.call(e,t)}function d(e,t){for(var n in t)c(t,n)&&(e[n]=t[n]);return c(t,"toString")&&(e.toString=t.toString),c(t,"valueOf")&&(e.valueOf=t.valueOf),e}function f(e,t,n,r){return qt(e,t,n,r,!0).utc()}function p(e){return null==e._pf&&(e._pf={empty:!1,unusedTokens:[],unusedInput:[],overflow:-2,charsLeftOver:0,nullInput:!1,invalidMonth:null,invalidFormat:!1,userInvalidated:!1,iso:!1,parsedDateParts:[],meridiem:null,rfc2822:!1,weekdayMismatch:!1}),e._pf}function h(e){if(null==e._isValid){var t=p(e),r=n.call(t.parsedDateParts,(function(e){return null!=e})),i=!isNaN(e._d.getTime())&&t.overflow<0&&!t.empty&&!t.invalidMonth&&!t.invalidWeekday&&!t.weekdayMismatch&&!t.nullInput&&!t.invalidFormat&&!t.userInvalidated&&(!t.meridiem||t.meridiem&&r);if(e._strict&&(i=i&&0===t.charsLeftOver&&0===t.unusedTokens.length&&void 0===t.bigHour),null!=Object.isFrozen&&Object.isFrozen(e))return i;e._isValid=i}return e._isValid}function g(e){var t=f(NaN);return null!=e?d(p(t),e):p(t).userInvalidated=!0,t}n=Array.prototype.some?Array.prototype.some:function(e){for(var t=Object(this),n=t.length>>>0,r=0;r<n;r++)if(r in t&&e.call(this,t[r],r,t))return!0;return!1};var m=r.momentProperties=[];function v(e,t){var n,r,i;if(a(t._isAMomentObject)||(e._isAMomentObject=t._isAMomentObject),a(t._i)||(e._i=t._i),a(t._f)||(e._f=t._f),a(t._l)||(e._l=t._l),a(t._strict)||(e._strict=t._strict),a(t._tzm)||(e._tzm=t._tzm),a(t._isUTC)||(e._isUTC=t._isUTC),a(t._offset)||(e._offset=t._offset),a(t._pf)||(e._pf=p(t)),a(t._locale)||(e._locale=t._locale),m.length>0)for(n=0;n<m.length;n++)a(i=t[r=m[n]])||(e[r]=i);return e}var y=!1;function b(e){v(this,e),this._d=new Date(null!=e._d?e._d.getTime():NaN),this.isValid()||(this._d=new Date(NaN)),!1===y&&(y=!0,r.updateOffset(this),y=!1)}function $(e){return e instanceof b||null!=e&&null!=e._isAMomentObject}function w(e){return e<0?Math.ceil(e)||0:Math.floor(e)}function x(e){var t=+e,n=0;return 0!==t&&isFinite(t)&&(n=w(t)),n}function q(e,t,n){var r,i=Math.min(e.length,t.length),o=Math.abs(e.length-t.length),a=0;for(r=0;r<i;r++)(n&&e[r]!==t[r]||!n&&x(e[r])!==x(t[r]))&&a++;return a+o}function _(e){!1===r.suppressDeprecationWarnings&&"undefined"!=typeof console&&console.warn&&console.warn("Deprecation warning: "+e)}function S(e,t){var n=!0;return d((function(){if(null!=r.deprecationHandler&&r.deprecationHandler(null,e),n){for(var i,o=[],a=0;a<arguments.length;a++){if(i="","object"==typeof arguments[a]){for(var s in i+="\n["+a+"] ",arguments[0])i+=s+": "+arguments[0][s]+", ";i=i.slice(0,-2)}else i=arguments[a];o.push(i)}_(e+"\nArguments: "+Array.prototype.slice.call(o).join("")+"\n"+(new Error).stack),n=!1}return t.apply(this,arguments)}),t)}var k,C={};function E(e,t){null!=r.deprecationHandler&&r.deprecationHandler(e,t),C[e]||(_(t),C[e]=!0)}function T(e){return e instanceof Function||"[object Function]"===Object.prototype.toString.call(e)}function D(e,t){var n,r=d({},e);for(n in t)c(t,n)&&(o(e[n])&&o(t[n])?(r[n]={},d(r[n],e[n]),d(r[n],t[n])):null!=t[n]?r[n]=t[n]:delete r[n]);for(n in e)c(e,n)&&!c(t,n)&&o(e[n])&&(r[n]=d({},r[n]));return r}function A(e){null!=e&&this.set(e)}r.suppressDeprecationWarnings=!1,r.deprecationHandler=null,k=Object.keys?Object.keys:function(e){var t,n=[];for(t in e)c(e,t)&&n.push(t);return n};var I={};function O(e,t){var n=e.toLowerCase();I[n]=I[n+"s"]=I[t]=e}function M(e){return"string"==typeof e?I[e]||I[e.toLowerCase()]:void 0}function P(e){var t,n,r={};for(n in e)c(e,n)&&(t=M(n))&&(r[t]=e[n]);return r}var F={};function R(e,t){F[e]=t}function N(e,t,n){var r=""+Math.abs(e),i=t-r.length;return(e>=0?n?"+":"":"-")+Math.pow(10,Math.max(0,i)).toString().substr(1)+r}var L=/(\[[^\[]*\])|(\\)?([Hh]mm(ss)?|Mo|MM?M?M?|Do|DDDo|DD?D?D?|ddd?d?|do?|w[o|w]?|W[o|W]?|Qo?|YYYYYY|YYYYY|YYYY|YY|gg(ggg?)?|GG(GGG?)?|e|E|a|A|hh?|HH?|kk?|mm?|ss?|S{1,9}|x|X|zz?|ZZ?|.)/g,U=/(\[[^\[]*\])|(\\)?(LTS|LT|LL?L?L?|l{1,4})/g,j={},B={};function H(e,t,n,r){var i=r;"string"==typeof r&&(i=function(){return this[r]()}),e&&(B[e]=i),t&&(B[t[0]]=function(){return N(i.apply(this,arguments),t[1],t[2])}),n&&(B[n]=function(){return this.localeData().ordinal(i.apply(this,arguments),e)})}function V(e,t){return e.isValid()?(t=z(t,e.localeData()),j[t]=j[t]||function(e){var t,n,r,i=e.match(L);for(t=0,n=i.length;t<n;t++)B[i[t]]?i[t]=B[i[t]]:i[t]=(r=i[t]).match(/\[[\s\S]/)?r.replace(/^\[|\]$/g,""):r.replace(/\\/g,"");return function(t){var r,o="";for(r=0;r<n;r++)o+=T(i[r])?i[r].call(t,e):i[r];return o}}(t),j[t](e)):e.localeData().invalidDate()}function z(e,t){var n=5;function r(e){return t.longDateFormat(e)||e}for(U.lastIndex=0;n>=0&&U.test(e);)e=e.replace(U,r),U.lastIndex=0,n-=1;return e}var W=/\d/,Y=/\d\d/,G=/\d{3}/,X=/\d{4}/,K=/[+-]?\d{6}/,Z=/\d\d?/,J=/\d\d\d\d?/,Q=/\d\d\d\d\d\d?/,ee=/\d{1,3}/,te=/\d{1,4}/,ne=/[+-]?\d{1,6}/,re=/\d+/,ie=/[+-]?\d+/,oe=/Z|[+-]\d\d:?\d\d/gi,ae=/Z|[+-]\d\d(?::?\d\d)?/gi,se=/[0-9]{0,256}['a-z\u00A0-\u05FF\u0700-\uD7FF\uF900-\uFDCF\uFDF0-\uFF07\uFF10-\uFFEF]{1,256}|[\u0600-\u06FF\/]{1,256}(\s*?[\u0600-\u06FF]{1,256}){1,2}/i,ue={};function le(e,t,n){ue[e]=T(t)?t:function(e,r){return e&&n?n:t}}function ce(e,t){return c(ue,e)?ue[e](t._strict,t._locale):new RegExp(de(e.replace("\\","").replace(/\\(\[)|\\(\])|\[([^\]\[]*)\]|\\(.)/g,(function(e,t,n,r,i){return t||n||r||i}))))}function de(e){return e.replace(/[-\/\\^$*+?.()|[\]{}]/g,"\\$&")}var fe={};function pe(e,t){var n,r=t;for("string"==typeof e&&(e=[e]),s(t)&&(r=function(e,n){n[t]=x(e)}),n=0;n<e.length;n++)fe[e[n]]=r}function he(e,t){pe(e,(function(e,n,r,i){r._w=r._w||{},t(e,r._w,r,i)}))}function ge(e,t,n){null!=t&&c(fe,e)&&fe[e](t,n._a,n,e)}function me(e){return ve(e)?366:365}function ve(e){return e%4==0&&e%100!=0||e%400==0}H("Y",0,0,(function(){var e=this.year();return e<=9999?""+e:"+"+e})),H(0,["YY",2],0,(function(){return this.year()%100})),H(0,["YYYY",4],0,"year"),H(0,["YYYYY",5],0,"year"),H(0,["YYYYYY",6,!0],0,"year"),O("year","y"),R("year",1),le("Y",ie),le("YY",Z,Y),le("YYYY",te,X),le("YYYYY",ne,K),le("YYYYYY",ne,K),pe(["YYYYY","YYYYYY"],0),pe("YYYY",(function(e,t){t[0]=2===e.length?r.parseTwoDigitYear(e):x(e)})),pe("YY",(function(e,t){t[0]=r.parseTwoDigitYear(e)})),pe("Y",(function(e,t){t[0]=parseInt(e,10)})),r.parseTwoDigitYear=function(e){return x(e)+(x(e)>68?1900:2e3)};var ye,be=$e("FullYear",!0);function $e(e,t){return function(n){return null!=n?(xe(this,e,n),r.updateOffset(this,t),this):we(this,e)}}function we(e,t){return e.isValid()?e._d["get"+(e._isUTC?"UTC":"")+t]():NaN}function xe(e,t,n){e.isValid()&&!isNaN(n)&&("FullYear"===t&&ve(e.year())&&1===e.month()&&29===e.date()?e._d["set"+(e._isUTC?"UTC":"")+t](n,e.month(),qe(n,e.month())):e._d["set"+(e._isUTC?"UTC":"")+t](n))}function qe(e,t){if(isNaN(e)||isNaN(t))return NaN;var n,r=(t%(n=12)+n)%n;return e+=(t-r)/12,1===r?ve(e)?29:28:31-r%7%2}ye=Array.prototype.indexOf?Array.prototype.indexOf:function(e){var t;for(t=0;t<this.length;++t)if(this[t]===e)return t;return-1},H("M",["MM",2],"Mo",(function(){return this.month()+1})),H("MMM",0,0,(function(e){return this.localeData().monthsShort(this,e)})),H("MMMM",0,0,(function(e){return this.localeData().months(this,e)})),O("month","M"),R("month",8),le("M",Z),le("MM",Z,Y),le("MMM",(function(e,t){return t.monthsShortRegex(e)})),le("MMMM",(function(e,t){return t.monthsRegex(e)})),pe(["M","MM"],(function(e,t){t[1]=x(e)-1})),pe(["MMM","MMMM"],(function(e,t,n,r){var i=n._locale.monthsParse(e,r,n._strict);null!=i?t[1]=i:p(n).invalidMonth=e}));var _e=/D[oD]?(\[[^\[\]]*\]|\s)+MMMM?/,Se="January_February_March_April_May_June_July_August_September_October_November_December".split("_"),ke="Jan_Feb_Mar_Apr_May_Jun_Jul_Aug_Sep_Oct_Nov_Dec".split("_");function Ce(e,t,n){var r,i,o,a=e.toLocaleLowerCase();if(!this._monthsParse)for(this._monthsParse=[],this._longMonthsParse=[],this._shortMonthsParse=[],r=0;r<12;++r)o=f([2e3,r]),this._shortMonthsParse[r]=this.monthsShort(o,"").toLocaleLowerCase(),this._longMonthsParse[r]=this.months(o,"").toLocaleLowerCase();return n?"MMM"===t?-1!==(i=ye.call(this._shortMonthsParse,a))?i:null:-1!==(i=ye.call(this._longMonthsParse,a))?i:null:"MMM"===t?-1!==(i=ye.call(this._shortMonthsParse,a))||-1!==(i=ye.call(this._longMonthsParse,a))?i:null:-1!==(i=ye.call(this._longMonthsParse,a))||-1!==(i=ye.call(this._shortMonthsParse,a))?i:null}function Ee(e,t){var n;if(!e.isValid())return e;if("string"==typeof t)if(/^\d+$/.test(t))t=x(t);else if(!s(t=e.localeData().monthsParse(t)))return e;return n=Math.min(e.date(),qe(e.year(),t)),e._d["set"+(e._isUTC?"UTC":"")+"Month"](t,n),e}function Te(e){return null!=e?(Ee(this,e),r.updateOffset(this,!0),this):we(this,"Month")}var De=se,Ae=se;function Ie(){function e(e,t){return t.length-e.length}var t,n,r=[],i=[],o=[];for(t=0;t<12;t++)n=f([2e3,t]),r.push(this.monthsShort(n,"")),i.push(this.months(n,"")),o.push(this.months(n,"")),o.push(this.monthsShort(n,""));for(r.sort(e),i.sort(e),o.sort(e),t=0;t<12;t++)r[t]=de(r[t]),i[t]=de(i[t]);for(t=0;t<24;t++)o[t]=de(o[t]);this._monthsRegex=new RegExp("^("+o.join("|")+")","i"),this._monthsShortRegex=this._monthsRegex,this._monthsStrictRegex=new RegExp("^("+i.join("|")+")","i"),this._monthsShortStrictRegex=new RegExp("^("+r.join("|")+")","i")}function Oe(e,t,n,r,i,o,a){var s;return e<100&&e>=0?(s=new Date(e+400,t,n,r,i,o,a),isFinite(s.getFullYear())&&s.setFullYear(e)):s=new Date(e,t,n,r,i,o,a),s}function Me(e){var t;if(e<100&&e>=0){var n=Array.prototype.slice.call(arguments);n[0]=e+400,t=new Date(Date.UTC.apply(null,n)),isFinite(t.getUTCFullYear())&&t.setUTCFullYear(e)}else t=new Date(Date.UTC.apply(null,arguments));return t}function Pe(e,t,n){var r=7+t-n;return-(7+Me(e,0,r).getUTCDay()-t)%7+r-1}function Fe(e,t,n,r,i){var o,a,s=1+7*(t-1)+(7+n-r)%7+Pe(e,r,i);return s<=0?a=me(o=e-1)+s:s>me(e)?(o=e+1,a=s-me(e)):(o=e,a=s),{year:o,dayOfYear:a}}function Re(e,t,n){var r,i,o=Pe(e.year(),t,n),a=Math.floor((e.dayOfYear()-o-1)/7)+1;return a<1?r=a+Ne(i=e.year()-1,t,n):a>Ne(e.year(),t,n)?(r=a-Ne(e.year(),t,n),i=e.year()+1):(i=e.year(),r=a),{week:r,year:i}}function Ne(e,t,n){var r=Pe(e,t,n),i=Pe(e+1,t,n);return(me(e)-r+i)/7}function Le(e,t){return e.slice(t,7).concat(e.slice(0,t))}H("w",["ww",2],"wo","week"),H("W",["WW",2],"Wo","isoWeek"),O("week","w"),O("isoWeek","W"),R("week",5),R("isoWeek",5),le("w",Z),le("ww",Z,Y),le("W",Z),le("WW",Z,Y),he(["w","ww","W","WW"],(function(e,t,n,r){t[r.substr(0,1)]=x(e)})),H("d",0,"do","day"),H("dd",0,0,(function(e){return this.localeData().weekdaysMin(this,e)})),H("ddd",0,0,(function(e){return this.localeData().weekdaysShort(this,e)})),H("dddd",0,0,(function(e){return this.localeData().weekdays(this,e)})),H("e",0,0,"weekday"),H("E",0,0,"isoWeekday"),O("day","d"),O("weekday","e"),O("isoWeekday","E"),R("day",11),R("weekday",11),R("isoWeekday",11),le("d",Z),le("e",Z),le("E",Z),le("dd",(function(e,t){return t.weekdaysMinRegex(e)})),le("ddd",(function(e,t){return t.weekdaysShortRegex(e)})),le("dddd",(function(e,t){return t.weekdaysRegex(e)})),he(["dd","ddd","dddd"],(function(e,t,n,r){var i=n._locale.weekdaysParse(e,r,n._strict);null!=i?t.d=i:p(n).invalidWeekday=e})),he(["d","e","E"],(function(e,t,n,r){t[r]=x(e)}));var Ue="Sunday_Monday_Tuesday_Wednesday_Thursday_Friday_Saturday".split("_"),je="Sun_Mon_Tue_Wed_Thu_Fri_Sat".split("_"),Be="Su_Mo_Tu_We_Th_Fr_Sa".split("_");function He(e,t,n){var r,i,o,a=e.toLocaleLowerCase();if(!this._weekdaysParse)for(this._weekdaysParse=[],this._shortWeekdaysParse=[],this._minWeekdaysParse=[],r=0;r<7;++r)o=f([2e3,1]).day(r),this._minWeekdaysParse[r]=this.weekdaysMin(o,"").toLocaleLowerCase(),this._shortWeekdaysParse[r]=this.weekdaysShort(o,"").toLocaleLowerCase(),this._weekdaysParse[r]=this.weekdays(o,"").toLocaleLowerCase();return n?"dddd"===t?-1!==(i=ye.call(this._weekdaysParse,a))?i:null:"ddd"===t?-1!==(i=ye.call(this._shortWeekdaysParse,a))?i:null:-1!==(i=ye.call(this._minWeekdaysParse,a))?i:null:"dddd"===t?-1!==(i=ye.call(this._weekdaysParse,a))||-1!==(i=ye.call(this._shortWeekdaysParse,a))||-1!==(i=ye.call(this._minWeekdaysParse,a))?i:null:"ddd"===t?-1!==(i=ye.call(this._shortWeekdaysParse,a))||-1!==(i=ye.call(this._weekdaysParse,a))||-1!==(i=ye.call(this._minWeekdaysParse,a))?i:null:-1!==(i=ye.call(this._minWeekdaysParse,a))||-1!==(i=ye.call(this._weekdaysParse,a))||-1!==(i=ye.call(this._shortWeekdaysParse,a))?i:null}var Ve=se,ze=se,We=se;function Ye(){function e(e,t){return t.length-e.length}var t,n,r,i,o,a=[],s=[],u=[],l=[];for(t=0;t<7;t++)n=f([2e3,1]).day(t),r=this.weekdaysMin(n,""),i=this.weekdaysShort(n,""),o=this.weekdays(n,""),a.push(r),s.push(i),u.push(o),l.push(r),l.push(i),l.push(o);for(a.sort(e),s.sort(e),u.sort(e),l.sort(e),t=0;t<7;t++)s[t]=de(s[t]),u[t]=de(u[t]),l[t]=de(l[t]);this._weekdaysRegex=new RegExp("^("+l.join("|")+")","i"),this._weekdaysShortRegex=this._weekdaysRegex,this._weekdaysMinRegex=this._weekdaysRegex,this._weekdaysStrictRegex=new RegExp("^("+u.join("|")+")","i"),this._weekdaysShortStrictRegex=new RegExp("^("+s.join("|")+")","i"),this._weekdaysMinStrictRegex=new RegExp("^("+a.join("|")+")","i")}function Ge(){return this.hours()%12||12}function Xe(e,t){H(e,0,0,(function(){return this.localeData().meridiem(this.hours(),this.minutes(),t)}))}function Ke(e,t){return t._meridiemParse}H("H",["HH",2],0,"hour"),H("h",["hh",2],0,Ge),H("k",["kk",2],0,(function(){return this.hours()||24})),H("hmm",0,0,(function(){return""+Ge.apply(this)+N(this.minutes(),2)})),H("hmmss",0,0,(function(){return""+Ge.apply(this)+N(this.minutes(),2)+N(this.seconds(),2)})),H("Hmm",0,0,(function(){return""+this.hours()+N(this.minutes(),2)})),H("Hmmss",0,0,(function(){return""+this.hours()+N(this.minutes(),2)+N(this.seconds(),2)})),Xe("a",!0),Xe("A",!1),O("hour","h"),R("hour",13),le("a",Ke),le("A",Ke),le("H",Z),le("h",Z),le("k",Z),le("HH",Z,Y),le("hh",Z,Y),le("kk",Z,Y),le("hmm",J),le("hmmss",Q),le("Hmm",J),le("Hmmss",Q),pe(["H","HH"],3),pe(["k","kk"],(function(e,t,n){var r=x(e);t[3]=24===r?0:r})),pe(["a","A"],(function(e,t,n){n._isPm=n._locale.isPM(e),n._meridiem=e})),pe(["h","hh"],(function(e,t,n){t[3]=x(e),p(n).bigHour=!0})),pe("hmm",(function(e,t,n){var r=e.length-2;t[3]=x(e.substr(0,r)),t[4]=x(e.substr(r)),p(n).bigHour=!0})),pe("hmmss",(function(e,t,n){var r=e.length-4,i=e.length-2;t[3]=x(e.substr(0,r)),t[4]=x(e.substr(r,2)),t[5]=x(e.substr(i)),p(n).bigHour=!0})),pe("Hmm",(function(e,t,n){var r=e.length-2;t[3]=x(e.substr(0,r)),t[4]=x(e.substr(r))})),pe("Hmmss",(function(e,t,n){var r=e.length-4,i=e.length-2;t[3]=x(e.substr(0,r)),t[4]=x(e.substr(r,2)),t[5]=x(e.substr(i))}));var Ze,Je=$e("Hours",!0),Qe={calendar:{sameDay:"[Today at] LT",nextDay:"[Tomorrow at] LT",nextWeek:"dddd [at] LT",lastDay:"[Yesterday at] LT",lastWeek:"[Last] dddd [at] LT",sameElse:"L"},longDateFormat:{LTS:"h:mm:ss A",LT:"h:mm A",L:"MM/DD/YYYY",LL:"MMMM D, YYYY",LLL:"MMMM D, YYYY h:mm A",LLLL:"dddd, MMMM D, YYYY h:mm A"},invalidDate:"Invalid date",ordinal:"%d",dayOfMonthOrdinalParse:/\d{1,2}/,relativeTime:{future:"in %s",past:"%s ago",s:"a few seconds",ss:"%d seconds",m:"a minute",mm:"%d minutes",h:"an hour",hh:"%d hours",d:"a day",dd:"%d days",M:"a month",MM:"%d months",y:"a year",yy:"%d years"},months:Se,monthsShort:ke,week:{dow:0,doy:6},weekdays:Ue,weekdaysMin:Be,weekdaysShort:je,meridiemParse:/[ap]\.?m?\.?/i},et={},tt={};function nt(e){return e?e.toLowerCase().replace("_","-"):e}function rt(t){var n=null;if(!et[t]&&void 0!==e&&e&&e.exports)try{n=Ze._abbr,!function(){var e=new Error("Cannot find module 'undefined'");throw e.code="MODULE_NOT_FOUND",e}(),it(n)}catch(e){}return et[t]}function it(e,t){var n;return e&&((n=a(t)?at(e):ot(e,t))?Ze=n:"undefined"!=typeof console&&console.warn&&console.warn("Locale "+e+" not found. Did you forget to load it?")),Ze._abbr}function ot(e,t){if(null!==t){var n,r=Qe;if(t.abbr=e,null!=et[e])E("defineLocaleOverride","use moment.updateLocale(localeName, config) to change an existing locale. moment.defineLocale(localeName, config) should only be used for creating a new locale See http://momentjs.com/guides/#/warnings/define-locale/ for more info."),r=et[e]._config;else if(null!=t.parentLocale)if(null!=et[t.parentLocale])r=et[t.parentLocale]._config;else{if(null==(n=rt(t.parentLocale)))return tt[t.parentLocale]||(tt[t.parentLocale]=[]),tt[t.parentLocale].push({name:e,config:t}),null;r=n._config}return et[e]=new A(D(r,t)),tt[e]&&tt[e].forEach((function(e){ot(e.name,e.config)})),it(e),et[e]}return delete et[e],null}function at(e){var t;if(e&&e._locale&&e._locale._abbr&&(e=e._locale._abbr),!e)return Ze;if(!i(e)){if(t=rt(e))return t;e=[e]}return function(e){for(var t,n,r,i,o=0;o<e.length;){for(t=(i=nt(e[o]).split("-")).length,n=(n=nt(e[o+1]))?n.split("-"):null;t>0;){if(r=rt(i.slice(0,t).join("-")))return r;if(n&&n.length>=t&&q(i,n,!0)>=t-1)break;t--}o++}return Ze}(e)}function st(e){var t,n=e._a;return n&&-2===p(e).overflow&&(t=n[1]<0||n[1]>11?1:n[2]<1||n[2]>qe(n[0],n[1])?2:n[3]<0||n[3]>24||24===n[3]&&(0!==n[4]||0!==n[5]||0!==n[6])?3:n[4]<0||n[4]>59?4:n[5]<0||n[5]>59?5:n[6]<0||n[6]>999?6:-1,p(e)._overflowDayOfYear&&(t<0||t>2)&&(t=2),p(e)._overflowWeeks&&-1===t&&(t=7),p(e)._overflowWeekday&&-1===t&&(t=8),p(e).overflow=t),e}function ut(e,t,n){return null!=e?e:null!=t?t:n}function lt(e){var t,n,i,o,a,s=[];if(!e._d){for(i=function(e){var t=new Date(r.now());return e._useUTC?[t.getUTCFullYear(),t.getUTCMonth(),t.getUTCDate()]:[t.getFullYear(),t.getMonth(),t.getDate()]}(e),e._w&&null==e._a[2]&&null==e._a[1]&&function(e){var t,n,r,i,o,a,s,u;if(null!=(t=e._w).GG||null!=t.W||null!=t.E)o=1,a=4,n=ut(t.GG,e._a[0],Re(_t(),1,4).year),r=ut(t.W,1),((i=ut(t.E,1))<1||i>7)&&(u=!0);else{o=e._locale._week.dow,a=e._locale._week.doy;var l=Re(_t(),o,a);n=ut(t.gg,e._a[0],l.year),r=ut(t.w,l.week),null!=t.d?((i=t.d)<0||i>6)&&(u=!0):null!=t.e?(i=t.e+o,(t.e<0||t.e>6)&&(u=!0)):i=o}r<1||r>Ne(n,o,a)?p(e)._overflowWeeks=!0:null!=u?p(e)._overflowWeekday=!0:(s=Fe(n,r,i,o,a),e._a[0]=s.year,e._dayOfYear=s.dayOfYear)}(e),null!=e._dayOfYear&&(a=ut(e._a[0],i[0]),(e._dayOfYear>me(a)||0===e._dayOfYear)&&(p(e)._overflowDayOfYear=!0),n=Me(a,0,e._dayOfYear),e._a[1]=n.getUTCMonth(),e._a[2]=n.getUTCDate()),t=0;t<3&&null==e._a[t];++t)e._a[t]=s[t]=i[t];for(;t<7;t++)e._a[t]=s[t]=null==e._a[t]?2===t?1:0:e._a[t];24===e._a[3]&&0===e._a[4]&&0===e._a[5]&&0===e._a[6]&&(e._nextDay=!0,e._a[3]=0),e._d=(e._useUTC?Me:Oe).apply(null,s),o=e._useUTC?e._d.getUTCDay():e._d.getDay(),null!=e._tzm&&e._d.setUTCMinutes(e._d.getUTCMinutes()-e._tzm),e._nextDay&&(e._a[3]=24),e._w&&void 0!==e._w.d&&e._w.d!==o&&(p(e).weekdayMismatch=!0)}}var ct=/^\s*((?:[+-]\d{6}|\d{4})-(?:\d\d-\d\d|W\d\d-\d|W\d\d|\d\d\d|\d\d))(?:(T| )(\d\d(?::\d\d(?::\d\d(?:[.,]\d+)?)?)?)([\+\-]\d\d(?::?\d\d)?|\s*Z)?)?$/,dt=/^\s*((?:[+-]\d{6}|\d{4})(?:\d\d\d\d|W\d\d\d|W\d\d|\d\d\d|\d\d))(?:(T| )(\d\d(?:\d\d(?:\d\d(?:[.,]\d+)?)?)?)([\+\-]\d\d(?::?\d\d)?|\s*Z)?)?$/,ft=/Z|[+-]\d\d(?::?\d\d)?/,pt=[["YYYYYY-MM-DD",/[+-]\d{6}-\d\d-\d\d/],["YYYY-MM-DD",/\d{4}-\d\d-\d\d/],["GGGG-[W]WW-E",/\d{4}-W\d\d-\d/],["GGGG-[W]WW",/\d{4}-W\d\d/,!1],["YYYY-DDD",/\d{4}-\d{3}/],["YYYY-MM",/\d{4}-\d\d/,!1],["YYYYYYMMDD",/[+-]\d{10}/],["YYYYMMDD",/\d{8}/],["GGGG[W]WWE",/\d{4}W\d{3}/],["GGGG[W]WW",/\d{4}W\d{2}/,!1],["YYYYDDD",/\d{7}/]],ht=[["HH:mm:ss.SSSS",/\d\d:\d\d:\d\d\.\d+/],["HH:mm:ss,SSSS",/\d\d:\d\d:\d\d,\d+/],["HH:mm:ss",/\d\d:\d\d:\d\d/],["HH:mm",/\d\d:\d\d/],["HHmmss.SSSS",/\d\d\d\d\d\d\.\d+/],["HHmmss,SSSS",/\d\d\d\d\d\d,\d+/],["HHmmss",/\d\d\d\d\d\d/],["HHmm",/\d\d\d\d/],["HH",/\d\d/]],gt=/^\/?Date\((\-?\d+)/i;function mt(e){var t,n,r,i,o,a,s=e._i,u=ct.exec(s)||dt.exec(s);if(u){for(p(e).iso=!0,t=0,n=pt.length;t<n;t++)if(pt[t][1].exec(u[1])){i=pt[t][0],r=!1!==pt[t][2];break}if(null==i)return void(e._isValid=!1);if(u[3]){for(t=0,n=ht.length;t<n;t++)if(ht[t][1].exec(u[3])){o=(u[2]||" ")+ht[t][0];break}if(null==o)return void(e._isValid=!1)}if(!r&&null!=o)return void(e._isValid=!1);if(u[4]){if(!ft.exec(u[4]))return void(e._isValid=!1);a="Z"}e._f=i+(o||"")+(a||""),wt(e)}else e._isValid=!1}var vt=/^(?:(Mon|Tue|Wed|Thu|Fri|Sat|Sun),?\s)?(\d{1,2})\s(Jan|Feb|Mar|Apr|May|Jun|Jul|Aug|Sep|Oct|Nov|Dec)\s(\d{2,4})\s(\d\d):(\d\d)(?::(\d\d))?\s(?:(UT|GMT|[ECMP][SD]T)|([Zz])|([+-]\d{4}))$/;function yt(e){var t=parseInt(e,10);return t<=49?2e3+t:t<=999?1900+t:t}var bt={UT:0,GMT:0,EDT:-240,EST:-300,CDT:-300,CST:-360,MDT:-360,MST:-420,PDT:-420,PST:-480};function $t(e){var t,n,r,i,o,a,s,u=vt.exec(e._i.replace(/\([^)]*\)|[\n\t]/g," ").replace(/(\s\s+)/g," ").replace(/^\s\s*/,"").replace(/\s\s*$/,""));if(u){var l=(t=u[4],n=u[3],r=u[2],i=u[5],o=u[6],a=u[7],s=[yt(t),ke.indexOf(n),parseInt(r,10),parseInt(i,10),parseInt(o,10)],a&&s.push(parseInt(a,10)),s);if(!function(e,t,n){return!e||je.indexOf(e)===new Date(t[0],t[1],t[2]).getDay()||(p(n).weekdayMismatch=!0,n._isValid=!1,!1)}(u[1],l,e))return;e._a=l,e._tzm=function(e,t,n){if(e)return bt[e];if(t)return 0;var r=parseInt(n,10),i=r%100;return(r-i)/100*60+i}(u[8],u[9],u[10]),e._d=Me.apply(null,e._a),e._d.setUTCMinutes(e._d.getUTCMinutes()-e._tzm),p(e).rfc2822=!0}else e._isValid=!1}function wt(e){if(e._f!==r.ISO_8601)if(e._f!==r.RFC_2822){e._a=[],p(e).empty=!0;var t,n,i,o,a,s=""+e._i,u=s.length,l=0;for(i=z(e._f,e._locale).match(L)||[],t=0;t<i.length;t++)o=i[t],(n=(s.match(ce(o,e))||[])[0])&&((a=s.substr(0,s.indexOf(n))).length>0&&p(e).unusedInput.push(a),s=s.slice(s.indexOf(n)+n.length),l+=n.length),B[o]?(n?p(e).empty=!1:p(e).unusedTokens.push(o),ge(o,n,e)):e._strict&&!n&&p(e).unusedTokens.push(o);p(e).charsLeftOver=u-l,s.length>0&&p(e).unusedInput.push(s),e._a[3]<=12&&!0===p(e).bigHour&&e._a[3]>0&&(p(e).bigHour=void 0),p(e).parsedDateParts=e._a.slice(0),p(e).meridiem=e._meridiem,e._a[3]=function(e,t,n){var r;return null==n?t:null!=e.meridiemHour?e.meridiemHour(t,n):null!=e.isPM?((r=e.isPM(n))&&t<12&&(t+=12),r||12!==t||(t=0),t):t}(e._locale,e._a[3],e._meridiem),lt(e),st(e)}else $t(e);else mt(e)}function xt(e){var t=e._i,n=e._f;return e._locale=e._locale||at(e._l),null===t||void 0===n&&""===t?g({nullInput:!0}):("string"==typeof t&&(e._i=t=e._locale.preparse(t)),$(t)?new b(st(t)):(u(t)?e._d=t:i(n)?function(e){var t,n,r,i,o;if(0===e._f.length)return p(e).invalidFormat=!0,void(e._d=new Date(NaN));for(i=0;i<e._f.length;i++)o=0,t=v({},e),null!=e._useUTC&&(t._useUTC=e._useUTC),t._f=e._f[i],wt(t),h(t)&&(o+=p(t).charsLeftOver,o+=10*p(t).unusedTokens.length,p(t).score=o,(null==r||o<r)&&(r=o,n=t));d(e,n||t)}(e):n?wt(e):function(e){var t=e._i;a(t)?e._d=new Date(r.now()):u(t)?e._d=new Date(t.valueOf()):"string"==typeof t?function(e){var t=gt.exec(e._i);null===t?(mt(e),!1===e._isValid&&(delete e._isValid,$t(e),!1===e._isValid&&(delete e._isValid,r.createFromInputFallback(e)))):e._d=new Date(+t[1])}(e):i(t)?(e._a=l(t.slice(0),(function(e){return parseInt(e,10)})),lt(e)):o(t)?function(e){if(!e._d){var t=P(e._i);e._a=l([t.year,t.month,t.day||t.date,t.hour,t.minute,t.second,t.millisecond],(function(e){return e&&parseInt(e,10)})),lt(e)}}(e):s(t)?e._d=new Date(t):r.createFromInputFallback(e)}(e),h(e)||(e._d=null),e))}function qt(e,t,n,r,a){var s,u={};return!0!==n&&!1!==n||(r=n,n=void 0),(o(e)&&function(e){if(Object.getOwnPropertyNames)return 0===Object.getOwnPropertyNames(e).length;var t;for(t in e)if(e.hasOwnProperty(t))return!1;return!0}(e)||i(e)&&0===e.length)&&(e=void 0),u._isAMomentObject=!0,u._useUTC=u._isUTC=a,u._l=n,u._i=e,u._f=t,u._strict=r,(s=new b(st(xt(u))))._nextDay&&(s.add(1,"d"),s._nextDay=void 0),s}function _t(e,t,n,r){return qt(e,t,n,r,!1)}r.createFromInputFallback=S("value provided is not in a recognized RFC2822 or ISO format. moment construction falls back to js Date(), which is not reliable across all browsers and versions. Non RFC2822/ISO date formats are discouraged and will be removed in an upcoming major release. Please refer to http://momentjs.com/guides/#/warnings/js-date/ for more info.",(function(e){e._d=new Date(e._i+(e._useUTC?" UTC":""))})),r.ISO_8601=function(){},r.RFC_2822=function(){};var St=S("moment().min is deprecated, use moment.max instead. http://momentjs.com/guides/#/warnings/min-max/",(function(){var e=_t.apply(null,arguments);return this.isValid()&&e.isValid()?e<this?this:e:g()})),kt=S("moment().max is deprecated, use moment.min instead. http://momentjs.com/guides/#/warnings/min-max/",(function(){var e=_t.apply(null,arguments);return this.isValid()&&e.isValid()?e>this?this:e:g()}));function Ct(e,t){var n,r;if(1===t.length&&i(t[0])&&(t=t[0]),!t.length)return _t();for(n=t[0],r=1;r<t.length;++r)t[r].isValid()&&!t[r][e](n)||(n=t[r]);return n}var Et=["year","quarter","month","week","day","hour","minute","second","millisecond"];function Tt(e){var t=P(e),n=t.year||0,r=t.quarter||0,i=t.month||0,o=t.week||t.isoWeek||0,a=t.day||0,s=t.hour||0,u=t.minute||0,l=t.second||0,c=t.millisecond||0;this._isValid=function(e){for(var t in e)if(-1===ye.call(Et,t)||null!=e[t]&&isNaN(e[t]))return!1;for(var n=!1,r=0;r<Et.length;++r)if(e[Et[r]]){if(n)return!1;parseFloat(e[Et[r]])!==x(e[Et[r]])&&(n=!0)}return!0}(t),this._milliseconds=+c+1e3*l+6e4*u+1e3*s*60*60,this._days=+a+7*o,this._months=+i+3*r+12*n,this._data={},this._locale=at(),this._bubble()}function Dt(e){return e instanceof Tt}function At(e){return e<0?-1*Math.round(-1*e):Math.round(e)}function It(e,t){H(e,0,0,(function(){var e=this.utcOffset(),n="+";return e<0&&(e=-e,n="-"),n+N(~~(e/60),2)+t+N(~~e%60,2)}))}It("Z",":"),It("ZZ",""),le("Z",ae),le("ZZ",ae),pe(["Z","ZZ"],(function(e,t,n){n._useUTC=!0,n._tzm=Mt(ae,e)}));var Ot=/([\+\-]|\d\d)/gi;function Mt(e,t){var n=(t||"").match(e);if(null===n)return null;var r=((n[n.length-1]||[])+"").match(Ot)||["-",0,0],i=60*r[1]+x(r[2]);return 0===i?0:"+"===r[0]?i:-i}function Pt(e,t){var n,i;return t._isUTC?(n=t.clone(),i=($(e)||u(e)?e.valueOf():_t(e).valueOf())-n.valueOf(),n._d.setTime(n._d.valueOf()+i),r.updateOffset(n,!1),n):_t(e).local()}function Ft(e){return 15*-Math.round(e._d.getTimezoneOffset()/15)}function Rt(){return!!this.isValid()&&this._isUTC&&0===this._offset}r.updateOffset=function(){};var Nt=/^(\-|\+)?(?:(\d*)[. ])?(\d+)\:(\d+)(?:\:(\d+)(\.\d*)?)?$/,Lt=/^(-|\+)?P(?:([-+]?[0-9,.]*)Y)?(?:([-+]?[0-9,.]*)M)?(?:([-+]?[0-9,.]*)W)?(?:([-+]?[0-9,.]*)D)?(?:T(?:([-+]?[0-9,.]*)H)?(?:([-+]?[0-9,.]*)M)?(?:([-+]?[0-9,.]*)S)?)?$/;function Ut(e,t){var n,r,i,o,a,u,l=e,d=null;return Dt(e)?l={ms:e._milliseconds,d:e._days,M:e._months}:s(e)?(l={},t?l[t]=e:l.milliseconds=e):(d=Nt.exec(e))?(n="-"===d[1]?-1:1,l={y:0,d:x(d[2])*n,h:x(d[3])*n,m:x(d[4])*n,s:x(d[5])*n,ms:x(At(1e3*d[6]))*n}):(d=Lt.exec(e))?(n="-"===d[1]?-1:1,l={y:jt(d[2],n),M:jt(d[3],n),w:jt(d[4],n),d:jt(d[5],n),h:jt(d[6],n),m:jt(d[7],n),s:jt(d[8],n)}):null==l?l={}:"object"==typeof l&&("from"in l||"to"in l)&&(o=_t(l.from),a=_t(l.to),i=o.isValid()&&a.isValid()?(a=Pt(a,o),o.isBefore(a)?u=Bt(o,a):((u=Bt(a,o)).milliseconds=-u.milliseconds,u.months=-u.months),u):{milliseconds:0,months:0},(l={}).ms=i.milliseconds,l.M=i.months),r=new Tt(l),Dt(e)&&c(e,"_locale")&&(r._locale=e._locale),r}function jt(e,t){var n=e&&parseFloat(e.replace(",","."));return(isNaN(n)?0:n)*t}function Bt(e,t){var n={};return n.months=t.month()-e.month()+12*(t.year()-e.year()),e.clone().add(n.months,"M").isAfter(t)&&--n.months,n.milliseconds=+t-+e.clone().add(n.months,"M"),n}function Ht(e,t){return function(n,r){var i;return null===r||isNaN(+r)||(E(t,"moment()."+t+"(period, number) is deprecated. Please use moment()."+t+"(number, period). See http://momentjs.com/guides/#/warnings/add-inverted-param/ for more info."),i=n,n=r,r=i),Vt(this,Ut(n="string"==typeof n?+n:n,r),e),this}}function Vt(e,t,n,i){var o=t._milliseconds,a=At(t._days),s=At(t._months);e.isValid()&&(i=null==i||i,s&&Ee(e,we(e,"Month")+s*n),a&&xe(e,"Date",we(e,"Date")+a*n),o&&e._d.setTime(e._d.valueOf()+o*n),i&&r.updateOffset(e,a||s))}Ut.fn=Tt.prototype,Ut.invalid=function(){return Ut(NaN)};var zt=Ht(1,"add"),Wt=Ht(-1,"subtract");function Yt(e,t){var n=12*(t.year()-e.year())+(t.month()-e.month()),r=e.clone().add(n,"months");return-(n+(t-r<0?(t-r)/(r-e.clone().add(n-1,"months")):(t-r)/(e.clone().add(n+1,"months")-r)))||0}function Gt(e){var t;return void 0===e?this._locale._abbr:(null!=(t=at(e))&&(this._locale=t),this)}r.defaultFormat="YYYY-MM-DDTHH:mm:ssZ",r.defaultFormatUtc="YYYY-MM-DDTHH:mm:ss[Z]";var Xt=S("moment().lang() is deprecated. Instead, use moment().localeData() to get the language configuration. Use moment().locale() to change languages.",(function(e){return void 0===e?this.localeData():this.locale(e)}));function Kt(){return this._locale}function Zt(e,t){return(e%t+t)%t}function Jt(e,t,n){return e<100&&e>=0?new Date(e+400,t,n)-126227808e5:new Date(e,t,n).valueOf()}function Qt(e,t,n){return e<100&&e>=0?Date.UTC(e+400,t,n)-126227808e5:Date.UTC(e,t,n)}function en(e,t){H(0,[e,e.length],0,t)}function tn(e,t,n,r,i){var o;return null==e?Re(this,r,i).year:(t>(o=Ne(e,r,i))&&(t=o),nn.call(this,e,t,n,r,i))}function nn(e,t,n,r,i){var o=Fe(e,t,n,r,i),a=Me(o.year,0,o.dayOfYear);return this.year(a.getUTCFullYear()),this.month(a.getUTCMonth()),this.date(a.getUTCDate()),this}H(0,["gg",2],0,(function(){return this.weekYear()%100})),H(0,["GG",2],0,(function(){return this.isoWeekYear()%100})),en("gggg","weekYear"),en("ggggg","weekYear"),en("GGGG","isoWeekYear"),en("GGGGG","isoWeekYear"),O("weekYear","gg"),O("isoWeekYear","GG"),R("weekYear",1),R("isoWeekYear",1),le("G",ie),le("g",ie),le("GG",Z,Y),le("gg",Z,Y),le("GGGG",te,X),le("gggg",te,X),le("GGGGG",ne,K),le("ggggg",ne,K),he(["gggg","ggggg","GGGG","GGGGG"],(function(e,t,n,r){t[r.substr(0,2)]=x(e)})),he(["gg","GG"],(function(e,t,n,i){t[i]=r.parseTwoDigitYear(e)})),H("Q",0,"Qo","quarter"),O("quarter","Q"),R("quarter",7),le("Q",W),pe("Q",(function(e,t){t[1]=3*(x(e)-1)})),H("D",["DD",2],"Do","date"),O("date","D"),R("date",9),le("D",Z),le("DD",Z,Y),le("Do",(function(e,t){return e?t._dayOfMonthOrdinalParse||t._ordinalParse:t._dayOfMonthOrdinalParseLenient})),pe(["D","DD"],2),pe("Do",(function(e,t){t[2]=x(e.match(Z)[0])}));var rn=$e("Date",!0);H("DDD",["DDDD",3],"DDDo","dayOfYear"),O("dayOfYear","DDD"),R("dayOfYear",4),le("DDD",ee),le("DDDD",G),pe(["DDD","DDDD"],(function(e,t,n){n._dayOfYear=x(e)})),H("m",["mm",2],0,"minute"),O("minute","m"),R("minute",14),le("m",Z),le("mm",Z,Y),pe(["m","mm"],4);var on=$e("Minutes",!1);H("s",["ss",2],0,"second"),O("second","s"),R("second",15),le("s",Z),le("ss",Z,Y),pe(["s","ss"],5);var an,sn=$e("Seconds",!1);for(H("S",0,0,(function(){return~~(this.millisecond()/100)})),H(0,["SS",2],0,(function(){return~~(this.millisecond()/10)})),H(0,["SSS",3],0,"millisecond"),H(0,["SSSS",4],0,(function(){return 10*this.millisecond()})),H(0,["SSSSS",5],0,(function(){return 100*this.millisecond()})),H(0,["SSSSSS",6],0,(function(){return 1e3*this.millisecond()})),H(0,["SSSSSSS",7],0,(function(){return 1e4*this.millisecond()})),H(0,["SSSSSSSS",8],0,(function(){return 1e5*this.millisecond()})),H(0,["SSSSSSSSS",9],0,(function(){return 1e6*this.millisecond()})),O("millisecond","ms"),R("millisecond",16),le("S",ee,W),le("SS",ee,Y),le("SSS",ee,G),an="SSSS";an.length<=9;an+="S")le(an,re);function un(e,t){t[6]=x(1e3*("0."+e))}for(an="S";an.length<=9;an+="S")pe(an,un);var ln=$e("Milliseconds",!1);H("z",0,0,"zoneAbbr"),H("zz",0,0,"zoneName");var cn=b.prototype;function dn(e){return e}cn.add=zt,cn.calendar=function(e,t){var n=e||_t(),i=Pt(n,this).startOf("day"),o=r.calendarFormat(this,i)||"sameElse",a=t&&(T(t[o])?t[o].call(this,n):t[o]);return this.format(a||this.localeData().calendar(o,this,_t(n)))},cn.clone=function(){return new b(this)},cn.diff=function(e,t,n){var r,i,o;if(!this.isValid())return NaN;if(!(r=Pt(e,this)).isValid())return NaN;switch(i=6e4*(r.utcOffset()-this.utcOffset()),t=M(t)){case"year":o=Yt(this,r)/12;break;case"month":o=Yt(this,r);break;case"quarter":o=Yt(this,r)/3;break;case"second":o=(this-r)/1e3;break;case"minute":o=(this-r)/6e4;break;case"hour":o=(this-r)/36e5;break;case"day":o=(this-r-i)/864e5;break;case"week":o=(this-r-i)/6048e5;break;default:o=this-r}return n?o:w(o)},cn.endOf=function(e){var t;if(void 0===(e=M(e))||"millisecond"===e||!this.isValid())return this;var n=this._isUTC?Qt:Jt;switch(e){case"year":t=n(this.year()+1,0,1)-1;break;case"quarter":t=n(this.year(),this.month()-this.month()%3+3,1)-1;break;case"month":t=n(this.year(),this.month()+1,1)-1;break;case"week":t=n(this.year(),this.month(),this.date()-this.weekday()+7)-1;break;case"isoWeek":t=n(this.year(),this.month(),this.date()-(this.isoWeekday()-1)+7)-1;break;case"day":case"date":t=n(this.year(),this.month(),this.date()+1)-1;break;case"hour":t=this._d.valueOf(),t+=36e5-Zt(t+(this._isUTC?0:6e4*this.utcOffset()),36e5)-1;break;case"minute":t=this._d.valueOf(),t+=6e4-Zt(t,6e4)-1;break;case"second":t=this._d.valueOf(),t+=1e3-Zt(t,1e3)-1}return this._d.setTime(t),r.updateOffset(this,!0),this},cn.format=function(e){e||(e=this.isUtc()?r.defaultFormatUtc:r.defaultFormat);var t=V(this,e);return this.localeData().postformat(t)},cn.from=function(e,t){return this.isValid()&&($(e)&&e.isValid()||_t(e).isValid())?Ut({to:this,from:e}).locale(this.locale()).humanize(!t):this.localeData().invalidDate()},cn.fromNow=function(e){return this.from(_t(),e)},cn.to=function(e,t){return this.isValid()&&($(e)&&e.isValid()||_t(e).isValid())?Ut({from:this,to:e}).locale(this.locale()).humanize(!t):this.localeData().invalidDate()},cn.toNow=function(e){return this.to(_t(),e)},cn.get=function(e){return T(this[e=M(e)])?this[e]():this},cn.invalidAt=function(){return p(this).overflow},cn.isAfter=function(e,t){var n=$(e)?e:_t(e);return!(!this.isValid()||!n.isValid())&&("millisecond"===(t=M(t)||"millisecond")?this.valueOf()>n.valueOf():n.valueOf()<this.clone().startOf(t).valueOf())},cn.isBefore=function(e,t){var n=$(e)?e:_t(e);return!(!this.isValid()||!n.isValid())&&("millisecond"===(t=M(t)||"millisecond")?this.valueOf()<n.valueOf():this.clone().endOf(t).valueOf()<n.valueOf())},cn.isBetween=function(e,t,n,r){var i=$(e)?e:_t(e),o=$(t)?t:_t(t);return!!(this.isValid()&&i.isValid()&&o.isValid())&&("("===(r=r||"()")[0]?this.isAfter(i,n):!this.isBefore(i,n))&&(")"===r[1]?this.isBefore(o,n):!this.isAfter(o,n))},cn.isSame=function(e,t){var n,r=$(e)?e:_t(e);return!(!this.isValid()||!r.isValid())&&("millisecond"===(t=M(t)||"millisecond")?this.valueOf()===r.valueOf():(n=r.valueOf(),this.clone().startOf(t).valueOf()<=n&&n<=this.clone().endOf(t).valueOf()))},cn.isSameOrAfter=function(e,t){return this.isSame(e,t)||this.isAfter(e,t)},cn.isSameOrBefore=function(e,t){return this.isSame(e,t)||this.isBefore(e,t)},cn.isValid=function(){return h(this)},cn.lang=Xt,cn.locale=Gt,cn.localeData=Kt,cn.max=kt,cn.min=St,cn.parsingFlags=function(){return d({},p(this))},cn.set=function(e,t){if("object"==typeof e)for(var n=function(e){var t=[];for(var n in e)t.push({unit:n,priority:F[n]});return t.sort((function(e,t){return e.priority-t.priority})),t}(e=P(e)),r=0;r<n.length;r++)this[n[r].unit](e[n[r].unit]);else if(T(this[e=M(e)]))return this[e](t);return this},cn.startOf=function(e){var t;if(void 0===(e=M(e))||"millisecond"===e||!this.isValid())return this;var n=this._isUTC?Qt:Jt;switch(e){case"year":t=n(this.year(),0,1);break;case"quarter":t=n(this.year(),this.month()-this.month()%3,1);break;case"month":t=n(this.year(),this.month(),1);break;case"week":t=n(this.year(),this.month(),this.date()-this.weekday());break;case"isoWeek":t=n(this.year(),this.month(),this.date()-(this.isoWeekday()-1));break;case"day":case"date":t=n(this.year(),this.month(),this.date());break;case"hour":t=this._d.valueOf(),t-=Zt(t+(this._isUTC?0:6e4*this.utcOffset()),36e5);break;case"minute":t=this._d.valueOf(),t-=Zt(t,6e4);break;case"second":t=this._d.valueOf(),t-=Zt(t,1e3)}return this._d.setTime(t),r.updateOffset(this,!0),this},cn.subtract=Wt,cn.toArray=function(){var e=this;return[e.year(),e.month(),e.date(),e.hour(),e.minute(),e.second(),e.millisecond()]},cn.toObject=function(){var e=this;return{years:e.year(),months:e.month(),date:e.date(),hours:e.hours(),minutes:e.minutes(),seconds:e.seconds(),milliseconds:e.milliseconds()}},cn.toDate=function(){return new Date(this.valueOf())},cn.toISOString=function(e){if(!this.isValid())return null;var t=!0!==e,n=t?this.clone().utc():this;return n.year()<0||n.year()>9999?V(n,t?"YYYYYY-MM-DD[T]HH:mm:ss.SSS[Z]":"YYYYYY-MM-DD[T]HH:mm:ss.SSSZ"):T(Date.prototype.toISOString)?t?this.toDate().toISOString():new Date(this.valueOf()+60*this.utcOffset()*1e3).toISOString().replace("Z",V(n,"Z")):V(n,t?"YYYY-MM-DD[T]HH:mm:ss.SSS[Z]":"YYYY-MM-DD[T]HH:mm:ss.SSSZ")},cn.inspect=function(){if(!this.isValid())return"moment.invalid(/* "+this._i+" */)";var e="moment",t="";this.isLocal()||(e=0===this.utcOffset()?"moment.utc":"moment.parseZone",t="Z");var n="["+e+'("]',r=0<=this.year()&&this.year()<=9999?"YYYY":"YYYYYY",i=t+'[")]';return this.format(n+r+"-MM-DD[T]HH:mm:ss.SSS"+i)},cn.toJSON=function(){return this.isValid()?this.toISOString():null},cn.toString=function(){return this.clone().locale("en").format("ddd MMM DD YYYY HH:mm:ss [GMT]ZZ")},cn.unix=function(){return Math.floor(this.valueOf()/1e3)},cn.valueOf=function(){return this._d.valueOf()-6e4*(this._offset||0)},cn.creationData=function(){return{input:this._i,format:this._f,locale:this._locale,isUTC:this._isUTC,strict:this._strict}},cn.year=be,cn.isLeapYear=function(){return ve(this.year())},cn.weekYear=function(e){return tn.call(this,e,this.week(),this.weekday(),this.localeData()._week.dow,this.localeData()._week.doy)},cn.isoWeekYear=function(e){return tn.call(this,e,this.isoWeek(),this.isoWeekday(),1,4)},cn.quarter=cn.quarters=function(e){return null==e?Math.ceil((this.month()+1)/3):this.month(3*(e-1)+this.month()%3)},cn.month=Te,cn.daysInMonth=function(){return qe(this.year(),this.month())},cn.week=cn.weeks=function(e){var t=this.localeData().week(this);return null==e?t:this.add(7*(e-t),"d")},cn.isoWeek=cn.isoWeeks=function(e){var t=Re(this,1,4).week;return null==e?t:this.add(7*(e-t),"d")},cn.weeksInYear=function(){var e=this.localeData()._week;return Ne(this.year(),e.dow,e.doy)},cn.isoWeeksInYear=function(){return Ne(this.year(),1,4)},cn.date=rn,cn.day=cn.days=function(e){if(!this.isValid())return null!=e?this:NaN;var t=this._isUTC?this._d.getUTCDay():this._d.getDay();return null!=e?(e=function(e,t){return"string"!=typeof e?e:isNaN(e)?"number"==typeof(e=t.weekdaysParse(e))?e:null:parseInt(e,10)}(e,this.localeData()),this.add(e-t,"d")):t},cn.weekday=function(e){if(!this.isValid())return null!=e?this:NaN;var t=(this.day()+7-this.localeData()._week.dow)%7;return null==e?t:this.add(e-t,"d")},cn.isoWeekday=function(e){if(!this.isValid())return null!=e?this:NaN;if(null!=e){var t=function(e,t){return"string"==typeof e?t.weekdaysParse(e)%7||7:isNaN(e)?null:e}(e,this.localeData());return this.day(this.day()%7?t:t-7)}return this.day()||7},cn.dayOfYear=function(e){var t=Math.round((this.clone().startOf("day")-this.clone().startOf("year"))/864e5)+1;return null==e?t:this.add(e-t,"d")},cn.hour=cn.hours=Je,cn.minute=cn.minutes=on,cn.second=cn.seconds=sn,cn.millisecond=cn.milliseconds=ln,cn.utcOffset=function(e,t,n){var i,o=this._offset||0;if(!this.isValid())return null!=e?this:NaN;if(null!=e){if("string"==typeof e){if(null===(e=Mt(ae,e)))return this}else Math.abs(e)<16&&!n&&(e*=60);return!this._isUTC&&t&&(i=Ft(this)),this._offset=e,this._isUTC=!0,null!=i&&this.add(i,"m"),o!==e&&(!t||this._changeInProgress?Vt(this,Ut(e-o,"m"),1,!1):this._changeInProgress||(this._changeInProgress=!0,r.updateOffset(this,!0),this._changeInProgress=null)),this}return this._isUTC?o:Ft(this)},cn.utc=function(e){return this.utcOffset(0,e)},cn.local=function(e){return this._isUTC&&(this.utcOffset(0,e),this._isUTC=!1,e&&this.subtract(Ft(this),"m")),this},cn.parseZone=function(){if(null!=this._tzm)this.utcOffset(this._tzm,!1,!0);else if("string"==typeof this._i){var e=Mt(oe,this._i);null!=e?this.utcOffset(e):this.utcOffset(0,!0)}return this},cn.hasAlignedHourOffset=function(e){return!!this.isValid()&&(e=e?_t(e).utcOffset():0,(this.utcOffset()-e)%60==0)},cn.isDST=function(){return this.utcOffset()>this.clone().month(0).utcOffset()||this.utcOffset()>this.clone().month(5).utcOffset()},cn.isLocal=function(){return!!this.isValid()&&!this._isUTC},cn.isUtcOffset=function(){return!!this.isValid()&&this._isUTC},cn.isUtc=Rt,cn.isUTC=Rt,cn.zoneAbbr=function(){return this._isUTC?"UTC":""},cn.zoneName=function(){return this._isUTC?"Coordinated Universal Time":""},cn.dates=S("dates accessor is deprecated. Use date instead.",rn),cn.months=S("months accessor is deprecated. Use month instead",Te),cn.years=S("years accessor is deprecated. Use year instead",be),cn.zone=S("moment().zone is deprecated, use moment().utcOffset instead. http://momentjs.com/guides/#/warnings/zone/",(function(e,t){return null!=e?("string"!=typeof e&&(e=-e),this.utcOffset(e,t),this):-this.utcOffset()})),cn.isDSTShifted=S("isDSTShifted is deprecated. See http://momentjs.com/guides/#/warnings/dst-shifted/ for more information",(function(){if(!a(this._isDSTShifted))return this._isDSTShifted;var e={};if(v(e,this),(e=xt(e))._a){var t=e._isUTC?f(e._a):_t(e._a);this._isDSTShifted=this.isValid()&&q(e._a,t.toArray())>0}else this._isDSTShifted=!1;return this._isDSTShifted}));var fn=A.prototype;function pn(e,t,n,r){var i=at(),o=f().set(r,t);return i[n](o,e)}function hn(e,t,n){if(s(e)&&(t=e,e=void 0),e=e||"",null!=t)return pn(e,t,n,"month");var r,i=[];for(r=0;r<12;r++)i[r]=pn(e,r,n,"month");return i}function gn(e,t,n,r){"boolean"==typeof e?(s(t)&&(n=t,t=void 0),t=t||""):(n=t=e,e=!1,s(t)&&(n=t,t=void 0),t=t||"");var i,o=at(),a=e?o._week.dow:0;if(null!=n)return pn(t,(n+a)%7,r,"day");var u=[];for(i=0;i<7;i++)u[i]=pn(t,(i+a)%7,r,"day");return u}fn.calendar=function(e,t,n){var r=this._calendar[e]||this._calendar.sameElse;return T(r)?r.call(t,n):r},fn.longDateFormat=function(e){var t=this._longDateFormat[e],n=this._longDateFormat[e.toUpperCase()];return t||!n?t:(this._longDateFormat[e]=n.replace(/MMMM|MM|DD|dddd/g,(function(e){return e.slice(1)})),this._longDateFormat[e])},fn.invalidDate=function(){return this._invalidDate},fn.ordinal=function(e){return this._ordinal.replace("%d",e)},fn.preparse=dn,fn.postformat=dn,fn.relativeTime=function(e,t,n,r){var i=this._relativeTime[n];return T(i)?i(e,t,n,r):i.replace(/%d/i,e)},fn.pastFuture=function(e,t){var n=this._relativeTime[e>0?"future":"past"];return T(n)?n(t):n.replace(/%s/i,t)},fn.set=function(e){var t,n;for(n in e)T(t=e[n])?this[n]=t:this["_"+n]=t;this._config=e,this._dayOfMonthOrdinalParseLenient=new RegExp((this._dayOfMonthOrdinalParse.source||this._ordinalParse.source)+"|"+/\d{1,2}/.source)},fn.months=function(e,t){return e?i(this._months)?this._months[e.month()]:this._months[(this._months.isFormat||_e).test(t)?"format":"standalone"][e.month()]:i(this._months)?this._months:this._months.standalone},fn.monthsShort=function(e,t){return e?i(this._monthsShort)?this._monthsShort[e.month()]:this._monthsShort[_e.test(t)?"format":"standalone"][e.month()]:i(this._monthsShort)?this._monthsShort:this._monthsShort.standalone},fn.monthsParse=function(e,t,n){var r,i,o;if(this._monthsParseExact)return Ce.call(this,e,t,n);for(this._monthsParse||(this._monthsParse=[],this._longMonthsParse=[],this._shortMonthsParse=[]),r=0;r<12;r++){if(i=f([2e3,r]),n&&!this._longMonthsParse[r]&&(this._longMonthsParse[r]=new RegExp("^"+this.months(i,"").replace(".","")+"$","i"),this._shortMonthsParse[r]=new RegExp("^"+this.monthsShort(i,"").replace(".","")+"$","i")),n||this._monthsParse[r]||(o="^"+this.months(i,"")+"|^"+this.monthsShort(i,""),this._monthsParse[r]=new RegExp(o.replace(".",""),"i")),n&&"MMMM"===t&&this._longMonthsParse[r].test(e))return r;if(n&&"MMM"===t&&this._shortMonthsParse[r].test(e))return r;if(!n&&this._monthsParse[r].test(e))return r}},fn.monthsRegex=function(e){return this._monthsParseExact?(c(this,"_monthsRegex")||Ie.call(this),e?this._monthsStrictRegex:this._monthsRegex):(c(this,"_monthsRegex")||(this._monthsRegex=Ae),this._monthsStrictRegex&&e?this._monthsStrictRegex:this._monthsRegex)},fn.monthsShortRegex=function(e){return this._monthsParseExact?(c(this,"_monthsRegex")||Ie.call(this),e?this._monthsShortStrictRegex:this._monthsShortRegex):(c(this,"_monthsShortRegex")||(this._monthsShortRegex=De),this._monthsShortStrictRegex&&e?this._monthsShortStrictRegex:this._monthsShortRegex)},fn.week=function(e){return Re(e,this._week.dow,this._week.doy).week},fn.firstDayOfYear=function(){return this._week.doy},fn.firstDayOfWeek=function(){return this._week.dow},fn.weekdays=function(e,t){var n=i(this._weekdays)?this._weekdays:this._weekdays[e&&!0!==e&&this._weekdays.isFormat.test(t)?"format":"standalone"];return!0===e?Le(n,this._week.dow):e?n[e.day()]:n},fn.weekdaysMin=function(e){return!0===e?Le(this._weekdaysMin,this._week.dow):e?this._weekdaysMin[e.day()]:this._weekdaysMin},fn.weekdaysShort=function(e){return!0===e?Le(this._weekdaysShort,this._week.dow):e?this._weekdaysShort[e.day()]:this._weekdaysShort},fn.weekdaysParse=function(e,t,n){var r,i,o;if(this._weekdaysParseExact)return He.call(this,e,t,n);for(this._weekdaysParse||(this._weekdaysParse=[],this._minWeekdaysParse=[],this._shortWeekdaysParse=[],this._fullWeekdaysParse=[]),r=0;r<7;r++){if(i=f([2e3,1]).day(r),n&&!this._fullWeekdaysParse[r]&&(this._fullWeekdaysParse[r]=new RegExp("^"+this.weekdays(i,"").replace(".","\\.?")+"$","i"),this._shortWeekdaysParse[r]=new RegExp("^"+this.weekdaysShort(i,"").replace(".","\\.?")+"$","i"),this._minWeekdaysParse[r]=new RegExp("^"+this.weekdaysMin(i,"").replace(".","\\.?")+"$","i")),this._weekdaysParse[r]||(o="^"+this.weekdays(i,"")+"|^"+this.weekdaysShort(i,"")+"|^"+this.weekdaysMin(i,""),this._weekdaysParse[r]=new RegExp(o.replace(".",""),"i")),n&&"dddd"===t&&this._fullWeekdaysParse[r].test(e))return r;if(n&&"ddd"===t&&this._shortWeekdaysParse[r].test(e))return r;if(n&&"dd"===t&&this._minWeekdaysParse[r].test(e))return r;if(!n&&this._weekdaysParse[r].test(e))return r}},fn.weekdaysRegex=function(e){return this._weekdaysParseExact?(c(this,"_weekdaysRegex")||Ye.call(this),e?this._weekdaysStrictRegex:this._weekdaysRegex):(c(this,"_weekdaysRegex")||(this._weekdaysRegex=Ve),this._weekdaysStrictRegex&&e?this._weekdaysStrictRegex:this._weekdaysRegex)},fn.weekdaysShortRegex=function(e){return this._weekdaysParseExact?(c(this,"_weekdaysRegex")||Ye.call(this),e?this._weekdaysShortStrictRegex:this._weekdaysShortRegex):(c(this,"_weekdaysShortRegex")||(this._weekdaysShortRegex=ze),this._weekdaysShortStrictRegex&&e?this._weekdaysShortStrictRegex:this._weekdaysShortRegex)},fn.weekdaysMinRegex=function(e){return this._weekdaysParseExact?(c(this,"_weekdaysRegex")||Ye.call(this),e?this._weekdaysMinStrictRegex:this._weekdaysMinRegex):(c(this,"_weekdaysMinRegex")||(this._weekdaysMinRegex=We),this._weekdaysMinStrictRegex&&e?this._weekdaysMinStrictRegex:this._weekdaysMinRegex)},fn.isPM=function(e){return"p"===(e+"").toLowerCase().charAt(0)},fn.meridiem=function(e,t,n){return e>11?n?"pm":"PM":n?"am":"AM"},it("en",{dayOfMonthOrdinalParse:/\d{1,2}(th|st|nd|rd)/,ordinal:function(e){var t=e%10;return e+(1===x(e%100/10)?"th":1===t?"st":2===t?"nd":3===t?"rd":"th")}}),r.lang=S("moment.lang is deprecated. Use moment.locale instead.",it),r.langData=S("moment.langData is deprecated. Use moment.localeData instead.",at);var mn=Math.abs;function vn(e,t,n,r){var i=Ut(t,n);return e._milliseconds+=r*i._milliseconds,e._days+=r*i._days,e._months+=r*i._months,e._bubble()}function yn(e){return e<0?Math.floor(e):Math.ceil(e)}function bn(e){return 4800*e/146097}function $n(e){return 146097*e/4800}function wn(e){return function(){return this.as(e)}}var xn=wn("ms"),qn=wn("s"),_n=wn("m"),Sn=wn("h"),kn=wn("d"),Cn=wn("w"),En=wn("M"),Tn=wn("Q"),Dn=wn("y");function An(e){return function(){return this.isValid()?this._data[e]:NaN}}var In=An("milliseconds"),On=An("seconds"),Mn=An("minutes"),Pn=An("hours"),Fn=An("days"),Rn=An("months"),Nn=An("years"),Ln=Math.round,Un={ss:44,s:45,m:45,h:22,d:26,M:11};function jn(e,t,n,r,i){return i.relativeTime(t||1,!!n,e,r)}var Bn=Math.abs;function Hn(e){return(e>0)-(e<0)||+e}function Vn(){if(!this.isValid())return this.localeData().invalidDate();var e,t,n=Bn(this._milliseconds)/1e3,r=Bn(this._days),i=Bn(this._months);e=w(n/60),t=w(e/60),n%=60,e%=60;var o=w(i/12),a=i%=12,s=r,u=t,l=e,c=n?n.toFixed(3).replace(/\.?0+$/,""):"",d=this.asSeconds();if(!d)return"P0D";var f=d<0?"-":"",p=Hn(this._months)!==Hn(d)?"-":"",h=Hn(this._days)!==Hn(d)?"-":"",g=Hn(this._milliseconds)!==Hn(d)?"-":"";return f+"P"+(o?p+o+"Y":"")+(a?p+a+"M":"")+(s?h+s+"D":"")+(u||l||c?"T":"")+(u?g+u+"H":"")+(l?g+l+"M":"")+(c?g+c+"S":"")}var zn=Tt.prototype;return zn.isValid=function(){return this._isValid},zn.abs=function(){var e=this._data;return this._milliseconds=mn(this._milliseconds),this._days=mn(this._days),this._months=mn(this._months),e.milliseconds=mn(e.milliseconds),e.seconds=mn(e.seconds),e.minutes=mn(e.minutes),e.hours=mn(e.hours),e.months=mn(e.months),e.years=mn(e.years),this},zn.add=function(e,t){return vn(this,e,t,1)},zn.subtract=function(e,t){return vn(this,e,t,-1)},zn.as=function(e){if(!this.isValid())return NaN;var t,n,r=this._milliseconds;if("month"===(e=M(e))||"quarter"===e||"year"===e)switch(t=this._days+r/864e5,n=this._months+bn(t),e){case"month":return n;case"quarter":return n/3;case"year":return n/12}else switch(t=this._days+Math.round($n(this._months)),e){case"week":return t/7+r/6048e5;case"day":return t+r/864e5;case"hour":return 24*t+r/36e5;case"minute":return 1440*t+r/6e4;case"second":return 86400*t+r/1e3;case"millisecond":return Math.floor(864e5*t)+r;default:throw new Error("Unknown unit "+e)}},zn.asMilliseconds=xn,zn.asSeconds=qn,zn.asMinutes=_n,zn.asHours=Sn,zn.asDays=kn,zn.asWeeks=Cn,zn.asMonths=En,zn.asQuarters=Tn,zn.asYears=Dn,zn.valueOf=function(){return this.isValid()?this._milliseconds+864e5*this._days+this._months%12*2592e6+31536e6*x(this._months/12):NaN},zn._bubble=function(){var e,t,n,r,i,o=this._milliseconds,a=this._days,s=this._months,u=this._data;return o>=0&&a>=0&&s>=0||o<=0&&a<=0&&s<=0||(o+=864e5*yn($n(s)+a),a=0,s=0),u.milliseconds=o%1e3,e=w(o/1e3),u.seconds=e%60,t=w(e/60),u.minutes=t%60,n=w(t/60),u.hours=n%24,a+=w(n/24),i=w(bn(a)),s+=i,a-=yn($n(i)),r=w(s/12),s%=12,u.days=a,u.months=s,u.years=r,this},zn.clone=function(){return Ut(this)},zn.get=function(e){return e=M(e),this.isValid()?this[e+"s"]():NaN},zn.milliseconds=In,zn.seconds=On,zn.minutes=Mn,zn.hours=Pn,zn.days=Fn,zn.weeks=function(){return w(this.days()/7)},zn.months=Rn,zn.years=Nn,zn.humanize=function(e){if(!this.isValid())return this.localeData().invalidDate();var t=this.localeData(),n=function(e,t,n){var r=Ut(e).abs(),i=Ln(r.as("s")),o=Ln(r.as("m")),a=Ln(r.as("h")),s=Ln(r.as("d")),u=Ln(r.as("M")),l=Ln(r.as("y")),c=i<=Un.ss&&["s",i]||i<Un.s&&["ss",i]||o<=1&&["m"]||o<Un.m&&["mm",o]||a<=1&&["h"]||a<Un.h&&["hh",a]||s<=1&&["d"]||s<Un.d&&["dd",s]||u<=1&&["M"]||u<Un.M&&["MM",u]||l<=1&&["y"]||["yy",l];return c[2]=t,c[3]=+e>0,c[4]=n,jn.apply(null,c)}(this,!e,t);return e&&(n=t.pastFuture(+this,n)),t.postformat(n)},zn.toISOString=Vn,zn.toString=Vn,zn.toJSON=Vn,zn.locale=Gt,zn.localeData=Kt,zn.toIsoString=S("toIsoString() is deprecated. Please use toISOString() instead (notice the capitals)",Vn),zn.lang=Xt,H("X",0,0,"unix"),H("x",0,0,"valueOf"),le("x",ie),le("X",/[+-]?\d+(\.\d{1,3})?/),pe("X",(function(e,t,n){n._d=new Date(1e3*parseFloat(e,10))})),pe("x",(function(e,t,n){n._d=new Date(x(e))})),r.version="2.24.0",t=_t,r.fn=cn,r.min=function(){var e=[].slice.call(arguments,0);return Ct("isBefore",e)},r.max=function(){var e=[].slice.call(arguments,0);return Ct("isAfter",e)},r.now=function(){return Date.now?Date.now():+new Date},r.utc=f,r.unix=function(e){return _t(1e3*e)},r.months=function(e,t){return hn(e,t,"months")},r.isDate=u,r.locale=it,r.invalid=g,r.duration=Ut,r.isMoment=$,r.weekdays=function(e,t,n){return gn(e,t,n,"weekdays")},r.parseZone=function(){return _t.apply(null,arguments).parseZone()},r.localeData=at,r.isDuration=Dt,r.monthsShort=function(e,t){return hn(e,t,"monthsShort")},r.weekdaysMin=function(e,t,n){return gn(e,t,n,"weekdaysMin")},r.defineLocale=ot,r.updateLocale=function(e,t){if(null!=t){var n,r,i=Qe;null!=(r=rt(e))&&(i=r._config),t=D(i,t),(n=new A(t)).parentLocale=et[e],et[e]=n,it(e)}else null!=et[e]&&(null!=et[e].parentLocale?et[e]=et[e].parentLocale:null!=et[e]&&delete et[e]);return et[e]},r.locales=function(){return k(et)},r.weekdaysShort=function(e,t,n){return gn(e,t,n,"weekdaysShort")},r.normalizeUnits=M,r.relativeTimeRounding=function(e){return void 0===e?Ln:"function"==typeof e&&(Ln=e,!0)},r.relativeTimeThreshold=function(e,t){return void 0!==Un[e]&&(void 0===t?Un[e]:(Un[e]=t,"s"===e&&(Un.ss=t-1),!0))},r.calendarFormat=function(e,t){var n=e.diff(t,"days",!0);return n<-6?"sameElse":n<-1?"lastWeek":n<0?"lastDay":n<1?"sameDay":n<2?"nextDay":n<7?"nextWeek":"sameElse"},r.prototype=cn,r.HTML5_FMT={DATETIME_LOCAL:"YYYY-MM-DDTHH:mm",DATETIME_LOCAL_SECONDS:"YYYY-MM-DDTHH:mm:ss",DATETIME_LOCAL_MS:"YYYY-MM-DDTHH:mm:ss.SSS",DATE:"YYYY-MM-DD",TIME:"HH:mm",TIME_SECONDS:"HH:mm:ss",TIME_MS:"HH:mm:ss.SSS",WEEK:"GGGG-[W]WW",MONTH:"YYYY-MM"},r}()}).call(this,n(56)(e))},function(e,t){e.exports=function(e){return"object"==typeof e?null!==e:"function"==typeof e}},function(e,t,n){var r=n(28);e.exports=function(e){if(!r(e))throw TypeError(String(e)+" is not an object");return e}},function(e,t,n){"use strict";var r=n(91),i=n(29),o=n(41),a=n(35),s=n(55),u=n(45),l=n(112),c=n(92),d=Math.max,f=Math.min,p=Math.floor,h=/\$([$&'`]|\d\d?|<[^>]*>)/g,g=/\$([$&'`]|\d\d?)/g;r("replace",2,(function(e,t,n,r){var m=r.REGEXP_REPLACE_SUBSTITUTES_UNDEFINED_CAPTURE,v=r.REPLACE_KEEPS_$0,y=m?"$":"$0";return[function(n,r){var i=u(this),o=null==n?void 0:n[e];return void 0!==o?o.call(n,i,r):t.call(String(i),n,r)},function(e,r){if(!m&&v||"string"==typeof r&&-1===r.indexOf(y)){var o=n(t,e,this,r);if(o.done)return o.value}var u=i(e),p=String(this),h="function"==typeof r;h||(r=String(r));var g=u.global;if(g){var $=u.unicode;u.lastIndex=0}for(var w=[];;){var x=c(u,p);if(null===x)break;if(w.push(x),!g)break;""===String(x[0])&&(u.lastIndex=l(p,a(u.lastIndex),$))}for(var q,_="",S=0,k=0;k<w.length;k++){x=w[k];for(var C=String(x[0]),E=d(f(s(x.index),p.length),0),T=[],D=1;D<x.length;D++)T.push(void 0===(q=x[D])?q:String(q));var A=x.groups;if(h){var I=[C].concat(T,E,p);void 0!==A&&I.push(A);var O=String(r.apply(void 0,I))}else O=b(C,p,E,T,A,r);E>=S&&(_+=p.slice(S,E)+O,S=E+C.length)}return _+p.slice(S)}];function b(e,n,r,i,a,s){var u=r+e.length,l=i.length,c=g;return void 0!==a&&(a=o(a),c=h),t.call(s,c,(function(t,o){var s;switch(o.charAt(0)){case"$":return"$";case"&":return e;case"`":return n.slice(0,r);case"'":return n.slice(u);case"<":s=a[o.slice(1,-1)];break;default:var c=+o;if(0===c)return t;if(c>l){var d=p(c/10);return 0===d?t:d<=l?void 0===i[d-1]?o.charAt(1):i[d-1]+o.charAt(1):t}s=i[c-1]}return void 0===s?"":s}))}}))},function(e,t){var n={}.hasOwnProperty;e.exports=function(e,t){return n.call(e,t)}},function(e,t,n){var r=n(19);e.exports=!r((function(){return 7!=Object.defineProperty({},1,{get:function(){return 7}})[1]}))},function(e,t,n){var r=n(32),i=n(147),o=n(29),a=n(83),s=Object.defineProperty;t.f=r?s:function(e,t,n){if(o(e),t=a(t,!0),o(n),i)try{return s(e,t,n)}catch(e){}if("get"in n||"set"in n)throw TypeError("Accessors not supported");return"value"in n&&(e[t]=n.value),e}},function(e,t,n){var r=n(25),i=n(46),o=n(31),a=n(104),s=n(105),u=n(52),l=u.get,c=u.enforce,d=String(String).split("String");(e.exports=function(e,t,n,s){var u=!!s&&!!s.unsafe,l=!!s&&!!s.enumerable,f=!!s&&!!s.noTargetGet;"function"==typeof n&&("string"!=typeof t||o(n,"name")||i(n,"name",t),c(n).source=d.join("string"==typeof t?t:"")),e!==r?(u?!f&&e[t]&&(l=!0):delete e[t],l?e[t]=n:i(e,t,n)):l?e[t]=n:a(t,n)})(Function.prototype,"toString",(function(){return"function"==typeof this&&l(this).source||s(this)}))},function(e,t,n){var r=n(55),i=Math.min;e.exports=function(e){return e>0?i(r(e),9007199254740991):0}},function(e,t,n){"use strict";var r,i,o,a,s=n(16),u=n(59),l=n(25),c=n(53),d=n(179),f=n(34),p=n(121),h=n(60),g=n(122),m=n(28),v=n(61),y=n(77),b=n(51),$=n(105),w=n(123),x=n(117),q=n(124),_=n(180).set,S=n(218),k=n(182),C=n(219),E=n(183),T=n(220),D=n(52),A=n(89),I=n(21),O=n(120),M=I("species"),P="Promise",F=D.get,R=D.set,N=D.getterFor(P),L=d,U=l.TypeError,j=l.document,B=l.process,H=c("fetch"),V=E.f,z=V,W="process"==b(B),Y=!!(j&&j.createEvent&&l.dispatchEvent),G=A(P,(function(){if(!($(L)!==String(L))){if(66===O)return!0;if(!W&&"function"!=typeof PromiseRejectionEvent)return!0}if(u&&!L.prototype.finally)return!0;if(O>=51&&/native code/.test(L))return!1;var e=L.resolve(1),t=function(e){e((function(){}),(function(){}))};return(e.constructor={})[M]=t,!(e.then((function(){}))instanceof t)})),X=G||!x((function(e){L.all(e).catch((function(){}))})),K=function(e){var t;return!(!m(e)||"function"!=typeof(t=e.then))&&t},Z=function(e,t,n){if(!t.notified){t.notified=!0;var r=t.reactions;S((function(){for(var i=t.value,o=1==t.state,a=0;r.length>a;){var s,u,l,c=r[a++],d=o?c.ok:c.fail,f=c.resolve,p=c.reject,h=c.domain;try{d?(o||(2===t.rejection&&te(e,t),t.rejection=1),!0===d?s=i:(h&&h.enter(),s=d(i),h&&(h.exit(),l=!0)),s===c.promise?p(U("Promise-chain cycle")):(u=K(s))?u.call(s,f,p):f(s)):p(i)}catch(e){h&&!l&&h.exit(),p(e)}}t.reactions=[],t.notified=!1,n&&!t.rejection&&Q(e,t)}))}},J=function(e,t,n){var r,i;Y?((r=j.createEvent("Event")).promise=t,r.reason=n,r.initEvent(e,!1,!0),l.dispatchEvent(r)):r={promise:t,reason:n},(i=l["on"+e])?i(r):"unhandledrejection"===e&&C("Unhandled promise rejection",n)},Q=function(e,t){_.call(l,(function(){var n,r=t.value;if(ee(t)&&(n=T((function(){W?B.emit("unhandledRejection",r,e):J("unhandledrejection",e,r)})),t.rejection=W||ee(t)?2:1,n.error))throw n.value}))},ee=function(e){return 1!==e.rejection&&!e.parent},te=function(e,t){_.call(l,(function(){W?B.emit("rejectionHandled",e):J("rejectionhandled",e,t.value)}))},ne=function(e,t,n,r){return function(i){e(t,n,i,r)}},re=function(e,t,n,r){t.done||(t.done=!0,r&&(t=r),t.value=n,t.state=2,Z(e,t,!0))},ie=function(e,t,n,r){if(!t.done){t.done=!0,r&&(t=r);try{if(e===n)throw U("Promise can't be resolved itself");var i=K(n);i?S((function(){var r={done:!1};try{i.call(n,ne(ie,e,r,t),ne(re,e,r,t))}catch(n){re(e,r,n,t)}})):(t.value=n,t.state=1,Z(e,t,!1))}catch(n){re(e,{done:!1},n,t)}}};G&&(L=function(e){y(this,L,P),v(e),r.call(this);var t=F(this);try{e(ne(ie,this,t),ne(re,this,t))}catch(e){re(this,t,e)}},(r=function(e){R(this,{type:P,done:!1,notified:!1,parent:!1,reactions:[],rejection:!1,state:0,value:void 0})}).prototype=p(L.prototype,{then:function(e,t){var n=N(this),r=V(q(this,L));return r.ok="function"!=typeof e||e,r.fail="function"==typeof t&&t,r.domain=W?B.domain:void 0,n.parent=!0,n.reactions.push(r),0!=n.state&&Z(this,n,!1),r.promise},catch:function(e){return this.then(void 0,e)}}),i=function(){var e=new r,t=F(e);this.promise=e,this.resolve=ne(ie,e,t),this.reject=ne(re,e,t)},E.f=V=function(e){return e===L||e===o?new i(e):z(e)},u||"function"!=typeof d||(a=d.prototype.then,f(d.prototype,"then",(function(e,t){var n=this;return new L((function(e,t){a.call(n,e,t)})).then(e,t)}),{unsafe:!0}),"function"==typeof H&&s({global:!0,enumerable:!0,forced:!0},{fetch:function(e){return k(L,H.apply(l,arguments))}}))),s({global:!0,wrap:!0,forced:G},{Promise:L}),h(L,P,!1,!0),g(P),o=c(P),s({target:P,stat:!0,forced:G},{reject:function(e){var t=V(this);return t.reject.call(void 0,e),t.promise}}),s({target:P,stat:!0,forced:u||G},{resolve:function(e){return k(u&&this===o?L:this,e)}}),s({target:P,stat:!0,forced:X},{all:function(e){var t=this,n=V(t),r=n.resolve,i=n.reject,o=T((function(){var n=v(t.resolve),o=[],a=0,s=1;w(e,(function(e){var u=a++,l=!1;o.push(void 0),s++,n.call(t,e).then((function(e){l||(l=!0,o[u]=e,--s||r(o))}),i)})),--s||r(o)}));return o.error&&i(o.value),n.promise},race:function(e){var t=this,n=V(t),r=n.reject,i=T((function(){var i=v(t.resolve);w(e,(function(e){i.call(t,e).then(n.resolve,r)}))}));return i.error&&r(i.value),n.promise}})},,,function(e,t){var n;n=function(){return this}();try{n=n||new Function("return this")()}catch(e){"object"==typeof window&&(n=window)}e.exports=n},function(e,t,n){"use strict";var r=n(16),i=n(221),o=n(45);r({target:"String",proto:!0,forced:!n(222)("includes")},{includes:function(e){return!!~String(o(this)).indexOf(i(e),arguments.length>1?arguments[1]:void 0)}})},function(e,t,n){var r=n(45);e.exports=function(e){return Object(r(e))}},function(e,t,n){"use strict";var r=n(16),i=n(88),o=n(55),a=n(35),s=n(41),u=n(114),l=n(95),c=n(76),d=n(44),f=c("splice"),p=d("splice",{ACCESSORS:!0,0:0,1:2}),h=Math.max,g=Math.min;r({target:"Array",proto:!0,forced:!f||!p},{splice:function(e,t){var n,r,c,d,f,p,m=s(this),v=a(m.length),y=i(e,v),b=arguments.length;if(0===b?n=r=0:1===b?(n=0,r=v-y):(n=b-2,r=g(h(o(t),0),v-y)),v+n-r>9007199254740991)throw TypeError("Maximum allowed length exceeded");for(c=u(m,r),d=0;d<r;d++)(f=y+d)in m&&l(c,d,m[f]);if(c.length=r,n<r){for(d=y;d<v-r;d++)p=d+n,(f=d+r)in m?m[p]=m[f]:delete m[p];for(d=v;d>v-r+n;d--)delete m[d-1]}else if(n>r)for(d=v-r;d>y;d--)p=d+n-1,(f=d+r-1)in m?m[p]=m[f]:delete m[p];for(d=0;d<n;d++)m[d+y]=arguments[d+2];return m.length=v-r+n,c}})},function(e,t,n){var r;e.exports=(r=n(185),function(e){var t=r,n=t.lib,i=n.WordArray,o=n.Hasher,a=t.algo,s=[];!function(){for(var t=0;t<64;t++)s[t]=4294967296*e.abs(e.sin(t+1))|0}();var u=a.MD5=o.extend({_doReset:function(){this._hash=new i.init([1732584193,4023233417,2562383102,271733878])},_doProcessBlock:function(e,t){for(var n=0;n<16;n++){var r=t+n,i=e[r];e[r]=16711935&(i<<8|i>>>24)|4278255360&(i<<24|i>>>8)}var o=this._hash.words,a=e[t+0],u=e[t+1],p=e[t+2],h=e[t+3],g=e[t+4],m=e[t+5],v=e[t+6],y=e[t+7],b=e[t+8],$=e[t+9],w=e[t+10],x=e[t+11],q=e[t+12],_=e[t+13],S=e[t+14],k=e[t+15],C=o[0],E=o[1],T=o[2],D=o[3];C=l(C,E,T,D,a,7,s[0]),D=l(D,C,E,T,u,12,s[1]),T=l(T,D,C,E,p,17,s[2]),E=l(E,T,D,C,h,22,s[3]),C=l(C,E,T,D,g,7,s[4]),D=l(D,C,E,T,m,12,s[5]),T=l(T,D,C,E,v,17,s[6]),E=l(E,T,D,C,y,22,s[7]),C=l(C,E,T,D,b,7,s[8]),D=l(D,C,E,T,$,12,s[9]),T=l(T,D,C,E,w,17,s[10]),E=l(E,T,D,C,x,22,s[11]),C=l(C,E,T,D,q,7,s[12]),D=l(D,C,E,T,_,12,s[13]),T=l(T,D,C,E,S,17,s[14]),C=c(C,E=l(E,T,D,C,k,22,s[15]),T,D,u,5,s[16]),D=c(D,C,E,T,v,9,s[17]),T=c(T,D,C,E,x,14,s[18]),E=c(E,T,D,C,a,20,s[19]),C=c(C,E,T,D,m,5,s[20]),D=c(D,C,E,T,w,9,s[21]),T=c(T,D,C,E,k,14,s[22]),E=c(E,T,D,C,g,20,s[23]),C=c(C,E,T,D,$,5,s[24]),D=c(D,C,E,T,S,9,s[25]),T=c(T,D,C,E,h,14,s[26]),E=c(E,T,D,C,b,20,s[27]),C=c(C,E,T,D,_,5,s[28]),D=c(D,C,E,T,p,9,s[29]),T=c(T,D,C,E,y,14,s[30]),C=d(C,E=c(E,T,D,C,q,20,s[31]),T,D,m,4,s[32]),D=d(D,C,E,T,b,11,s[33]),T=d(T,D,C,E,x,16,s[34]),E=d(E,T,D,C,S,23,s[35]),C=d(C,E,T,D,u,4,s[36]),D=d(D,C,E,T,g,11,s[37]),T=d(T,D,C,E,y,16,s[38]),E=d(E,T,D,C,w,23,s[39]),C=d(C,E,T,D,_,4,s[40]),D=d(D,C,E,T,a,11,s[41]),T=d(T,D,C,E,h,16,s[42]),E=d(E,T,D,C,v,23,s[43]),C=d(C,E,T,D,$,4,s[44]),D=d(D,C,E,T,q,11,s[45]),T=d(T,D,C,E,k,16,s[46]),C=f(C,E=d(E,T,D,C,p,23,s[47]),T,D,a,6,s[48]),D=f(D,C,E,T,y,10,s[49]),T=f(T,D,C,E,S,15,s[50]),E=f(E,T,D,C,m,21,s[51]),C=f(C,E,T,D,q,6,s[52]),D=f(D,C,E,T,h,10,s[53]),T=f(T,D,C,E,w,15,s[54]),E=f(E,T,D,C,u,21,s[55]),C=f(C,E,T,D,b,6,s[56]),D=f(D,C,E,T,k,10,s[57]),T=f(T,D,C,E,v,15,s[58]),E=f(E,T,D,C,_,21,s[59]),C=f(C,E,T,D,g,6,s[60]),D=f(D,C,E,T,x,10,s[61]),T=f(T,D,C,E,p,15,s[62]),E=f(E,T,D,C,$,21,s[63]),o[0]=o[0]+C|0,o[1]=o[1]+E|0,o[2]=o[2]+T|0,o[3]=o[3]+D|0},_doFinalize:function(){var t=this._data,n=t.words,r=8*this._nDataBytes,i=8*t.sigBytes;n[i>>>5]|=128<<24-i%32;var o=e.floor(r/4294967296),a=r;n[15+(i+64>>>9<<4)]=16711935&(o<<8|o>>>24)|4278255360&(o<<24|o>>>8),n[14+(i+64>>>9<<4)]=16711935&(a<<8|a>>>24)|4278255360&(a<<24|a>>>8),t.sigBytes=4*(n.length+1),this._process();for(var s=this._hash,u=s.words,l=0;l<4;l++){var c=u[l];u[l]=16711935&(c<<8|c>>>24)|4278255360&(c<<24|c>>>8)}return s},clone:function(){var e=o.clone.call(this);return e._hash=this._hash.clone(),e}});function l(e,t,n,r,i,o,a){var s=e+(t&n|~t&r)+i+a;return(s<<o|s>>>32-o)+t}function c(e,t,n,r,i,o,a){var s=e+(t&r|n&~r)+i+a;return(s<<o|s>>>32-o)+t}function d(e,t,n,r,i,o,a){var s=e+(t^n^r)+i+a;return(s<<o|s>>>32-o)+t}function f(e,t,n,r,i,o,a){var s=e+(n^(t|~r))+i+a;return(s<<o|s>>>32-o)+t}t.MD5=o._createHelper(u),t.HmacMD5=o._createHmacHelper(u)}(Math),r.MD5)},function(e,t,n){var r=n(32),i=n(19),o=n(31),a=Object.defineProperty,s={},u=function(e){throw e};e.exports=function(e,t){if(o(s,e))return s[e];t||(t={});var n=[][e],l=!!o(t,"ACCESSORS")&&t.ACCESSORS,c=o(t,0)?t[0]:u,d=o(t,1)?t[1]:void 0;return s[e]=!!n&&!i((function(){if(l&&!r)return!0;var e={length:-1};l?a(e,1,{enumerable:!0,get:u}):e[1]=1,n.call(e,c,d)}))}},function(e,t){e.exports=function(e){if(null==e)throw TypeError("Can't call method on "+e);return e}},function(e,t,n){var r=n(32),i=n(33),o=n(63);e.exports=r?function(e,t,n){return i.f(e,t,o(1,n))}:function(e,t,n){return e[t]=n,e}},function(e,t,n){"use strict";var r=n(16),i=n(184);r({target:"Array",proto:!0,forced:[].forEach!=i},{forEach:i})},function(e,t,n){var r=n(25),i=n(167),o=n(184),a=n(46);for(var s in i){var u=r[s],l=u&&u.prototype;if(l&&l.forEach!==o)try{a(l,"forEach",o)}catch(e){l.forEach=o}}},function(e,t,n){"use strict";var r=n(91),i=n(29),o=n(45),a=n(211),s=n(92);r("search",1,(function(e,t,n){return[function(t){var n=o(this),r=null==t?void 0:t[e];return void 0!==r?r.call(t,n):new RegExp(t)[e](String(n))},function(e){var r=n(t,e,this);if(r.done)return r.value;var o=i(e),u=String(this),l=o.lastIndex;a(l,0)||(o.lastIndex=0);var c=s(o,u);return a(o.lastIndex,l)||(o.lastIndex=l),null===c?-1:c.index}]}))},function(e,t,n){var r=n(73),i=n(45);e.exports=function(e){return r(i(e))}},function(e,t){var n={}.toString;e.exports=function(e){return n.call(e).slice(8,-1)}},function(e,t,n){var r,i,o,a=n(207),s=n(25),u=n(28),l=n(46),c=n(31),d=n(85),f=n(74),p=s.WeakMap;if(a){var h=new p,g=h.get,m=h.has,v=h.set;r=function(e,t){return v.call(h,e,t),t},i=function(e){return g.call(h,e)||{}},o=function(e){return m.call(h,e)}}else{var y=d("state");f[y]=!0,r=function(e,t){return l(e,y,t),t},i=function(e){return c(e,y)?e[y]:{}},o=function(e){return c(e,y)}}e.exports={set:r,get:i,has:o,enforce:function(e){return o(e)?i(e):r(e,{})},getterFor:function(e){return function(t){var n;if(!u(t)||(n=i(t)).type!==e)throw TypeError("Incompatible receiver, "+e+" required");return n}}}},function(e,t,n){var r=n(150),i=n(25),o=function(e){return"function"==typeof e?e:void 0};e.exports=function(e,t){return arguments.length<2?o(r[e])||o(i[e]):r[e]&&r[e][t]||i[e]&&i[e][t]}},function(e,t,n){"use strict";var r=n(16),i=n(59),o=n(179),a=n(19),s=n(53),u=n(124),l=n(182),c=n(34);r({target:"Promise",proto:!0,real:!0,forced:!!o&&a((function(){o.prototype.finally.call({then:function(){}},(function(){}))}))},{finally:function(e){var t=u(this,s("Promise")),n="function"==typeof e;return this.then(n?function(n){return l(t,e()).then((function(){return n}))}:e,n?function(n){return l(t,e()).then((function(){throw n}))}:e)}}),i||"function"!=typeof o||o.prototype.finally||c(o.prototype,"finally",s("Promise").prototype.finally)},function(e,t){var n=Math.ceil,r=Math.floor;e.exports=function(e){return isNaN(e=+e)?0:(e>0?r:n)(e)}},function(e,t){e.exports=function(e){return e.webpackPolyfill||(e.deprecate=function(){},e.paths=[],e.children||(e.children=[]),Object.defineProperty(e,"loaded",{enumerable:!0,get:function(){return e.l}}),Object.defineProperty(e,"id",{enumerable:!0,get:function(){return e.i}}),e.webpackPolyfill=1),e}},,function(e,t,n){var r=n(16),i=n(41),o=n(94);r({target:"Object",stat:!0,forced:n(19)((function(){o(1)}))},{keys:function(e){return o(i(e))}})},function(e,t){e.exports=!1},function(e,t,n){var r=n(33).f,i=n(31),o=n(21)("toStringTag");e.exports=function(e,t,n){e&&!i(e=n?e:e.prototype,o)&&r(e,o,{configurable:!0,value:t})}},function(e,t){e.exports=function(e){if("function"!=typeof e)throw TypeError(String(e)+" is not a function");return e}},,function(e,t){e.exports=function(e,t){return{enumerable:!(1&e),configurable:!(2&e),writable:!(4&e),value:t}}},function(e,t,n){var r,i=n(29),o=n(154),a=n(108),s=n(74),u=n(155),l=n(102),c=n(85),d=c("IE_PROTO"),f=function(){},p=function(e){return"<script>"+e+"<\/script>"},h=function(){try{r=document.domain&&new ActiveXObject("htmlfile")}catch(e){}var e,t;h=r?function(e){e.write(p("")),e.close();var t=e.parentWindow.Object;return e=null,t}(r):((t=l("iframe")).style.display="none",u.appendChild(t),t.src=String("javascript:"),(e=t.contentWindow.document).open(),e.write(p("document.F=Object")),e.close(),e.F);for(var n=a.length;n--;)delete h.prototype[a[n]];return h()};s[d]=!0,e.exports=Object.create||function(e,t){var n;return null!==e?(f.prototype=i(e),n=new f,f.prototype=null,n[d]=e):n=h(),void 0===t?n:o(n,t)}},function(e,t,n){var r=n(66),i=n(73),o=n(41),a=n(35),s=n(114),u=[].push,l=function(e){var t=1==e,n=2==e,l=3==e,c=4==e,d=6==e,f=5==e||d;return function(p,h,g,m){for(var v,y,b=o(p),$=i(b),w=r(h,g,3),x=a($.length),q=0,_=m||s,S=t?_(p,x):n?_(p,0):void 0;x>q;q++)if((f||q in $)&&(y=w(v=$[q],q,b),e))if(t)S[q]=y;else if(y)switch(e){case 3:return!0;case 5:return v;case 6:return q;case 2:u.call(S,v)}else if(c)return!1;return d?-1:l||c?c:S}};e.exports={forEach:l(0),map:l(1),filter:l(2),some:l(3),every:l(4),find:l(5),findIndex:l(6)}},function(e,t,n){var r=n(61);e.exports=function(e,t,n){if(r(e),void 0===t)return e;switch(n){case 0:return function(){return e.call(t)};case 1:return function(n){return e.call(t,n)};case 2:return function(n,r){return e.call(t,n,r)};case 3:return function(n,r,i){return e.call(t,n,r,i)}}return function(){return e.apply(t,arguments)}}},function(e,t,n){"use strict";var r=n(19);e.exports=function(e,t){var n=[][e];return!!n&&r((function(){n.call(null,t||function(){throw 1},1)}))}},,,,function(e,t,n){"use strict";var r=n(16),i=n(224).trim;r({target:"String",proto:!0,forced:n(225)("trim")},{trim:function(){return i(this)}})},function(e,t){var n,r,i=e.exports={};function o(){throw new Error("setTimeout has not been defined")}function a(){throw new Error("clearTimeout has not been defined")}function s(e){if(n===setTimeout)return setTimeout(e,0);if((n===o||!n)&&setTimeout)return n=setTimeout,setTimeout(e,0);try{return n(e,0)}catch(t){try{return n.call(null,e,0)}catch(t){return n.call(this,e,0)}}}!function(){try{n="function"==typeof setTimeout?setTimeout:o}catch(e){n=o}try{r="function"==typeof clearTimeout?clearTimeout:a}catch(e){r=a}}();var u,l=[],c=!1,d=-1;function f(){c&&u&&(c=!1,u.length?l=u.concat(l):d=-1,l.length&&p())}function p(){if(!c){var e=s(f);c=!0;for(var t=l.length;t;){for(u=l,l=[];++d<t;)u&&u[d].run();d=-1,t=l.length}u=null,c=!1,function(e){if(r===clearTimeout)return clearTimeout(e);if((r===a||!r)&&clearTimeout)return r=clearTimeout,clearTimeout(e);try{r(e)}catch(t){try{return r.call(null,e)}catch(t){return r.call(this,e)}}}(e)}}function h(e,t){this.fun=e,this.array=t}function g(){}i.nextTick=function(e){var t=new Array(arguments.length-1);if(arguments.length>1)for(var n=1;n<arguments.length;n++)t[n-1]=arguments[n];l.push(new h(e,t)),1!==l.length||c||s(p)},h.prototype.run=function(){this.fun.apply(null,this.array)},i.title="browser",i.browser=!0,i.env={},i.argv=[],i.version="",i.versions={},i.on=g,i.addListener=g,i.once=g,i.off=g,i.removeListener=g,i.removeAllListeners=g,i.emit=g,i.prependListener=g,i.prependOnceListener=g,i.listeners=function(e){return[]},i.binding=function(e){throw new Error("process.binding is not supported")},i.cwd=function(){return"/"},i.chdir=function(e){throw new Error("process.chdir is not supported")},i.umask=function(){return 0}},function(e,t,n){var r=n(19),i=n(51),o="".split;e.exports=r((function(){return!Object("z").propertyIsEnumerable(0)}))?function(e){return"String"==i(e)?o.call(e,""):Object(e)}:Object},function(e,t){e.exports={}},function(e,t){e.exports={}},function(e,t,n){var r=n(19),i=n(21),o=n(120),a=i("species");e.exports=function(e){return o>=51||!r((function(){var t=[];return(t.constructor={})[a]=function(){return{foo:1}},1!==t[e](Boolean).foo}))}},function(e,t){e.exports=function(e,t,n){if(!(e instanceof t))throw TypeError("Incorrect "+(n?n+" ":"")+"invocation");return e}},,function(e,t,n){"use strict";var r=n(16),i=n(65).some,o=n(67),a=n(44),s=o("some"),u=a("some");r({target:"Array",proto:!0,forced:!s||!u},{some:function(e){return i(this,e,arguments.length>1?arguments[1]:void 0)}})},,function(e,t,n){"use strict";var r=n(16),i=n(223).left,o=n(67),a=n(44),s=o("reduce"),u=a("reduce",{1:0});r({target:"Array",proto:!0,forced:!s||!u},{reduce:function(e){return i(this,e,arguments.length,arguments.length>1?arguments[1]:void 0)}})},,function(e,t,n){var r=n(28);e.exports=function(e,t){if(!r(e))return e;var n,i;if(t&&"function"==typeof(n=e.toString)&&!r(i=n.call(e)))return i;if("function"==typeof(n=e.valueOf)&&!r(i=n.call(e)))return i;if(!t&&"function"==typeof(n=e.toString)&&!r(i=n.call(e)))return i;throw TypeError("Can't convert object to primitive value")}},function(e,t,n){var r=n(32),i=n(103),o=n(63),a=n(50),s=n(83),u=n(31),l=n(147),c=Object.getOwnPropertyDescriptor;t.f=r?c:function(e,t){if(e=a(e),t=s(t,!0),l)try{return c(e,t)}catch(e){}if(u(e,t))return o(!i.f.call(e,t),e[t])}},function(e,t,n){var r=n(106),i=n(86),o=r("keys");e.exports=function(e){return o[e]||(o[e]=i(e))}},function(e,t){var n=0,r=Math.random();e.exports=function(e){return"Symbol("+String(void 0===e?"":e)+")_"+(++n+r).toString(36)}},function(e,t,n){var r=n(151),i=n(108).concat("length","prototype");t.f=Object.getOwnPropertyNames||function(e){return r(e,i)}},function(e,t,n){var r=n(55),i=Math.max,o=Math.min;e.exports=function(e,t){var n=r(e);return n<0?i(n+t,0):o(n,t)}},function(e,t,n){var r=n(19),i=/#|\.prototype\./,o=function(e,t){var n=s[a(e)];return n==l||n!=u&&("function"==typeof t?r(t):!!t)},a=o.normalize=function(e){return String(e).replace(i,".").toLowerCase()},s=o.data={},u=o.NATIVE="N",l=o.POLYFILL="P";e.exports=o},function(e,t,n){"use strict";var r,i,o=n(110),a=n(152),s=RegExp.prototype.exec,u=String.prototype.replace,l=s,c=(r=/a/,i=/b*/g,s.call(r,"a"),s.call(i,"a"),0!==r.lastIndex||0!==i.lastIndex),d=a.UNSUPPORTED_Y||a.BROKEN_CARET,f=void 0!==/()??/.exec("")[1];(c||f||d)&&(l=function(e){var t,n,r,i,a=this,l=d&&a.sticky,p=o.call(a),h=a.source,g=0,m=e;return l&&(-1===(p=p.replace("y","")).indexOf("g")&&(p+="g"),m=String(e).slice(a.lastIndex),a.lastIndex>0&&(!a.multiline||a.multiline&&"\n"!==e[a.lastIndex-1])&&(h="(?: "+h+")",m=" "+m,g++),n=new RegExp("^(?:"+h+")",p)),f&&(n=new RegExp("^"+h+"$(?!\\s)",p)),c&&(t=a.lastIndex),r=s.call(l?n:a,m),l?r?(r.input=r.input.slice(g),r[0]=r[0].slice(g),r.index=a.lastIndex,a.lastIndex+=r[0].length):a.lastIndex=0:c&&r&&(a.lastIndex=a.global?r.index+r[0].length:t),f&&r&&r.length>1&&u.call(r[0],n,(function(){for(i=1;i<arguments.length-2;i++)void 0===arguments[i]&&(r[i]=void 0)})),r}),e.exports=l},function(e,t,n){"use strict";n(3);var r=n(34),i=n(19),o=n(21),a=n(90),s=n(46),u=o("species"),l=!i((function(){var e=/./;return e.exec=function(){var e=[];return e.groups={a:"7"},e},"7"!=="".replace(e,"$<a>")})),c="$0"==="a".replace(/./,"$0"),d=o("replace"),f=!!/./[d]&&""===/./[d]("a","$0"),p=!i((function(){var e=/(?:)/,t=e.exec;e.exec=function(){return t.apply(this,arguments)};var n="ab".split(e);return 2!==n.length||"a"!==n[0]||"b"!==n[1]}));e.exports=function(e,t,n,d){var h=o(e),g=!i((function(){var t={};return t[h]=function(){return 7},7!=""[e](t)})),m=g&&!i((function(){var t=!1,n=/a/;return"split"===e&&((n={}).constructor={},n.constructor[u]=function(){return n},n.flags="",n[h]=/./[h]),n.exec=function(){return t=!0,null},n[h](""),!t}));if(!g||!m||"replace"===e&&(!l||!c||f)||"split"===e&&!p){var v=/./[h],y=n(h,""[e],(function(e,t,n,r,i){return t.exec===a?g&&!i?{done:!0,value:v.call(t,n,r)}:{done:!0,value:e.call(n,t,r)}:{done:!1}}),{REPLACE_KEEPS_$0:c,REGEXP_REPLACE_SUBSTITUTES_UNDEFINED_CAPTURE:f}),b=y[0],$=y[1];r(String.prototype,e,b),r(RegExp.prototype,h,2==t?function(e,t){return $.call(e,this,t)}:function(e){return $.call(e,this)})}d&&s(RegExp.prototype[h],"sham",!0)}},function(e,t,n){var r=n(51),i=n(90);e.exports=function(e,t){var n=e.exec;if("function"==typeof n){var o=n.call(e,t);if("object"!=typeof o)throw TypeError("RegExp exec method returned something other than an Object or null");return o}if("RegExp"!==r(e))throw TypeError("RegExp#exec called on incompatible receiver");return i.call(e,t)}},function(e,t,n){var r=n(51);e.exports=Array.isArray||function(e){return"Array"==r(e)}},function(e,t,n){var r=n(151),i=n(108);e.exports=Object.keys||function(e){return r(e,i)}},function(e,t,n){"use strict";var r=n(83),i=n(33),o=n(63);e.exports=function(e,t,n){var a=r(t);a in e?i.f(e,a,o(0,n)):e[a]=n}},function(e,t,n){var r=n(115),i=n(75),o=n(21)("iterator");e.exports=function(e){if(null!=e)return e[o]||e["@@iterator"]||i[r(e)]}},function(e,t,n){var r=n(21),i=n(64),o=n(33),a=r("unscopables"),s=Array.prototype;null==s[a]&&o.f(s,a,{configurable:!0,value:i(null)}),e.exports=function(e){s[a][e]=!0}},function(e,t){!function(e,t,n){"use strict";var r=n.PassField=n.PassField||{};r.Config=r.Config||{},r.Config.locales={en:{lower:!0,msg:{pass:"password",and:"and",showPass:"Show password",hidePass:"Hide password",genPass:"Random password",passTooShort:"password is too short (min. length: {})",noCharType:"password must contain {}",digits:"digits",letters:"letters",letters_up:"letters in UPPER case",symbols:"symbols",inBlackList:"password is in list of top used passwords",passRequired:"password is required",equalTo:"password is equal to login",repeat:"password consists of repeating characters",badChars:"password contains bad characters: “{}”",weakWarn:"weak",invalidPassWarn:"*",weakTitle:"This password is weak",generateMsg:"To generate a strong password, click {} button."}},de:{lower:!1,msg:{pass:"Passwort",and:"und",showPass:"Passwort anzeigen",hidePass:"Passwort verbergen",genPass:"Zufallspasswort",passTooShort:"Passwort ist zu kurz (Mindestlänge: {})",noCharType:"Passwort muss {} enthalten",digits:"Ziffern",letters:"Buchstaben",letters_up:"Buchstaben in GROSSSCHRIFT",symbols:"Symbole",inBlackList:"Passwort steht auf der Liste der beliebtesten Passwörter",passRequired:"Passwort wird benötigt",equalTo:"Passwort ist wie Anmeldung",repeat:"Passwort besteht aus sich wiederholenden Zeichen",badChars:"Passwort enthält ungültige Zeichen: “{}”",weakWarn:"Schwach",invalidPassWarn:"*",weakTitle:"Dieses Passwort ist schwach",generateMsg:"Klicken Sie auf den {}-Button, um ein starkes Passwort zu generieren."}},fr:{lower:!0,msg:{pass:"mot de passe",and:"et",showPass:"Montrer le mot de passe",hidePass:"Cacher le mot de passe",genPass:"Mot de passe aléatoire",passTooShort:"le mot de passe est trop court (min. longueur: {})",noCharType:"le mot de passe doit contenir des {}",digits:"chiffres",letters:"lettres",letters_up:"lettres en MAJUSCULES",symbols:"symboles",inBlackList:"le mot de passe est dans la liste des plus utilisés",passRequired:"le mot de passe est requis",equalTo:"le mot de passe est le même que l'identifiant",repeat:"le mot de passe est une répétition de caractères",badChars:"le mot de passe contient des caractères incorrects: “{}”",weakWarn:"faible",invalidPassWarn:"*",weakTitle:"Ce mot de passe est faible",generateMsg:"Pour créer un mot de passe fort cliquez sur le bouton {}."}},it:{lower:!1,msg:{pass:"password",and:"e",showPass:"Mostra password",hidePass:"Nascondi password",genPass:"Password casuale",passTooShort:"la password è troppo breve (lunghezza min.: {})",noCharType:"la password deve contenere {}",digits:"numeri",letters:"lettere",letters_up:"lettere in MAIUSCOLO",symbols:"simboli",inBlackList:"la password è nella lista delle password più usate",passRequired:"è necessaria una password",equalTo:"la password è uguale al login",repeat:"la password è composta da caratteri che si ripetono",badChars:"la password contiene caratteri non accettati: “{}”",weakWarn:"debole",invalidPassWarn:"*",weakTitle:"Questa password è debole",generateMsg:"Per generare una password forte, clicca sul tasto {}."}},ru:{lower:!0,msg:{pass:"пароль",and:"и",showPass:"Показать пароль",hidePass:"Скрыть пароль",genPass:"Случайный пароль",passTooShort:"пароль слишком короткий (мин. длина: {})",noCharType:"в пароле должны быть {}",digits:"цифры",letters:"буквы",letters_up:"буквы в ВЕРХНЕМ регистре",symbols:"символы",inBlackList:"этот пароль часто используется в Интернете",passRequired:"пароль обязателен",equalTo:"пароль совпадает с логином",repeat:"пароль состоит из повторяющихся символов",badChars:"в пароле есть недопустимые символы: «{}»",weakWarn:"слабый",invalidPassWarn:"*",weakTitle:"Пароль слабый, его легко взломать",generateMsg:"Чтобы сгенерировать пароль, нажмите кнопку {}."}},ua:{lower:!0,msg:{pass:"пароль",and:"i",showPass:"Показати пароль",hidePass:"Сховати пароль",genPass:"Випадковий пароль",passTooShort:"пароль є занадто коротким (мiн. довжина: {})",noCharType:"пароль повинен містити {}",digits:"цифри",letters:"букви",letters_up:"букви у ВЕРХНЬОМУ регістрі",symbols:"cимволи",inBlackList:"пароль входить до списку паролей, що використовуються найчастіше",passRequired:"пароль є обов'язковим",equalTo:"пароль та логін однакові",repeat:"пароль містить повторювані символи",badChars:"пароль містить неприпустимі символи: «{}»",weakWarn:"слабкий",invalidPassWarn:"*",weakTitle:"Цей пароль є слабким",generateMsg:"Щоб ​​створити надійний пароль, натисніть кнопку {}."}},es:{lower:!0,msg:{pass:"contraseña",and:"y",showPass:"Mostrar contraseña",hidePass:"Ocultar contraseña",genPass:"Contraseña aleatoria",passTooShort:"contraseña demasiado corta (longitud mín.: {})",noCharType:"la contraseña debe contener {}",digits:"dígitos",letters:"letras",letters_up:"letras en MAYÚSCULAS",symbols:"símbolos",inBlackList:"la contraseña está en la lista de las contraseñas más usadas",passRequired:"se requiere contraseña",equalTo:"la contraseña es igual al inicio de sesión",repeat:"la contraseña tiene caracteres repetidos",badChars:"la contraseña contiene caracteres no permitidos: “{}”",weakWarn:"débil",invalidPassWarn:"*",weakTitle:"Esta contraseña es débil",generateMsg:"Para generar una contraseña segura, haga clic en el botón de {}."}},el:{lower:!0,msg:{pass:"πρόσβασης",and:"και",showPass:"Προβολή κωδικού πρόσβασης",hidePass:"Απόκρυψη κωδικού πρόσβασης",genPass:"Τυχαίος κωδικός πρόσβασης",passTooShort:"ο κωδικός πρόσβασης είναι πολύ μικρός (ελάχιστο μήκος: {})",noCharType:"ο κωδικός πρόσβασης πρέπει να περιέχει {}",digits:"ψηφία",letters:"λατινικά γράμματα",letters_up:"λατινικά γράμματα με ΚΕΦΑΛΑΙΑ",symbols:"σύμβολα",inBlackList:"ο κωδικός πρόσβασης βρίσκεται σε κατάλογο δημοφιλέστερων κωδικών",passRequired:"απαιτείται κωδικός πρόσβασης",equalTo:"ο κωδικός είναι όμοιος με το όνομα χρήστη",repeat:"ο κωδικός αποτελείται από επαναλαμβανόμενους χαρακτήρες",badChars:"ο κωδικός περιέχει μη επιτρεπτούς χαρακτήρες: “{}”",weakWarn:"αδύναμος",invalidPassWarn:"*",weakTitle:"Αυτός ο κωδικός πρόσβασης είναι αδύναμος",generateMsg:"Για να δημιουργήσετε δυνατό κωδικό πρόσβασης, κάντε κλικ στο κουμπί {}."}},pt:{lower:!0,msg:{pass:"senha",and:"e",showPass:"Mostrar senha",hidePass:"Ocultar senha",genPass:"Senha aleatória",passTooShort:"senha muito curta (tamanho mínimo: {})",noCharType:"Senha deve conter {}",digits:"dígito",letters:"letras",letters_up:"letras maiúsculas",symbols:"símbolos",inBlackList:"senha está na lista das senhas mais usadas",passRequired:"senha é obrigatória",equalTo:"senha igual ao login",repeat:"senha consiste em uma repetição de caracteres",badChars:"senha tem caracteres inválidos: “{}”",weakWarn:"fraca",invalidPassWarn:"*",weakTitle:"Esta senha é fraca",generateMsg:"Para gerar uma senha forte, clique no botão {}."}}}}(window.jQuery,document,window),function(e,t,n,r){"use strict";var i=n.PassField=n.PassField||{};i.CharTypes={DIGIT:"digits",LETTER:"letters",LETTER_UP:"letters_up",SYMBOL:"symbols",UNKNOWN:"unknown"},i.CheckModes={MODERATE:0,STRICT:1},i.Config={defaults:{pattern:"abcdef12",acceptRate:.8,allowEmpty:!0,isMasked:!0,showToggle:!0,showGenerate:!0,showWarn:!0,showTip:!0,tipPopoverStyle:{},strengthCheckTimeout:500,validationCallback:null,blackList:[],locale:"",localeMsg:{},warnMsgClassName:"help-inline",errorWrapClassName:"error",allowAnyChars:!0,checkMode:i.CheckModes.MODERATE,chars:{digits:"1234567890",letters:"abcdefghijklmnopqrstuvwxyzßабвгедёжзийклмнопрстуфхцчшщъыьэюяґєåäâáàãéèêëíìîїóòôõöüúùûýñçøåæþðαβγδεζηθικλμνξοπρσςτυφχψω",letters_up:"ABCDEFGHIJKLMNOPQRSTUVWXYZАБВГЕДЁЖЗИЙКЛМНОПРСТУФХЦЧШЩЪЫЬЭЮЯҐЄÅÄÂÁÀÃÉÈÊËÍÌÎЇÓÒÔÕÖÜÚÙÛÝÑÇØÅÆÞÐΑΒΓΔΕΖΗΘΙΚΛΜΝΞΟΠΡΣΤΥΦΧΨΩ",symbols:"@#$%^&*()-_=+[]{};:<>/?!"},events:{generated:null,switched:null},nonMatchField:null,length:{min:null,max:null},maskBtn:{textMasked:"abc",textUnmasked:"&bull;&bull;&bull;",className:!1,classMasked:!1,classUnmasked:!1}},locales:i.Config?i.Config.locales:{},blackList:["password","123456","12345678","abc123","qwerty","monkey","letmein","dragon","111111","baseball","iloveyou","trustno1","1234567","sunshine","master","123123","welcome","shadow","ashley","football","jesus","michael","ninja","mustang","password1","p@ssw0rd","miss","root","secret"],generationChars:{digits:"1234567890",letters:"abcdefghijklmnopqrstuvwxyz",letters_up:"ABCDEFGHIJKLMNOPQRSTUVWXYZ"},dataAttr:"PassField.Field"},i.Field=function(a,s){function u(t){if(Q.showTip)if(Q.tipPopoverStyle&&e&&"function"==typeof e.fn.popover)e(J.mainInput).popover(o.extend({title:null,placement:Q.tipPopoverStyle.placement||function(t,r){var i=e(r).position().top-e(n).scrollTop(),o=e(n).height()-i;return o>300||o>i?"bottom":"top"},animation:!1},Q.tipPopoverStyle,{trigger:"manual",html:!0,content:function(){return ue}}));else{J.tip=T("div",{id:"tip",className:"tip"},{position:"absolute",margin:"0",padding:"0",width:t.width+"px"}),N(J.mainInput,J.tip);var r=T("div",{id:"tip-arr-wrap",className:"tip-arr-wrap"});J.tip.appendChild(r),r.appendChild(T("div",{id:"tip-arr",className:"tip-arr"})),r.appendChild(T("div",{id:"tip-arr-in",className:"tip-arr-in"})),J.tipBody=T("div",{id:"tip-body",className:"tip-body"}),J.tip.appendChild(J.tipBody)}}function l(){J.genBtn&&(J.genBtn.style.display=re||ie&&!oe?"block":"none"),J.maskBtn&&(J.maskBtn.style.display=re||ie&&!ae?"block":"none"),d();var e=M(f()),t=c();J.maskBtn&&"none"!=J.maskBtn.style.display&&(t+=R(J.maskBtn,"width"),P(J.maskBtn,{top:e.top,left:e.left+e.width-t,height:e.height})),J.genBtn&&"none"!=J.genBtn.style.display&&(t+=R(J.genBtn,"width"),P(J.genBtn,{top:e.top,left:e.left+e.width-t,height:e.height}),J.genBtnInner.style.marginTop=Math.max(0,Math.round((e.height-19)/2))+"px"),J.placeholder&&"none"!=J.placeholder.style.display&&P(J.placeholder,{top:e.top,left:e.left+7,height:e.height}),J.tip&&"none"!=J.tip.style.display&&P(J.tip,{left:e.left,top:e.top+e.height,width:e.width})}function c(){var e=R(f(),"paddingRight");return Math.max(de,e)}function d(){if(Q.showTip)if(J.tip)J.tip.style.display=te&&ie?"block":"none";else if(te&&ie){if(!se||ue!=se){var t=e(J.mainInput).data("popover")||e(J.mainInput).data("bs.popover"),n=t.options,r=n.animation;se&&(n.animation=!1);var i=f().offsetWidth-2,o=t.$tip;o?o.width(i):t.options.template&&(t.options.template=t.options.template.replace('class="popover"','class="popover" style="width: '+i+'px"')),J.clearInput&&(t.$element=e(f())),e(J.mainInput).popover("show"),se=ue,n.animation=r}}else se&&(se=null,e(J.mainInput).popover("hide"))}function f(){return ee?J.mainInput:J.clearInput||J.mainInput}function p(){f().focus()}function h(e){var t="mouseover"===e.type,n=e.relatedTarget?e.relatedTarget:t?e.fromElement:e.toElement;(!n||!n.id||0!=n.id.indexOf(le+"btn")&&n!==J.mainInput&&n!==J.clearInput)&&(re=t,l())}function g(e){var t,n=e?e.which||e.keyCode:null,r=n===pe||n===fe;t=J.clearInput?ee?J.clearInput.value=J.mainInput.value:J.mainInput.value=J.clearInput.value:J.mainInput.value,Q.strengthCheckTimeout>0&&!te&&!r?(Y&&clearTimeout(Y),Y=setTimeout(_,Q.strengthCheckTimeout)):_(),J.placeholder&&!t&&(J.placeholder.style.display="block"),m()}function m(){if(J.passLengthChecker){var e=f().value;ee&&(e=e.replace(/./g,K.passSymbol)),L(J.passLengthChecker,e);var t=J.passLengthChecker.offsetWidth;t+=R(J.mainInput,"paddingLeft");var n=0,r=O(f()).width,i=!1,o=c();if(J.maskBtn){var a=t>r-(n=R(J.maskBtn,"width"))-o;ae!=a&&(i=!0,ae=a)}if(J.genBtn){var s=t>r-n-R(J.genBtn,"width")-o;oe!=s&&(i=!0,oe=s)}i&&l()}}function v(){J.placeholder&&(J.placeholder.style.display="none")}function y(){G&&(clearTimeout(G),G=null),X&&(clearTimeout(X),X=null),ie=!0,l()}function b(){G=setTimeout((function(){G=null,ie=!1,l(),Q.isMasked&&!X&&(X=setTimeout((function(){X=null,w(!0,!1)}),1500))}),100)}function $(){te&&_()}function w(e,t){t===r&&(t=!0);var n=e!=ee;if(e=e===r?!ee:!!e,K.changeType){var i=f(),a=x(i);i.setAttribute("type",e?"password":"text"),t&&(q(i,a),i.focus())}else{var s=F(f(),"display")||"block",u=e?J.clearInput:J.mainInput,c=e?J.mainInput:J.clearInput;ee!=e&&o.each(["paddingRight","width","backgroundImage","backgroundPosition","backgroundRepeat","backgroundAttachment","border"],(function(e){var t=u.style[e];t&&(c.style[e]=t)}));var d=x(u);c.style.display=s,u.style.display="none",c.value=u.value,t&&(q(c,d),c.focus()),J.mainInput.nextSibling!=J.clearInput&&N(J.mainInput,J.clearInput)}J.maskBtn&&(L(J.maskBtn,e?Q.maskBtn.textMasked:Q.maskBtn.textUnmasked),e?(Q.maskBtn.classUnmasked&&B(J.maskBtn,Q.maskBtn.classUnmasked,!0),Q.maskBtn.classMasked&&j(J.maskBtn,Q.maskBtn.classMasked,!0)):(Q.maskBtn.classMasked&&B(J.maskBtn,Q.maskBtn.classMasked,!0),Q.maskBtn.classUnmasked&&j(J.maskBtn,Q.maskBtn.classUnmasked,!0)),J.maskBtn.title=e?z.msg.showPass:z.msg.hidePass),ee=e,m(),l(),n&&V("switched",ee)}function x(e){return"number"==typeof e.selectionStart&&"number"==typeof e.selectionEnd?{start:e.selectionStart,end:e.selectionEnd}:null}function q(e,t){t&&"number"==typeof e.selectionStart&&"number"==typeof e.selectionEnd&&(e.selectionStart=t.start,e.selectionEnd=t.end)}function _(){Y&&(clearTimeout(Y),Y=null);var e=f().value,t=function(e){var t=C(Q.pattern,i.CharTypes.SYMBOL),n=C(e,Q.allowAnyChars?i.CharTypes.SYMBOL:i.CharTypes.UNKNOWN),r=[],a=0;o.each(t,(function(e){if(a++,!n[e]){var t=z.msg[e];if(e==i.CharTypes.SYMBOL){var o=Q.chars[e];o.length>4&&(o=o.substring(0,4)),t=t+" ("+o+")"}r.push(t)}}));var s=1-r.length/a;if(r.length&&(r=[S(r)]),Q.checkMode==i.CheckModes.MODERATE){var u=0;o.each(n,(function(e){t[e]||u++})),s+=u/a}var l=Q.pattern.length,c=e.length/l-1;if(Q.length&&Q.length.min&&e.length<Q.length.min&&(c=-10,Q.length.min>l&&(l=Q.length.min)),0>c?(s+=c,r.push(z.msg.passTooShort.replace("{}",l.toString()))):Q.checkMode==i.CheckModes.MODERATE&&(s+=c/a),e.length>2){for(var d=e.charAt(0),f=!0,p=0;p<e.length;p++)if(e.charAt(p)!=d){f=!1;break}f&&(s=0,r=[z.msg.repeat])}return 0>s&&(s=0),s>1&&(s=1),{strength:s,messages:r,charTypes:n}}(e);if(0==e.length)t={strength:Q.allowEmpty?0:null,messages:[z.msg.passRequired]};else{!Q.allowAnyChars&&t.charTypes[i.CharTypes.UNKNOWN]&&(t={strength:null,messages:[z.msg.badChars.replace("{}",t.charTypes[i.CharTypes.UNKNOWN])]}),delete t.charTypes;var n=!1;o.each(Q.blackList,(function(t){return t!=e||(n=!0,!1)})),n&&(t={strength:0,messages:[z.msg.inBlackList]}),e&&e===function(){if(!Q.nonMatchField)return null;var e=U(Q.nonMatchField);return e?e.value:null}()&&(t={strength:0,messages:[z.msg.equalTo]})}if("function"==typeof Q.validationCallback){var r,a,s=Q.validationCallback(J.mainInput,t);s&&s.messages&&o.isArray(s.messages)&&(r=s.messages),s&&Object.prototype.hasOwnProperty.call(s,"strength")&&("number"==typeof s.strength||null===s.strength)&&(a=s.strength),r&&r.length?(t.messages=r,t.strength=a):a&&a>t.strength&&(t.strength=a)}return 0==e.length&&Q.allowEmpty?(k(),ne={strength:0},!0):null===t.strength||t.strength<Q.acceptRate?(function(e,t){var n="",r="";if(null===e)n=z.msg.invalidPassWarn,r=t[0].charAt(0).toUpperCase()+t[0].substring(1);else if(n=z.msg.weakWarn,r="",t)for(var i=0;i<t.length;i++){var o=t[i].charAt(0);0==i?(r+=z.msg.weakTitle+": ",z.lower&&(o=o.toLowerCase())):(r+="<br/>",o=o.toUpperCase()),(r+=o+t[i].substring(1))&&"."!=r.charAt(r.length-1)&&(r+=".")}if(r&&"."!=r.charAt(r.length-1)&&(r+="."),ne={strength:e,message:r},J.warnMsg&&(L(J.warnMsg,n),J.warnMsg.title=r,Q.errorWrapClassName&&j(J.wrapper,Q.errorWrapClassName,!0)),Q.showTip){var a=r;J.genBtn&&(a+="<br/>"+z.msg.generateMsg.replace("{}",'<div class="'+E("btn-gen-help")+'"></div>')),ue=a,J.tipBody&&L(J.tipBody,a)}te=!0,l()}(t.strength,t.messages),!1):(k(),ne={strength:t.strength},!0)}function S(e){for(var t=e[0],n=1;n<e.length;n++)t+=n==e.length-1?" "+z.msg.and+" ":", ",t+=e[n];return z.msg.noCharType.replace("{}",t)}function k(){J.warnMsg&&(L(J.warnMsg,""),J.warnMsg.title="",Q.errorWrapClassName&&B(J.wrapper,Q.errorWrapClassName,!0)),ue=null,te=!1,l()}function C(e,t){for(var n={},r=0;r<e.length;r++){var i=e.charAt(r),a=t;o.each(Q.chars,(function(e,t){return!(t.indexOf(i)>=0)||(a=e,!1)})),n[a]=(n[a]||"")+i}return n}function E(e){return le+e}function T(e,t,n){return t.id&&(t.id=function(e){return le+e+"-"+W}(t.id)),t.className&&(t.className=E(t.className)),o.newEl(e,t,n)}function D(e){try{return e.getBoundingClientRect()}catch(e){return{top:0,left:0}}}function A(e){var t=e.ownerDocument;if(!t)return{top:0,left:0};var r=D(e);return{top:r.top+(n.pageYOffset||0)-(t.documentElement.clientTop||0),left:r.left+(n.pageXOffset||0)-(t.documentElement.clientLeft||0)}}function I(e){var n;try{n=e.offsetParent}catch(e){}for(n||(n=t.documentElement);n&&"html"!=n.nodeName.toLowerCase()&&"static"===F(n,"position");)n=n.offsetParent;return n||t.documentElement}function O(e){return{width:e.offsetWidth,height:e.offsetHeight}}function M(e){return o.extend(A(e),O(e))}function P(e,t){if(t.height&&!isNaN(t.height)&&(e.style.height=t.height+"px",e.style.lineHeight=t.height+"px"),t.width&&!isNaN(t.width)&&(e.style.width=t.width+"px"),t.top||t.left){if("none"==F(e,"display"))return e.style.top=t.top+"px",void(e.style.left=t.left+"px");var n,r,i;if(i=A(e),((r=F(e,"top")||0)+(n=F(e,"left")||0)+"").indexOf("auto")>-1){var o=function(e){var t,n={top:0,left:0};if("fixed"===F(e,"position"))t=D(e);else{var r=I(e);t=A(e),"html"!=r.nodeName.toLowerCase()&&(n=A(r)),n.top+=R(r,"borderTopWidth"),n.left+=R(r,"borderLeftWidth")}return{top:t.top-n.top-R(e,"marginTop"),left:t.left-n.left-R(e,"marginLeft")}}(e);r=o.top,n=o.left}else r=parseFloat(r)||0,n=parseFloat(n)||0;t.top&&(e.style.top=t.top-i.top+r+"px"),t.left&&(e.style.left=t.left-i.left+n+"px")}}function F(e,t){var r="function"==typeof n.getComputedStyle?n.getComputedStyle(e,null):e.currentStyle;return r?r[t]:null}function R(e,t){var n=F(e,t);if(!n)return 0;var r=parseFloat(n);return isNaN(r)?0:r}function N(e,t){e.parentNode&&e.parentNode.insertBefore(t,e.nextSibling)}function L(e,n){try{e.innerHTML=n}catch(i){var r=t.createElement("c");for(r.innerHTML=n;e.firstChild;)e.removeChild(e.firstChild);e.appendChild(r)}}function U(e){return"string"==typeof e?t.getElementById(e):e.jquery?e[0]:e}function j(e,t,n){H(e,t,n)||(e.className=e.className+(e.className?" ":"")+(!0===n?t:E(t)))}function B(e,t,n){H(e,t,n)&&(e.className=(" "+e.className+" ").replace((!0===n?t:E(t))+" ","").replace(/^\s+|\s+$/g,""))}function H(e,t,n){return t=" "+(!0===n?t:E(t))+" ",(" "+e.className+" ").replace(/[\n\t]/g," ").indexOf(t)>-1}function V(t,n){if(e)try{e(J.mainInput).trigger(ce+t,n)}catch(e){}if(Q.events&&"function"==typeof Q.events[t])try{Q.events[t].call(J.mainInput,n)}catch(e){}}var z,W,Y,G,X,K,Z=i.Config,J={},Q=o.extend({},Z.defaults,s),ee=!0,te=!1,ne=null,re=!1,ie=!1,oe=!1,ae=!1,se=!1,ue=null,le="a_pf-",ce="pass:",de=5,fe=46,pe=8;this.toggleMasking=function(e){w(e)},this.setPass=function(e){J.mainInput.value=e,J.clearInput&&(J.clearInput.value=e),g()},this.validatePass=_,this.getPassValidationMessage=function(){return ne?ne.message:null},this.getPassStrength=function(){return ne?ne.strength:-1},function(){Q.blackList=(Q.blackList||[]).concat(i.Config.blackList),"string"==typeof a&&(a=t.getElementById(a)),J.mainInput=a,J.mainInput&&(function(){var e=Q.locale;!e&&navigator.language&&(e=navigator.language.replace(/\-.*/g,"")),e&&(z=Z.locales[e]),z&&(z=o.extend({},Z.locales.en,z)),z||(z=o.extend({},Z.locales.en)),Q.localeMsg&&o.extend(z.msg,Q.localeMsg)}(),(W=J.mainInput.id)||(W="i"+Math.round(1e5*Math.random()),J.mainInput.id=W),function(){var e=!0,n=!0,r=t.createElement("input");"placeholder"in r||(e=!1),r.setAttribute("style","position:absolute;left:-10000px;top:-10000px;"),t.body.appendChild(r);try{r.setAttribute("type","password")}catch(e){n=!1}t.body.removeChild(r);var i=t.createElement("div");i.setAttribute("style","display:inline-block"),i.style.paddingLeft=i.style.width="1px",t.body.appendChild(i);var o=2==i.offsetWidth,a="inline-block"===F(i,"display");t.body.removeChild(i);var s=navigator.userAgent.indexOf("AppleWebKit")>=0||navigator.userAgent.indexOf("Opera")>=0||navigator.userAgent.indexOf("Firefox")>=0&&navigator.platform.indexOf("Mac")>=0?"•":"●";K={placeholders:e,changeType:n,boxModel:o,hasInlineBlock:a,passSymbol:s}}(),function(){var e=M(J.mainInput);e.top+=R(J.mainInput,"marginTop"),J.wrapper=J.mainInput.parentNode,j(J.wrapper,"wrap"),K.hasInlineBlock||j(J.wrapper,"wrap-no-ib"),"static"==F(J.wrapper,"position")&&(J.wrapper.style.position="relative"),Q.length&&Q.length.max&&J.mainInput.setAttribute("maxLength",Q.length.max.toString()),function(){if(!K.changeType){J.clearInput=T("input",{type:"text",id:"txt-clear",className:"txt-clear",value:J.mainInput.value},{display:"none"});var e=J.mainInput.className;e&&j(J.clearInput,e,!0);var t=J.mainInput.style.cssText;t&&(J.clearInput.style.cssText=t),o.each(["maxLength","size","placeholder"],(function(e){var t=J.mainInput.getAttribute(e);t&&J.clearInput.setAttribute(e,t)})),N(J.mainInput,J.clearInput)}j(J.mainInput,"txt-pass")}(),Q.showWarn&&(J.warnMsg=T("div",{id:"warn",className:"warn"},{margin:"0 0 0 3px"}),Q.warnMsgClassName&&j(J.warnMsg,Q.warnMsgClassName,!0),N(J.clearInput||J.mainInput,J.warnMsg)),Q.showToggle&&(J.maskBtn=T("div",{id:"btn-mask",className:"btn-mask",title:z.msg.showPass},{position:"absolute",margin:"0",padding:"0"}),j(J.maskBtn,"btn"),Q.maskBtn.className&&j(J.maskBtn,Q.maskBtn.className,!0),Q.maskBtn.classMasked&&j(J.maskBtn,Q.maskBtn.classMasked,!0),L(J.maskBtn,Q.maskBtn.textMasked),N(J.mainInput,J.maskBtn)),Q.showGenerate&&(J.genBtn=T("div",{id:"btn-gen",className:"btn-gen",title:z.msg.genPass},{position:"absolute",margin:"0",padding:"0"}),j(J.genBtn,"btn"),N(J.mainInput,J.genBtn),J.genBtnInner=T("div",{id:"btn-gen-i",className:"btn-gen-i",title:z.msg.genPass}),J.genBtn.appendChild(J.genBtnInner)),u(e),function(e){if(K.placeholders)!J.mainInput.getAttribute("placeholder")&&J.mainInput.getAttribute("data-placeholder")&&J.mainInput.setAttribute("placeholder",J.mainInput.getAttribute("data-placeholder"));else{var t=J.mainInput.getAttribute("placeholder")||J.mainInput.getAttribute("data-placeholder");t&&(J.placeholder=T("div",{id:"placeholder",className:"placeholder"},{position:"absolute",margin:"0",padding:"0",height:e.height+"px",lineHeight:e.height+"px"}),L(J.placeholder,t),N(J.mainInput,J.placeholder))}}(e),K.passSymbol&&(J.passLengthChecker=T("div",{id:"len"},{position:"absolute",height:F(J.mainInput,"height"),top:"-10000px",left:"-10000px",display:"block",color:"transparent",border:"none"}),N(J.mainInput,J.passLengthChecker),setTimeout((function(){o.each(["marginLeft","fontFamily","fontSize","fontWeight","fontStyle","fontVariant"],(function(e){var t=F(J.mainInput,e);t&&(J.passLengthChecker.style[e]=t)}))}),50)),setTimeout(l,0)}(),function(){if(o.each(J.clearInput?[J.mainInput,J.clearInput]:[J.mainInput],(function(e){o.attachEvent(e,"onkeyup",g),o.attachEvent(e,"onfocus",y),o.attachEvent(e,"onblur",b),o.attachEvent(e,"onmouseover",h),o.attachEvent(e,"onmouseout",h),J.placeholder&&o.attachEvent(e,"onkeydown",v)})),o.attachEvent(n,"onresize",l),J.maskBtn&&(o.attachEvent(J.maskBtn,"onclick",(function(){w()})),o.attachEvent(J.maskBtn,"onmouseover",h),o.attachEvent(J.maskBtn,"onmouseout",h)),J.genBtn&&(o.attachEvent(J.genBtn,"onclick",(function(){!function(){var e=function(){var e="",t=C(Q.pattern,i.CharTypes.SYMBOL),n=[];return o.each(t,(function(e,t){for(var r=0;r<t.length;r++)n.push(e)})),n.sort((function(){return.7-Math.random()})),o.each(n,(function(t){var n=Z.generationChars[t];n?Q.chars[t]&&Q.chars[t].indexOf(n)<0&&(n=Q.chars[t]):n=Q.chars[t],e+=o.selectRandom(n)})),e}();J.mainInput.value=e,J.clearInput&&(J.clearInput.value=e),V("generated",e),w(!1),Y&&(clearTimeout(Y),Y=null),_(),J.placeholder&&(J.placeholder.style.display="none")}()})),o.attachEvent(J.genBtn,"onmouseover",h),o.attachEvent(J.genBtn,"onmouseout",h)),J.placeholder&&o.attachEvent(J.placeholder,"onclick",p),Q.nonMatchField){var e=U(Q.nonMatchField);e&&o.attachEvent(e,"onkeyup",$)}}(),w(Q.isMasked,!1),("function"==typeof J.mainInput.hasAttribute&&J.mainInput.hasAttribute("autofocus")||J.mainInput.getAttribute("autofocus"))&&(J.mainInput.focus(),y()),function(t,n){e&&e(J.mainInput).data(t,n)}(i.Config.dataAttr,this))}.call(this)};var o={extend:function(){for(var e=arguments,t=1;t<e.length;t++)o.each(e[t],(function(t,n){e[0][t]=o.isArray(e[0][t])||o.isArray(n)?e[0][t]?e[0][t].concat(n||[]):n:o.isElement(n)?n:"object"==typeof e[0][t]&&"object"==typeof n&&null!==n?o.extend({},e[0][t],n):"object"==typeof n&&null!==n?o.extend({},n):n}));return e[0]},newEl:function(e,n,r){var i=t.createElement(e);return n&&o.each(n,(function(e,t){t&&(i[e]=t)})),r&&o.each(r,(function(e,t){t&&(i.style[e]=t)})),i},attachEvent:function(e,t,r){var i=e[t];e[t]=function(e){e||(e=n.event),r(e),"function"==typeof i&&i(e)}},each:function(e,t){if(o.isArray(e)){for(var n=0;n<e.length;n++)if(!1===t(e[n]))return}else for(var r in e)if(Object.prototype.hasOwnProperty.call(e,r)&&!1===t(r,e[r]))return},isArray:function(e){return"[object Array]"===Object.prototype.toString.call(e)},isElement:function(t){if(!t)return!1;try{return t instanceof HTMLElement||e&&t instanceof jQuery}catch(e){return"object"==typeof t&&t.nodeType||t.jquery}},selectRandom:function(e){var t=Math.floor(Math.random()*e.length);return o.isArray(e)?e[t]:e.charAt(t)},contains:function(e,t){if(!e)return!1;var n=!1;return o.each(e,(function(e){return e!==t||(n=!0,!1)})),n}};e&&(e.fn.passField=function(e){return this.each((function(){new i.Field(this,e)}))},e.fn.togglePassMasking=function(t){return this.each((function(){var n=e(this).data(i.Config.dataAttr);n&&n.toggleMasking(t)}))},e.fn.setPass=function(t){return this.each((function(){var n=e(this).data(i.Config.dataAttr);n&&n.setPass(t)}))},e.fn.validatePass=function(){var t=!0;return this.each((function(){var n=e(this).data(i.Config.dataAttr);n&&!n.validatePass()&&(t=!1)})),t},e.fn.getPassValidationMessage=function(){var e=this.first();if(e){var t=e.data(i.Config.dataAttr);if(t)return t.getPassValidationMessage()}return null},e.fn.getPassStrength=function(){var e=this.first();if(e){var t=e.data(i.Config.dataAttr);if(t)return t.getPassStrength()}return null}),e&&e.validator&&jQuery.validator.addMethod("passfield",(function(t,n){return e(n).validatePass()}),(function(t,n){return e(n).getPassValidationMessage()}))}(window.jQuery,document,window)},,,function(module,exports,__webpack_require__){var __WEBPACK_AMD_DEFINE_RESULT__;!function(global){var qq=function(e){"use strict";return{hide:function(){return e.style.display="none",this},attach:function(t,n){return e.addEventListener?e.addEventListener(t,n,!1):e.attachEvent&&e.attachEvent("on"+t,n),function(){qq(e).detach(t,n)}},detach:function(t,n){return e.removeEventListener?e.removeEventListener(t,n,!1):e.attachEvent&&e.detachEvent("on"+t,n),this},contains:function(t){return!!t&&(e===t||(e.contains?e.contains(t):!!(8&t.compareDocumentPosition(e))))},insertBefore:function(t){return t.parentNode.insertBefore(e,t),this},remove:function(){return e.parentNode.removeChild(e),this},css:function(t){if(null==e.style)throw new qq.Error("Can't apply style to node as it is not on the HTMLElement prototype chain!");return null!=t.opacity&&"string"!=typeof e.style.opacity&&void 0!==e.filters&&(t.filter="alpha(opacity="+Math.round(100*t.opacity)+")"),qq.extend(e.style,t),this},hasClass:function(t,n){var r=new RegExp("(^| )"+t+"( |$)");return r.test(e.className)||!(!n||!r.test(e.parentNode.className))},addClass:function(t){return qq(e).hasClass(t)||(e.className+=" "+t),this},removeClass:function(t){var n=new RegExp("(^| )"+t+"( |$)");return e.className=e.className.replace(n," ").replace(/^\s+|\s+$/g,""),this},getByClass:function(t,n){var r,i=[];return n&&e.querySelector?e.querySelector("."+t):e.querySelectorAll?e.querySelectorAll("."+t):(r=e.getElementsByTagName("*"),qq.each(r,(function(e,n){qq(n).hasClass(t)&&i.push(n)})),n?i[0]:i)},getFirstByClass:function(t){return qq(e).getByClass(t,!0)},children:function(){for(var t=[],n=e.firstChild;n;)1===n.nodeType&&t.push(n),n=n.nextSibling;return t},setText:function(t){return e.innerText=t,e.textContent=t,this},clearText:function(){return qq(e).setText("")},hasAttribute:function(t){var n;return e.hasAttribute?!!e.hasAttribute(t)&&null==/^false$/i.exec(e.getAttribute(t)):void 0!==(n=e[t])&&null==/^false$/i.exec(n)}}},ExifRestorer;!function(){"use strict";var div;qq.canvasToBlob=function(e,t,n){return qq.dataUriToBlob(e.toDataURL(t,n))},qq.dataUriToBlob=function(e){var t,n,r,i,o,a,s,u;return n=e.split(",")[0].indexOf("base64")>=0?atob(e.split(",")[1]):decodeURI(e.split(",")[1]),i=e.split(",")[0].split(":")[1].split(";")[0],t=new ArrayBuffer(n.length),r=new Uint8Array(t),qq.each(n,(function(e,t){r[e]=t.charCodeAt(0)})),o=t,a=i,s=window.BlobBuilder||window.WebKitBlobBuilder||window.MozBlobBuilder||window.MSBlobBuilder,(u=s&&new s)?(u.append(o),u.getBlob(a)):new Blob([o],{type:a})},qq.log=function(e,t){window.console&&(t&&"info"!==t?window.console[t]?window.console[t](e):window.console.log("<"+t+"> "+e):window.console.log(e))},qq.isObject=function(e){return e&&!e.nodeType&&"[object Object]"===Object.prototype.toString.call(e)},qq.isFunction=function(e){return"function"==typeof e},qq.isArray=function(e){return"[object Array]"===Object.prototype.toString.call(e)||e&&window.ArrayBuffer&&e.buffer&&e.buffer.constructor===ArrayBuffer},qq.isItemList=function(e){return"[object DataTransferItemList]"===Object.prototype.toString.call(e)},qq.isNodeList=function(e){return"[object NodeList]"===Object.prototype.toString.call(e)||e.item&&e.namedItem},qq.isString=function(e){return"[object String]"===Object.prototype.toString.call(e)},qq.trimStr=function(e){return String.prototype.trim?e.trim():e.replace(/^\s+|\s+$/g,"")},qq.format=function(e){var t=Array.prototype.slice.call(arguments,1),n=e,r=n.indexOf("{}");return qq.each(t,(function(e,t){var i=n.substring(0,r),o=n.substring(r+2);if((r=(n=i+t+o).indexOf("{}",r+t.length))<0)return!1})),n},qq.isFile=function(e){return window.File&&"[object File]"===Object.prototype.toString.call(e)},qq.isFileList=function(e){return window.FileList&&"[object FileList]"===Object.prototype.toString.call(e)},qq.isFileOrInput=function(e){return qq.isFile(e)||qq.isInput(e)},qq.isInput=function(e,t){var n=function(e){var n=e.toLowerCase();return t?"file"!==n:"file"===n};return!!(window.HTMLInputElement&&"[object HTMLInputElement]"===Object.prototype.toString.call(e)&&e.type&&n(e.type))||!!(e.tagName&&"input"===e.tagName.toLowerCase()&&e.type&&n(e.type))},qq.isBlob=function(e){if(window.Blob&&"[object Blob]"===Object.prototype.toString.call(e))return!0},qq.isXhrUploadSupported=function(){var e=document.createElement("input");return e.type="file",void 0!==e.multiple&&"undefined"!=typeof File&&"undefined"!=typeof FormData&&void 0!==qq.createXhrInstance().upload},qq.createXhrInstance=function(){if(window.XMLHttpRequest)return new XMLHttpRequest;try{return new ActiveXObject("MSXML2.XMLHTTP.3.0")}catch(e){return qq.log("Neither XHR or ActiveX are supported!","error"),null}},qq.isFolderDropSupported=function(e){return e.items&&e.items.length>0&&e.items[0].webkitGetAsEntry},qq.isFileChunkingSupported=function(){return!qq.androidStock()&&qq.isXhrUploadSupported()&&(void 0!==File.prototype.slice||void 0!==File.prototype.webkitSlice||void 0!==File.prototype.mozSlice)},qq.sliceBlob=function(e,t,n){return(e.slice||e.mozSlice||e.webkitSlice).call(e,t,n)},qq.arrayBufferToHex=function(e){var t="",n=new Uint8Array(e);return qq.each(n,(function(e,n){var r=n.toString(16);r.length<2&&(r="0"+r),t+=r})),t},qq.readBlobToHex=function(e,t,n){var r=qq.sliceBlob(e,t,t+n),i=new FileReader,o=new qq.Promise;return i.onload=function(){o.success(qq.arrayBufferToHex(i.result))},i.onerror=o.failure,i.readAsArrayBuffer(r),o},qq.extend=function(e,t,n){return qq.each(t,(function(t,r){n&&qq.isObject(r)?(void 0===e[t]&&(e[t]={}),qq.extend(e[t],r,!0)):e[t]=r})),e},qq.override=function(e,t){var n={},r=t(n);return qq.each(r,(function(t,r){void 0!==e[t]&&(n[t]=e[t]),e[t]=r})),e},qq.indexOf=function(e,t,n){if(e.indexOf)return e.indexOf(t,n);n=n||0;var r=e.length;for(n<0&&(n+=r);n<r;n+=1)if(e.hasOwnProperty(n)&&e[n]===t)return n;return-1},qq.getUniqueId=function(){return"xxxxxxxx-xxxx-4xxx-yxxx-xxxxxxxxxxxx".replace(/[xy]/g,(function(e){var t=16*Math.random()|0;return("x"==e?t:3&t|8).toString(16)}))},qq.ie=function(){return-1!==navigator.userAgent.indexOf("MSIE")||-1!==navigator.userAgent.indexOf("Trident")},qq.ie7=function(){return-1!==navigator.userAgent.indexOf("MSIE 7")},qq.ie8=function(){return-1!==navigator.userAgent.indexOf("MSIE 8")},qq.ie10=function(){return-1!==navigator.userAgent.indexOf("MSIE 10")},qq.ie11=function(){return qq.ie()&&-1!==navigator.userAgent.indexOf("rv:11")},qq.edge=function(){return navigator.userAgent.indexOf("Edge")>=0},qq.safari=function(){return void 0!==navigator.vendor&&-1!==navigator.vendor.indexOf("Apple")},qq.chrome=function(){return void 0!==navigator.vendor&&-1!==navigator.vendor.indexOf("Google")},qq.opera=function(){return void 0!==navigator.vendor&&-1!==navigator.vendor.indexOf("Opera")},qq.firefox=function(){return!qq.edge()&&!qq.ie11()&&-1!==navigator.userAgent.indexOf("Mozilla")&&void 0!==navigator.vendor&&""===navigator.vendor},qq.windows=function(){return"Win32"===navigator.platform},qq.android=function(){return-1!==navigator.userAgent.toLowerCase().indexOf("android")},qq.androidStock=function(){return qq.android()&&navigator.userAgent.toLowerCase().indexOf("chrome")<0},qq.ios6=function(){return qq.ios()&&-1!==navigator.userAgent.indexOf(" OS 6_")},qq.ios7=function(){return qq.ios()&&-1!==navigator.userAgent.indexOf(" OS 7_")},qq.ios8=function(){return qq.ios()&&-1!==navigator.userAgent.indexOf(" OS 8_")},qq.ios800=function(){return qq.ios()&&-1!==navigator.userAgent.indexOf(" OS 8_0 ")},qq.ios=function(){return-1!==navigator.userAgent.indexOf("iPad")||-1!==navigator.userAgent.indexOf("iPod")||-1!==navigator.userAgent.indexOf("iPhone")},qq.iosChrome=function(){return qq.ios()&&-1!==navigator.userAgent.indexOf("CriOS")},qq.iosSafari=function(){return qq.ios()&&!qq.iosChrome()&&-1!==navigator.userAgent.indexOf("Safari")},qq.iosSafariWebView=function(){return qq.ios()&&!qq.iosChrome()&&!qq.iosSafari()},qq.preventDefault=function(e){e.preventDefault?e.preventDefault():e.returnValue=!1},qq.toElement=(div=document.createElement("div"),function(e){div.innerHTML=e;var t=div.firstChild;return div.removeChild(t),t}),qq.each=function(e,t){var n;if(e)if(window.Storage&&e.constructor===window.Storage)for(n=0;n<e.length&&!1!==t(e.key(n),e.getItem(e.key(n)));n++);else if(qq.isArray(e)||qq.isItemList(e)||qq.isNodeList(e))for(n=0;n<e.length&&!1!==t(n,e[n]);n++);else if(qq.isString(e))for(n=0;n<e.length&&!1!==t(n,e.charAt(n));n++);else for(n in e)if(Object.prototype.hasOwnProperty.call(e,n)&&!1===t(n,e[n]))break},qq.bind=function(e,t){if(qq.isFunction(e)){var n=Array.prototype.slice.call(arguments,2);return function(){var r=qq.extend([],n);return arguments.length&&(r=r.concat(Array.prototype.slice.call(arguments))),e.apply(t,r)}}throw new Error("first parameter must be a function!")},qq.obj2url=function(e,t,n){var r=[],i="&",o=function(e,n){var i=t?/\[\]$/.test(t)?t:t+"["+n+"]":n;"undefined"!==i&&"undefined"!==n&&r.push("object"==typeof e?qq.obj2url(e,i,!0):"[object Function]"===Object.prototype.toString.call(e)?encodeURIComponent(i)+"="+encodeURIComponent(e()):encodeURIComponent(i)+"="+encodeURIComponent(e))};return!n&&t?(i=/\?/.test(t)?/\?$/.test(t)?"":"&":"?",r.push(t),r.push(qq.obj2url(e))):"[object Array]"===Object.prototype.toString.call(e)&&void 0!==e?qq.each(e,(function(e,t){o(t,e)})):null!=e&&"object"==typeof e?qq.each(e,(function(e,t){o(t,e)})):r.push(encodeURIComponent(t)+"="+encodeURIComponent(e)),t?r.join(i):r.join(i).replace(/^&/,"").replace(/%20/g,"+")},qq.obj2FormData=function(e,t,n){return t||(t=new FormData),qq.each(e,(function(e,r){e=n?n+"["+e+"]":e,qq.isObject(r)?qq.obj2FormData(r,t,e):qq.isFunction(r)?t.append(e,r()):t.append(e,r)})),t},qq.obj2Inputs=function(e,t){var n;return t||(t=document.createElement("form")),qq.obj2FormData(e,{append:function(e,r){(n=document.createElement("input")).setAttribute("name",e),n.setAttribute("value",r),t.appendChild(n)}}),t},qq.parseJson=function(json){return window.JSON&&qq.isFunction(JSON.parse)?JSON.parse(json):eval("("+json+")")},qq.getExtension=function(e){var t=e.lastIndexOf(".")+1;if(t>0)return e.substr(t,e.length-t)},qq.getFilename=function(e){return qq.isInput(e)?e.value.replace(/.*(\/|\\)/,""):qq.isFile(e)&&null!==e.fileName&&void 0!==e.fileName?e.fileName:e.name},qq.DisposeSupport=function(){var e=[];return{dispose:function(){var t;do{(t=e.shift())&&t()}while(t)},attach:function(){var e=arguments;this.addDisposer(qq(e[0]).attach.apply(this,Array.prototype.slice.call(arguments,1)))},addDisposer:function(t){e.push(t)}}}}(),function(){"use strict";void 0===(__WEBPACK_AMD_DEFINE_RESULT__=function(){return qq}.call(exports,__webpack_require__,exports,module))||(module.exports=__WEBPACK_AMD_DEFINE_RESULT__)}(),function(){"use strict";qq.Error=function(e){this.message="[Fine Uploader "+qq.version+"] "+e},qq.Error.prototype=new Error}(),qq.version="5.15.4",qq.supportedFeatures=function(){"use strict";var e,t,n,r,i,o,a,s,u,l,c,d,f,p,h,g;function m(){return!!window.XMLHttpRequest&&void 0!==qq.createXhrInstance().withCredentials}function v(){return void 0!==window.XDomainRequest}return e=function(){var e,t=!0;try{(e=document.createElement("input")).type="file",qq(e).hide(),e.disabled&&(t=!1)}catch(e){t=!1}return t}(),t=(r=e&&qq.isXhrUploadSupported())&&!qq.androidStock(),i=(n=r&&(("draggable"in(g=document.createElement("span"))||"ondragstart"in g&&"ondrop"in g)&&!qq.android()&&!qq.ios()))&&(qq.chrome()||qq.opera())&&void 0!==navigator.userAgent.match(/Chrome\/[2][1-9]|Chrome\/[3-9][0-9]/),o=r&&qq.isFileChunkingSupported(),a=r&&o&&function(){try{return!!window.localStorage&&qq.isFunction(window.localStorage.setItem)}catch(e){return!1}}(),s=r&&(qq.chrome()||qq.opera())&&void 0!==navigator.userAgent.match(/Chrome\/[1][4-9]|Chrome\/[2-9][0-9]/),u=e&&(void 0!==window.postMessage||r),c=m(),l=v(),d=!!m()||v(),f=void 0!==document.createElement("input").webkitdirectory,p=r&&void 0!==window.FileReader,h=!!r&&!qq.androidStock()&&!qq.iosChrome(),{ajaxUploading:r,blobUploading:t,canDetermineSize:r,chunking:o,deleteFileCors:d,deleteFileCorsXdr:l,deleteFileCorsXhr:c,dialogElement:!!window.HTMLDialogElement,fileDrop:n,folderDrop:i,folderSelection:f,imagePreviews:p,imageValidation:p,itemSizeValidation:r,pause:o,progressBar:h,resume:a,scaling:p&&t,tiffPreviews:qq.safari(),unlimitedScaledImageSize:!qq.ios(),uploading:e,uploadCors:u,uploadCustomHeaders:r,uploadNonMultipart:r,uploadViaPaste:s}}(),qq.isGenericPromise=function(e){"use strict";return!!(e&&e.then&&qq.isFunction(e.then))},qq.Promise=function(){"use strict";var e,t,n=[],r=[],i=[],o=0;qq.extend(this,{then:function(i,a){return 0===o?(i&&n.push(i),a&&r.push(a)):-1===o?a&&a.apply(null,t):i&&i.apply(null,e),this},done:function(n){return 0===o?i.push(n):n.apply(null,void 0===t?e:t),this},success:function(){return o=1,e=arguments,n.length&&qq.each(n,(function(t,n){n.apply(null,e)})),i.length&&qq.each(i,(function(t,n){n.apply(null,e)})),this},failure:function(){return o=-1,t=arguments,r.length&&qq.each(r,(function(e,n){n.apply(null,t)})),i.length&&qq.each(i,(function(e,n){n.apply(null,t)})),this}})},qq.BlobProxy=function(e,t){"use strict";qq.extend(this,{referenceBlob:e,create:function(){return t(e)}})},qq.UploadButton=function(e){"use strict";var t,n,r=this,i=new qq.DisposeSupport,o={acceptFiles:null,element:null,focusClass:"qq-upload-button-focus",folders:!1,hoverClass:"qq-upload-button-hover",ios8BrowserCrashWorkaround:!1,multiple:!1,name:"qqfile",onChange:function(e){},title:null};function a(){var e=document.createElement("input");return e.setAttribute(qq.UploadButton.BUTTON_ID_ATTR_NAME,n),e.setAttribute("title",o.title),r.setMultiple(o.multiple,e),o.folders&&qq.supportedFeatures.folderSelection&&e.setAttribute("webkitdirectory",""),o.acceptFiles&&e.setAttribute("accept",o.acceptFiles),e.setAttribute("type","file"),e.setAttribute("name",o.name),qq(e).css({position:"absolute",right:0,top:0,fontFamily:"Arial",fontSize:qq.ie()&&!qq.ie8()?"3500px":"118px",margin:0,padding:0,cursor:"pointer",opacity:0}),!qq.ie7()&&qq(e).css({height:"100%"}),o.element.appendChild(e),i.attach(e,"change",(function(){o.onChange(e)})),i.attach(e,"mouseover",(function(){qq(o.element).addClass(o.hoverClass)})),i.attach(e,"mouseout",(function(){qq(o.element).removeClass(o.hoverClass)})),i.attach(e,"focus",(function(){qq(o.element).addClass(o.focusClass)})),i.attach(e,"blur",(function(){qq(o.element).removeClass(o.focusClass)})),e}qq.extend(o,e),n=qq.getUniqueId(),qq(o.element).css({position:"relative",overflow:"hidden",direction:"ltr"}),qq.extend(this,{getInput:function(){return t},getButtonId:function(){return n},setMultiple:function(e,t){var n=t||this.getInput();o.ios8BrowserCrashWorkaround&&qq.ios8()&&(qq.iosChrome()||qq.iosSafariWebView())||e?n.setAttribute("multiple",""):n.removeAttribute("multiple")},setAcceptFiles:function(e){e!==o.acceptFiles&&t.setAttribute("accept",e)},reset:function(){t.parentNode&&qq(t).remove(),qq(o.element).removeClass(o.focusClass),t=null,t=a()}}),t=a()},qq.UploadButton.BUTTON_ID_ATTR_NAME="qq-button-id",qq.UploadData=function(e){"use strict";var t=[],n={},r={},i={},o={};qq.extend(this,{addFile:function(a){var s=a.status||qq.status.SUBMITTING,u=t.push({name:a.name,originalName:a.name,uuid:a.uuid,size:null==a.size?-1:a.size,status:s})-1;return a.batchId&&(t[u].batchId=a.batchId,void 0===o[a.batchId]&&(o[a.batchId]=[]),o[a.batchId].push(u)),a.proxyGroupId&&(t[u].proxyGroupId=a.proxyGroupId,void 0===i[a.proxyGroupId]&&(i[a.proxyGroupId]=[]),i[a.proxyGroupId].push(u)),t[u].id=u,n[a.uuid]=u,void 0===r[s]&&(r[s]=[]),r[s].push(u),a.onBeforeStatusChange&&a.onBeforeStatusChange(u),e.onStatusChange(u,null,s),u},retrieve:function(e){return qq.isObject(e)&&t.length?void 0!==e.id?function(e){if(qq.isArray(e)){var n=[];return qq.each(e,(function(e,r){n.push(t[r])})),n}return t[e]}(e.id):void 0!==e.uuid?function(e){if(qq.isArray(e)){var r=[];return qq.each(e,(function(e,i){r.push(t[n[i]])})),r}return t[n[e]]}(e.uuid):e.status?(i=e.status,o=[],a=[].concat(i),qq.each(a,(function(e,n){var i=r[n];void 0!==i&&qq.each(i,(function(e,n){o.push(t[n])}))})),o):void 0:qq.extend([],t,!0);var i,o,a},reset:function(){t=[],n={},r={},o={}},setStatus:function(n,i){var o=t[n].status,a=qq.indexOf(r[o],n);r[o].splice(a,1),t[n].status=i,void 0===r[i]&&(r[i]=[]),r[i].push(n),e.onStatusChange(n,o,i)},uuidChanged:function(e,r){var i=t[e].uuid;t[e].uuid=r,n[r]=e,delete n[i]},updateName:function(e,n){t[e].name=n},updateSize:function(e,n){t[e].size=n},setParentId:function(e,n){t[e].parentId=n},getIdsInProxyGroup:function(e){var n=t[e].proxyGroupId;return n?i[n]:[]},getIdsInBatch:function(e){var n=t[e].batchId;return o[n]}})},qq.status={SUBMITTING:"submitting",SUBMITTED:"submitted",REJECTED:"rejected",QUEUED:"queued",CANCELED:"canceled",PAUSED:"paused",UPLOADING:"uploading",UPLOAD_RETRYING:"retrying upload",UPLOAD_SUCCESSFUL:"upload successful",UPLOAD_FAILED:"upload failed",DELETE_FAILED:"delete failed",DELETING:"deleting",DELETED:"deleted"},function(){"use strict";qq.basePublicApi={addBlobs:function(e,t,n){this.addFiles(e,t,n)},addInitialFiles:function(e){var t=this;qq.each(e,(function(e,n){t._addCannedFile(n)}))},addFiles:function(e,t,n){this._maybeHandleIos8SafariWorkaround();var r=0===this._storedIds.length?qq.getUniqueId():this._currentBatchId,i=qq.bind((function(e){this._handleNewFile({blob:e,name:this._options.blobs.defaultName},r,c)}),this),o=qq.bind((function(e){this._handleNewFile(e,r,c)}),this),a=qq.bind((function(e){var t=qq.canvasToBlob(e);this._handleNewFile({blob:t,name:this._options.blobs.defaultName+".png"},r,c)}),this),s=qq.bind((function(e){var t=e.quality&&e.quality/100,n=qq.canvasToBlob(e.canvas,e.type,t);this._handleNewFile({blob:n,name:e.name},r,c)}),this),u=qq.bind((function(e){if(qq.isInput(e)&&qq.supportedFeatures.ajaxUploading){var t=Array.prototype.slice.call(e.files),n=this;qq.each(t,(function(e,t){n._handleNewFile(t,r,c)}))}else this._handleNewFile(e,r,c)}),this),l=this,c=[];this._currentBatchId=r,e&&(qq.isFileList(e)&&(e=Array.prototype.slice.call(e)),e=[].concat(e),qq.each(e,(function(e,t){qq.isFileOrInput(t)?u(t):qq.isBlob(t)?i(t):qq.isObject(t)?t.blob&&t.name?o(t):t.canvas&&t.name&&s(t):t.tagName&&"canvas"===t.tagName.toLowerCase()?a(t):l.log(t+" is not a valid file container!  Ignoring!","warn")})),this.log("Received "+c.length+" files."),this._prepareItemsForUpload(c,t,n))},cancel:function(e){this._handler.cancel(e)},cancelAll:function(){var e=[],t=this;qq.extend(e,this._storedIds),qq.each(e,(function(e,n){t.cancel(n)})),this._handler.cancelAll()},clearStoredFiles:function(){this._storedIds=[]},continueUpload:function(e){var t=this._uploadData.retrieve({id:e});return!(!qq.supportedFeatures.pause||!this._options.chunking.enabled)&&(t.status===qq.status.PAUSED?(this.log(qq.format("Paused file ID {} ({}) will be continued.  Not paused.",e,this.getName(e))),this._uploadFile(e),!0):(this.log(qq.format("Ignoring continue for file ID {} ({}).  Not paused.",e,this.getName(e)),"error"),!1))},deleteFile:function(e){return this._onSubmitDelete(e)},doesExist:function(e){return this._handler.isValid(e)},drawThumbnail:function(e,t,n,r,i){var o,a,s=new qq.Promise;return this._imageGenerator?(o=this._thumbnailUrls[e],a={customResizeFunction:i,maxSize:n>0?n:null,scale:n>0},!r&&qq.supportedFeatures.imagePreviews&&(o=this.getFile(e)),null==o?s.failure({container:t,error:"File or URL not found."}):this._imageGenerator.generate(o,t,a).then((function(e){s.success(e)}),(function(e,t){s.failure({container:e,error:t||"Problem generating thumbnail"})}))):s.failure({container:t,error:"Missing image generator module"}),s},getButton:function(e){return this._getButton(this._buttonIdsForFileIds[e])},getEndpoint:function(e){return this._endpointStore.get(e)},getFile:function(e){return this._handler.getFile(e)||null},getInProgress:function(){return this._uploadData.retrieve({status:[qq.status.UPLOADING,qq.status.UPLOAD_RETRYING,qq.status.QUEUED]}).length},getName:function(e){return this._uploadData.retrieve({id:e}).name},getParentId:function(e){var t=this.getUploads({id:e}),n=null;return t&&void 0!==t.parentId&&(n=t.parentId),n},getResumableFilesData:function(){return this._handler.getResumableFilesData()},getSize:function(e){return this._uploadData.retrieve({id:e}).size},getNetUploads:function(){return this._netUploaded},getRemainingAllowedItems:function(){var e=this._currentItemLimit;return e>0?e-this._netUploadedOrQueued:null},getUploads:function(e){return this._uploadData.retrieve(e)},getUuid:function(e){return this._uploadData.retrieve({id:e}).uuid},log:function(e,t){!this._options.debug||t&&"info"!==t?t&&"info"!==t&&qq.log("[Fine Uploader "+qq.version+"] "+e,t):qq.log("[Fine Uploader "+qq.version+"] "+e)},pauseUpload:function(e){var t=this._uploadData.retrieve({id:e});if(!qq.supportedFeatures.pause||!this._options.chunking.enabled)return!1;if(qq.indexOf([qq.status.UPLOADING,qq.status.UPLOAD_RETRYING],t.status)>=0){if(this._handler.pause(e))return this._uploadData.setStatus(e,qq.status.PAUSED),!0;this.log(qq.format("Unable to pause file ID {} ({}).",e,this.getName(e)),"error")}else this.log(qq.format("Ignoring pause for file ID {} ({}).  Not in progress.",e,this.getName(e)),"error");return!1},removeFileRef:function(e){this._handler.expunge(e)},reset:function(){this.log("Resetting uploader..."),this._handler.reset(),this._storedIds=[],this._autoRetries=[],this._retryTimeouts=[],this._preventRetries=[],this._thumbnailUrls=[],qq.each(this._buttons,(function(e,t){t.reset()})),this._paramsStore.reset(),this._endpointStore.reset(),this._netUploadedOrQueued=0,this._netUploaded=0,this._uploadData.reset(),this._buttonIdsForFileIds=[],this._pasteHandler&&this._pasteHandler.reset(),this._options.session.refreshOnReset&&this._refreshSessionData(),this._succeededSinceLastAllComplete=[],this._failedSinceLastAllComplete=[],this._totalProgress&&this._totalProgress.reset()},retry:function(e){return this._manualRetry(e)},scaleImage:function(e,t){return qq.Scaler.prototype.scaleImage(e,t,{log:qq.bind(this.log,this),getFile:qq.bind(this.getFile,this),uploadData:this._uploadData})},setCustomHeaders:function(e,t){this._customHeadersStore.set(e,t)},setDeleteFileCustomHeaders:function(e,t){this._deleteFileCustomHeadersStore.set(e,t)},setDeleteFileEndpoint:function(e,t){this._deleteFileEndpointStore.set(e,t)},setDeleteFileParams:function(e,t){this._deleteFileParamsStore.set(e,t)},setEndpoint:function(e,t){this._endpointStore.set(e,t)},setForm:function(e){this._updateFormSupportAndParams(e)},setItemLimit:function(e){this._currentItemLimit=e},setName:function(e,t){this._uploadData.updateName(e,t)},setParams:function(e,t){this._paramsStore.set(e,t)},setUuid:function(e,t){return this._uploadData.uuidChanged(e,t)},setStatus:function(e,t){if(!this.getUploads({id:e}))throw new qq.Error(e+" is not a valid file ID.");switch(t){case qq.status.DELETED:this._onDeleteComplete(e,null,!1);break;case qq.status.DELETE_FAILED:this._onDeleteComplete(e,null,!0);break;default:var n="Method setStatus called on '"+name+"' not implemented yet for "+t;throw this.log(n),new qq.Error(n)}},uploadStoredFiles:function(){0===this._storedIds.length?this._itemError("noFilesError"):this._uploadStoredFiles()}},qq.basePrivateApi={_addCannedFile:function(e){var t=this;return this._uploadData.addFile({uuid:e.uuid,name:e.name,size:e.size,status:qq.status.UPLOAD_SUCCESSFUL,onBeforeStatusChange:function(n){e.deleteFileEndpoint&&t.setDeleteFileEndpoint(e.deleteFileEndpoint,n),e.deleteFileParams&&t.setDeleteFileParams(e.deleteFileParams,n),e.thumbnailUrl&&(t._thumbnailUrls[n]=e.thumbnailUrl),t._netUploaded++,t._netUploadedOrQueued++}})},_annotateWithButtonId:function(e,t){qq.isFile(e)&&(e.qqButtonId=this._getButtonId(t))},_batchError:function(e){this._options.callbacks.onError(null,null,e,void 0)},_createDeleteHandler:function(){var e=this;return new qq.DeleteFileAjaxRequester({method:this._options.deleteFile.method.toUpperCase(),maxConnections:this._options.maxConnections,uuidParamName:this._options.request.uuidName,customHeaders:this._deleteFileCustomHeadersStore,paramsStore:this._deleteFileParamsStore,endpointStore:this._deleteFileEndpointStore,cors:this._options.cors,log:qq.bind(e.log,e),onDelete:function(t){e._onDelete(t),e._options.callbacks.onDelete(t)},onDeleteComplete:function(t,n,r){e._onDeleteComplete(t,n,r),e._options.callbacks.onDeleteComplete(t,n,r)}})},_createPasteHandler:function(){var e=this;return new qq.PasteSupport({targetElement:this._options.paste.targetElement,callbacks:{log:qq.bind(e.log,e),pasteReceived:function(t){e._handleCheckedCallback({name:"onPasteReceived",callback:qq.bind(e._options.callbacks.onPasteReceived,e,t),onSuccess:qq.bind(e._handlePasteSuccess,e,t),identifier:"pasted image"})}}})},_createStore:function(e,t){var n={},r=e,i={},o=t,a=function(e){return qq.isObject(e)?qq.extend({},e):e},s=function(e,t){o&&qq.isObject(t)&&qq.extend(t,qq.isFunction(o)?o():o),i[e]&&qq.extend(t,i[e])};return{set:function(e,t){null==t?(n={},r=a(e)):n[t]=a(e)},get:function(e){var t;return t=null!=e&&n[e]?n[e]:a(r),s(e,t),a(t)},addReadOnly:function(e,t){qq.isObject(n)&&(null===e?qq.isFunction(t)?o=t:(o=o||{},qq.extend(o,t)):(i[e]=i[e]||{},qq.extend(i[e],t)))},remove:function(e){return delete n[e]},reset:function(){n={},i={},r=e}}},_createUploadDataTracker:function(){var e=this;return new qq.UploadData({getName:function(t){return e.getName(t)},getUuid:function(t){return e.getUuid(t)},getSize:function(t){return e.getSize(t)},onStatusChange:function(t,n,r){e._onUploadStatusChange(t,n,r),e._options.callbacks.onStatusChange(t,n,r),e._maybeAllComplete(t,r),e._totalProgress&&setTimeout((function(){e._totalProgress.onStatusChange(t,n,r)}),0)}})},_createUploadButton:function(e){var t,n=this,r=e.accept||this._options.validation.acceptFiles,i=e.allowedExtensions||this._options.validation.allowedExtensions;return t=new qq.UploadButton({acceptFiles:r,element:e.element,focusClass:this._options.classes.buttonFocus,folders:e.folders,hoverClass:this._options.classes.buttonHover,ios8BrowserCrashWorkaround:this._options.workarounds.ios8BrowserCrash,multiple:!!qq.supportedFeatures.ajaxUploading&&!(n._options.workarounds.iosEmptyVideos&&qq.ios()&&!qq.ios6()&&n._isAllowedExtension(i,".mov"))&&(void 0===e.multiple?n._options.multiple:e.multiple),name:this._options.request.inputName,onChange:function(e){n._onInputChange(e)},title:null==e.title?this._options.text.fileInputTitle:e.title}),this._disposeSupport.addDisposer((function(){t.dispose()})),n._buttons.push(t),t},_createUploadHandler:function(e,t){var n=this,r={},i={debug:this._options.debug,maxConnections:this._options.maxConnections,cors:this._options.cors,paramsStore:this._paramsStore,endpointStore:this._endpointStore,chunking:this._options.chunking,resume:this._options.resume,blobs:this._options.blobs,log:qq.bind(n.log,n),preventRetryParam:this._options.retry.preventRetryResponseProperty,onProgress:function(e,t,i,o){i<0||o<0||(r[e]&&r[e].loaded===i&&r[e].total===o||(n._onProgress(e,t,i,o),n._options.callbacks.onProgress(e,t,i,o)),r[e]={loaded:i,total:o})},onComplete:function(e,t,i,o){delete r[e];var a,s=n.getUploads({id:e}).status;s!==qq.status.UPLOAD_SUCCESSFUL&&s!==qq.status.UPLOAD_FAILED&&((a=n._onComplete(e,t,i,o))instanceof qq.Promise?a.done((function(){n._options.callbacks.onComplete(e,t,i,o)})):n._options.callbacks.onComplete(e,t,i,o))},onCancel:function(e,t,r){var i=new qq.Promise;return n._handleCheckedCallback({name:"onCancel",callback:qq.bind(n._options.callbacks.onCancel,n,e,t),onFailure:i.failure,onSuccess:function(){r.then((function(){n._onCancel(e,t)})),i.success()},identifier:e}),i},onUploadPrep:qq.bind(this._onUploadPrep,this),onUpload:function(e,t){n._onUpload(e,t),n._options.callbacks.onUpload(e,t)},onUploadChunk:function(e,t,r){n._onUploadChunk(e,r),n._options.callbacks.onUploadChunk(e,t,r)},onUploadChunkSuccess:function(e,t,r,i){n._options.callbacks.onUploadChunkSuccess.apply(n,arguments)},onResume:function(e,t,r){return n._options.callbacks.onResume(e,t,r)},onAutoRetry:function(e,t,r,i){return n._onAutoRetry.apply(n,arguments)},onUuidChanged:function(e,t){n.log("Server requested UUID change from '"+n.getUuid(e)+"' to '"+t+"'"),n.setUuid(e,t)},getName:qq.bind(n.getName,n),getUuid:qq.bind(n.getUuid,n),getSize:qq.bind(n.getSize,n),setSize:qq.bind(n._setSize,n),getDataByUuid:function(e){return n.getUploads({uuid:e})},isQueued:function(e){var t=n.getUploads({id:e}).status;return t===qq.status.QUEUED||t===qq.status.SUBMITTED||t===qq.status.UPLOAD_RETRYING||t===qq.status.PAUSED},getIdsInProxyGroup:n._uploadData.getIdsInProxyGroup,getIdsInBatch:n._uploadData.getIdsInBatch};return qq.each(this._options.request,(function(e,t){i[e]=t})),i.customHeaders=this._customHeadersStore,e&&qq.each(e,(function(e,t){i[e]=t})),new qq.UploadHandlerController(i,t)},_fileOrBlobRejected:function(e){this._netUploadedOrQueued--,this._uploadData.setStatus(e,qq.status.REJECTED)},_formatSize:function(e){if(0===e)return e+this._options.text.sizeSymbols[0];var t=-1;do{e/=1e3,t++}while(e>999);return Math.max(e,.1).toFixed(1)+this._options.text.sizeSymbols[t]},_generateExtraButtonSpecs:function(){var e=this;this._extraButtonSpecs={},qq.each(this._options.extraButtons,(function(t,n){var r=n.multiple,i=qq.extend({},e._options.validation,!0),o=qq.extend({},n);void 0===r&&(r=e._options.multiple),o.validation&&qq.extend(i,n.validation,!0),qq.extend(o,{multiple:r,validation:i},!0),e._initExtraButton(o)}))},_getButton:function(e){var t=this._extraButtonSpecs[e];return t?t.element:e===this._defaultButtonId?this._options.button:void 0},_getButtonId:function(e){var t,n,r=e;if(r instanceof qq.BlobProxy&&(r=r.referenceBlob),r&&!qq.isBlob(r)){if(qq.isFile(r))return r.qqButtonId;if("input"===r.tagName.toLowerCase()&&"file"===r.type.toLowerCase())return r.getAttribute(qq.UploadButton.BUTTON_ID_ATTR_NAME);if(t=r.getElementsByTagName("input"),qq.each(t,(function(e,t){if("file"===t.getAttribute("type"))return n=t,!1})),n)return n.getAttribute(qq.UploadButton.BUTTON_ID_ATTR_NAME)}},_getNotFinished:function(){return this._uploadData.retrieve({status:[qq.status.UPLOADING,qq.status.UPLOAD_RETRYING,qq.status.QUEUED,qq.status.SUBMITTING,qq.status.SUBMITTED,qq.status.PAUSED]}).length},_getValidationBase:function(e){var t=this._extraButtonSpecs[e];return t?t.validation:this._options.validation},_getValidationDescriptor:function(e){return e.file instanceof qq.BlobProxy?{name:qq.getFilename(e.file.referenceBlob),size:e.file.referenceBlob.size}:{name:this.getUploads({id:e.id}).name,size:this.getUploads({id:e.id}).size}},_getValidationDescriptors:function(e){var t=this,n=[];return qq.each(e,(function(e,r){n.push(t._getValidationDescriptor(r))})),n},_handleCameraAccess:function(){if(this._options.camera.ios&&qq.ios()){var e=this._options.camera.button,t=e?this._getButtonId(e):this._defaultButtonId,n=this._options;t&&t!==this._defaultButtonId&&(n=this._extraButtonSpecs[t]),n.multiple=!1,null===n.validation.acceptFiles?n.validation.acceptFiles="image/*;capture=camera":n.validation.acceptFiles+=",image/*;capture=camera",qq.each(this._buttons,(function(e,r){if(r.getButtonId()===t)return r.setMultiple(n.multiple),r.setAcceptFiles(n.acceptFiles),!1}))}},_handleCheckedCallback:function(e){var t=this,n=e.callback();return qq.isGenericPromise(n)?(this.log(e.name+" - waiting for "+e.name+" promise to be fulfilled for "+e.identifier),n.then((function(n){t.log(e.name+" promise success for "+e.identifier),e.onSuccess(n)}),(function(){e.onFailure?(t.log(e.name+" promise failure for "+e.identifier),e.onFailure()):t.log(e.name+" promise failure for "+e.identifier)}))):(!1!==n?e.onSuccess(n):e.onFailure?(this.log(e.name+" - return value was 'false' for "+e.identifier+".  Invoking failure callback."),e.onFailure()):this.log(e.name+" - return value was 'false' for "+e.identifier+".  Will not proceed."),n)},_handleNewFile:function(e,t,n){var r=this,i=qq.getUniqueId(),o=-1,a=qq.getFilename(e),s=e.blob||e,u=this._customNewFileHandler?this._customNewFileHandler:qq.bind(r._handleNewFileGeneric,r);!qq.isInput(s)&&s.size>=0&&(o=s.size),u(s,a,i,o,n,t,this._options.request.uuidName,{uploadData:r._uploadData,paramsStore:r._paramsStore,addFileToHandler:function(e,t){r._handler.add(e,t),r._netUploadedOrQueued++,r._trackButton(e)}})},_handleNewFileGeneric:function(e,t,n,r,i,o){var a=this._uploadData.addFile({uuid:n,name:t,size:r,batchId:o});this._handler.add(a,e),this._trackButton(a),this._netUploadedOrQueued++,i.push({id:a,file:e})},_handlePasteSuccess:function(e,t){var n=e.type.split("/")[1],r=t;null==r&&(r=this._options.paste.defaultName),r+="."+n,this.addFiles({name:r,blob:e})},_handleDeleteSuccess:function(e){if(this.getUploads({id:e}).status!==qq.status.DELETED){var t=this.getName(e);this._netUploadedOrQueued--,this._netUploaded--,this._handler.expunge(e),this._uploadData.setStatus(e,qq.status.DELETED),this.log("Delete request for '"+t+"' has succeeded.")}},_handleDeleteFailed:function(e,t){var n=this.getName(e);this._uploadData.setStatus(e,qq.status.DELETE_FAILED),this.log("Delete request for '"+n+"' has failed.","error"),t&&void 0!==t.withCredentials?this._options.callbacks.onError(e,n,"Delete request failed with response code "+t.status,t):this._options.callbacks.onError(e,n,"Delete request failed",t)},_initExtraButton:function(e){var t=this._createUploadButton({accept:e.validation.acceptFiles,allowedExtensions:e.validation.allowedExtensions,element:e.element,folders:e.folders,multiple:e.multiple,title:e.fileInputTitle});this._extraButtonSpecs[t.getButtonId()]=e},_initFormSupportAndParams:function(){this._formSupport=qq.FormSupport&&new qq.FormSupport(this._options.form,qq.bind(this.uploadStoredFiles,this),qq.bind(this.log,this)),this._formSupport&&this._formSupport.attachedToForm?(this._paramsStore=this._createStore(this._options.request.params,this._formSupport.getFormInputsAsObject),this._options.autoUpload=this._formSupport.newAutoUpload,this._formSupport.newEndpoint&&(this._options.request.endpoint=this._formSupport.newEndpoint)):this._paramsStore=this._createStore(this._options.request.params)},_isDeletePossible:function(){return!(!qq.DeleteFileAjaxRequester||!this._options.deleteFile.enabled)&&(!this._options.cors.expected||(!!qq.supportedFeatures.deleteFileCorsXhr||!(!qq.supportedFeatures.deleteFileCorsXdr||!this._options.cors.allowXdr)))},_isAllowedExtension:function(e,t){var n=!1;return!e.length||(qq.each(e,(function(e,r){if(qq.isString(r)){var i=new RegExp("\\."+r+"$","i");if(null!=t.match(i))return n=!0,!1}})),n)},_itemError:function(e,t,n){var r,i,o=this._options.messages[e],a=[],s=[].concat(t),u=s[0],l=this._getButtonId(n),c=this._getValidationBase(l);function d(e,t){o=o.replace(e,t)}return qq.each(c.allowedExtensions,(function(e,t){qq.isString(t)&&a.push(t)})),r=a.join(", ").toLowerCase(),d("{file}",this._options.formatFileName(u)),d("{extensions}",r),d("{sizeLimit}",this._formatSize(c.sizeLimit)),d("{minSizeLimit}",this._formatSize(c.minSizeLimit)),null!==(i=o.match(/(\{\w+\})/g))&&qq.each(i,(function(e,t){d(t,s[e])})),this._options.callbacks.onError(null,u,o,void 0),o},_manualRetry:function(e,t){if(this._onBeforeManualRetry(e))return this._netUploadedOrQueued++,this._uploadData.setStatus(e,qq.status.UPLOAD_RETRYING),t?t(e):this._handler.retry(e),!0},_maybeAllComplete:function(e,t){var n=this,r=this._getNotFinished();t===qq.status.UPLOAD_SUCCESSFUL?this._succeededSinceLastAllComplete.push(e):t===qq.status.UPLOAD_FAILED&&this._failedSinceLastAllComplete.push(e),0===r&&(this._succeededSinceLastAllComplete.length||this._failedSinceLastAllComplete.length)&&setTimeout((function(){n._onAllComplete(n._succeededSinceLastAllComplete,n._failedSinceLastAllComplete)}),0)},_maybeHandleIos8SafariWorkaround:function(){var e=this;if(this._options.workarounds.ios8SafariUploads&&qq.ios800()&&qq.iosSafari())throw setTimeout((function(){window.alert(e._options.messages.unsupportedBrowserIos8Safari)}),0),new qq.Error(this._options.messages.unsupportedBrowserIos8Safari)},_maybeParseAndSendUploadError:function(e,t,n,r){if(!n.success)if(r&&200!==r.status&&!n.error)this._options.callbacks.onError(e,t,"XHR returned response code "+r.status,r);else{var i=n.error?n.error:this._options.text.defaultResponseError;this._options.callbacks.onError(e,t,i,r)}},_maybeProcessNextItemAfterOnValidateCallback:function(e,t,n,r,i){var o=this;if(t.length>n)if(e||!this._options.validation.stopOnFirstInvalidFile)setTimeout((function(){var e=o._getValidationDescriptor(t[n]),a=o._getButtonId(t[n].file),s=o._getButton(a);o._handleCheckedCallback({name:"onValidate",callback:qq.bind(o._options.callbacks.onValidate,o,e,s),onSuccess:qq.bind(o._onValidateCallbackSuccess,o,t,n,r,i),onFailure:qq.bind(o._onValidateCallbackFailure,o,t,n,r,i),identifier:"Item '"+e.name+"', size: "+e.size})}),0);else if(!e)for(;n<t.length;n++)o._fileOrBlobRejected(t[n].id)},_onAllComplete:function(e,t){this._totalProgress&&this._totalProgress.onAllComplete(e,t,this._preventRetries),this._options.callbacks.onAllComplete(qq.extend([],e),qq.extend([],t)),this._succeededSinceLastAllComplete=[],this._failedSinceLastAllComplete=[]},_onAutoRetry:function(e,t,n,r,i){var o=this;if(o._preventRetries[e]=n[o._options.retry.preventRetryResponseProperty],o._shouldAutoRetry(e,t,n)){var a=1e3*o._options.retry.autoAttemptDelay;return o._maybeParseAndSendUploadError.apply(o,arguments),o._options.callbacks.onAutoRetry(e,t,o._autoRetries[e]),o._onBeforeAutoRetry(e,t),o._uploadData.setStatus(e,qq.status.UPLOAD_RETRYING),o._retryTimeouts[e]=setTimeout((function(){o.log("Starting retry for "+t+"..."),i?i(e):o._handler.retry(e)}),a),!0}},_onBeforeAutoRetry:function(e,t){this.log("Waiting "+this._options.retry.autoAttemptDelay+" seconds before retrying "+t+"...")},_onBeforeManualRetry:function(e){var t,n=this._currentItemLimit;return this._preventRetries[e]?(this.log("Retries are forbidden for id "+e,"warn"),!1):this._handler.isValid(e)?(t=this.getName(e),!1!==this._options.callbacks.onManualRetry(e,t)&&(n>0&&this._netUploadedOrQueued+1>n?(this._itemError("retryFailTooManyItems"),!1):(this.log("Retrying upload for '"+t+"' (id: "+e+")..."),!0))):(this.log("'"+e+"' is not a valid file ID","error"),!1)},_onCancel:function(e,t){this._netUploadedOrQueued--,clearTimeout(this._retryTimeouts[e]);var n=qq.indexOf(this._storedIds,e);!this._options.autoUpload&&n>=0&&this._storedIds.splice(n,1),this._uploadData.setStatus(e,qq.status.CANCELED)},_onComplete:function(e,t,n,r){return n.success?(n.thumbnailUrl&&(this._thumbnailUrls[e]=n.thumbnailUrl),this._netUploaded++,this._uploadData.setStatus(e,qq.status.UPLOAD_SUCCESSFUL)):(this._netUploadedOrQueued--,this._uploadData.setStatus(e,qq.status.UPLOAD_FAILED),!0===n[this._options.retry.preventRetryResponseProperty]&&(this._preventRetries[e]=!0)),this._maybeParseAndSendUploadError(e,t,n,r),!!n.success},_onDelete:function(e){this._uploadData.setStatus(e,qq.status.DELETING)},_onDeleteComplete:function(e,t,n){this.getName(e);n?this._handleDeleteFailed(e,t):this._handleDeleteSuccess(e)},_onInputChange:function(e){var t;if(qq.supportedFeatures.ajaxUploading){for(t=0;t<e.files.length;t++)this._annotateWithButtonId(e.files[t],e);this.addFiles(e.files)}else e.value.length>0&&this.addFiles(e);qq.each(this._buttons,(function(e,t){t.reset()}))},_onProgress:function(e,t,n,r){this._totalProgress&&this._totalProgress.onIndividualProgress(e,n,r)},_onSubmit:function(e,t){},_onSubmitCallbackSuccess:function(e,t){this._onSubmit.apply(this,arguments),this._uploadData.setStatus(e,qq.status.SUBMITTED),this._onSubmitted.apply(this,arguments),this._options.autoUpload?(this._options.callbacks.onSubmitted.apply(this,arguments),this._uploadFile(e)):(this._storeForLater(e),this._options.callbacks.onSubmitted.apply(this,arguments))},_onSubmitDelete:function(e,t,n){var r,i=this.getUuid(e);return t&&(r=qq.bind(t,this,e,i,n)),this._isDeletePossible()?(this._handleCheckedCallback({name:"onSubmitDelete",callback:qq.bind(this._options.callbacks.onSubmitDelete,this,e),onSuccess:r||qq.bind(this._deleteHandler.sendDelete,this,e,i,n),identifier:e}),!0):(this.log("Delete request ignored for ID "+e+", delete feature is disabled or request not possible due to CORS on a user agent that does not support pre-flighting.","warn"),!1)},_onSubmitted:function(e){},_onTotalProgress:function(e,t){this._options.callbacks.onTotalProgress(e,t)},_onUploadPrep:function(e){},_onUpload:function(e,t){this._uploadData.setStatus(e,qq.status.UPLOADING)},_onUploadChunk:function(e,t){},_onUploadStatusChange:function(e,t,n){n===qq.status.PAUSED&&clearTimeout(this._retryTimeouts[e])},_onValidateBatchCallbackFailure:function(e){var t=this;qq.each(e,(function(e,n){t._fileOrBlobRejected(n.id)}))},_onValidateBatchCallbackSuccess:function(e,t,n,r,i){var o,a=this._currentItemLimit,s=this._netUploadedOrQueued;0===a||s<=a?t.length>0?this._handleCheckedCallback({name:"onValidate",callback:qq.bind(this._options.callbacks.onValidate,this,e[0],i),onSuccess:qq.bind(this._onValidateCallbackSuccess,this,t,0,n,r),onFailure:qq.bind(this._onValidateCallbackFailure,this,t,0,n,r),identifier:"Item '"+t[0].file.name+"', size: "+t[0].file.size}):this._itemError("noFilesError"):(this._onValidateBatchCallbackFailure(t),o=this._options.messages.tooManyItemsError.replace(/\{netItems\}/g,s).replace(/\{itemLimit\}/g,a),this._batchError(o))},_onValidateCallbackFailure:function(e,t,n,r){var i=t+1;this._fileOrBlobRejected(e[t].id,e[t].file.name),this._maybeProcessNextItemAfterOnValidateCallback(!1,e,i,n,r)},_onValidateCallbackSuccess:function(e,t,n,r){var i=this,o=t+1,a=this._getValidationDescriptor(e[t]);this._validateFileOrBlobData(e[t],a).then((function(){i._upload(e[t].id,n,r),i._maybeProcessNextItemAfterOnValidateCallback(!0,e,o,n,r)}),(function(){i._maybeProcessNextItemAfterOnValidateCallback(!1,e,o,n,r)}))},_prepareItemsForUpload:function(e,t,n){if(0!==e.length){var r=this._getValidationDescriptors(e),i=this._getButtonId(e[0].file),o=this._getButton(i);this._handleCheckedCallback({name:"onValidateBatch",callback:qq.bind(this._options.callbacks.onValidateBatch,this,r,o),onSuccess:qq.bind(this._onValidateBatchCallbackSuccess,this,r,e,t,n,o),onFailure:qq.bind(this._onValidateBatchCallbackFailure,this,e),identifier:"batch validation"})}else this._itemError("noFilesError")},_preventLeaveInProgress:function(){var e=this;this._disposeSupport.attach(window,"beforeunload",(function(t){if(e.getInProgress())return(t=t||window.event).returnValue=e._options.messages.onLeave,e._options.messages.onLeave}))},_refreshSessionData:function(){var e=this,t=this._options.session;qq.Session&&null!=this._options.session.endpoint&&(this._session||(qq.extend(t,{cors:this._options.cors}),t.log=qq.bind(this.log,this),t.addFileRecord=qq.bind(this._addCannedFile,this),this._session=new qq.Session(t)),setTimeout((function(){e._session.refresh().then((function(t,n){e._sessionRequestComplete(),e._options.callbacks.onSessionRequestComplete(t,!0,n)}),(function(t,n){e._options.callbacks.onSessionRequestComplete(t,!1,n)}))}),0))},_sessionRequestComplete:function(){},_setSize:function(e,t){this._uploadData.updateSize(e,t),this._totalProgress&&this._totalProgress.onNewSize(e)},_shouldAutoRetry:function(e,t,n){var r=this._uploadData.retrieve({id:e});return!!(!this._preventRetries[e]&&this._options.retry.enableAuto&&r.status!==qq.status.PAUSED&&(void 0===this._autoRetries[e]&&(this._autoRetries[e]=0),this._autoRetries[e]<this._options.retry.maxAutoAttempts))&&(this._autoRetries[e]+=1,!0)},_storeForLater:function(e){this._storedIds.push(e)},_trackButton:function(e){var t;(t=qq.supportedFeatures.ajaxUploading?this._handler.getFile(e).qqButtonId:this._getButtonId(this._handler.getInput(e)))&&(this._buttonIdsForFileIds[e]=t)},_updateFormSupportAndParams:function(e){this._options.form.element=e,this._formSupport=qq.FormSupport&&new qq.FormSupport(this._options.form,qq.bind(this.uploadStoredFiles,this),qq.bind(this.log,this)),this._formSupport&&this._formSupport.attachedToForm&&(this._paramsStore.addReadOnly(null,this._formSupport.getFormInputsAsObject),this._options.autoUpload=this._formSupport.newAutoUpload,this._formSupport.newEndpoint&&this.setEndpoint(this._formSupport.newEndpoint))},_upload:function(e,t,n){var r=this.getName(e);t&&this.setParams(t,e),n&&this.setEndpoint(n,e),this._handleCheckedCallback({name:"onSubmit",callback:qq.bind(this._options.callbacks.onSubmit,this,e,r),onSuccess:qq.bind(this._onSubmitCallbackSuccess,this,e,r),onFailure:qq.bind(this._fileOrBlobRejected,this,e,r),identifier:e})},_uploadFile:function(e){this._handler.upload(e)||this._uploadData.setStatus(e,qq.status.QUEUED)},_uploadStoredFiles:function(){for(var e,t,n=this;this._storedIds.length;)e=this._storedIds.shift(),this._uploadFile(e);(t=this.getUploads({status:qq.status.SUBMITTING}).length)&&(qq.log("Still waiting for "+t+" files to clear submit queue. Will re-parse stored IDs array shortly."),setTimeout((function(){n._uploadStoredFiles()}),1e3))},_validateFileOrBlobData:function(e,t){var n=this,r=e.file instanceof qq.BlobProxy?e.file.referenceBlob:e.file,i=t.name,o=t.size,a=this._getButtonId(e.file),s=this._getValidationBase(a),u=new qq.Promise;return u.then((function(){}),(function(){n._fileOrBlobRejected(e.id,i)})),qq.isFileOrInput(r)&&!this._isAllowedExtension(s.allowedExtensions,i)?(this._itemError("typeError",i,r),u.failure()):this._options.validation.allowEmpty||0!==o?o>0&&s.sizeLimit&&o>s.sizeLimit?(this._itemError("sizeError",i,r),u.failure()):o>0&&o<s.minSizeLimit?(this._itemError("minSizeError",i,r),u.failure()):(qq.ImageValidation&&qq.supportedFeatures.imagePreviews&&qq.isFile(r)?new qq.ImageValidation(r,qq.bind(n.log,n)).validate(s.image).then(u.success,(function(e){n._itemError(e+"ImageError",i,r),u.failure()})):u.success(),u):(this._itemError("emptyError",i,r),u.failure())},_wrapCallbacks:function(){var e,t,n;for(n in e=this,t=function(t,n,r){var i;try{return n.apply(e,r)}catch(n){i=n.message||n.toString(),e.log("Caught exception in '"+t+"' callback - "+i,"error")}},this._options.callbacks)!function(){var r,i;r=n,i=e._options.callbacks[r],e._options.callbacks[r]=function(){return t(r,i,arguments)}}()}}}(),function(){"use strict";qq.FineUploaderBasic=function(e){var t=this;this._options={debug:!1,button:null,multiple:!0,maxConnections:3,disableCancelForFormUploads:!1,autoUpload:!0,request:{customHeaders:{},endpoint:"/server/upload",filenameParam:"qqfilename",forceMultipart:!0,inputName:"qqfile",method:"POST",params:{},paramsInBody:!0,totalFileSizeName:"qqtotalfilesize",uuidName:"qquuid"},validation:{allowedExtensions:[],sizeLimit:0,minSizeLimit:0,itemLimit:0,stopOnFirstInvalidFile:!0,acceptFiles:null,image:{maxHeight:0,maxWidth:0,minHeight:0,minWidth:0},allowEmpty:!1},callbacks:{onSubmit:function(e,t){},onSubmitted:function(e,t){},onComplete:function(e,t,n,r){},onAllComplete:function(e,t){},onCancel:function(e,t){},onUpload:function(e,t){},onUploadChunk:function(e,t,n){},onUploadChunkSuccess:function(e,t,n,r){},onResume:function(e,t,n){},onProgress:function(e,t,n,r){},onTotalProgress:function(e,t){},onError:function(e,t,n,r){},onAutoRetry:function(e,t,n){},onManualRetry:function(e,t){},onValidateBatch:function(e){},onValidate:function(e){},onSubmitDelete:function(e){},onDelete:function(e){},onDeleteComplete:function(e,t,n){},onPasteReceived:function(e){},onStatusChange:function(e,t,n){},onSessionRequestComplete:function(e,t,n){}},messages:{typeError:"{file} has an invalid extension. Valid extension(s): {extensions}.",sizeError:"{file} is too large, maximum file size is {sizeLimit}.",minSizeError:"{file} is too small, minimum file size is {minSizeLimit}.",emptyError:"{file} is empty, please select files again without it.",noFilesError:"No files to upload.",tooManyItemsError:"Too many items ({netItems}) would be uploaded.  Item limit is {itemLimit}.",maxHeightImageError:"Image is too tall.",maxWidthImageError:"Image is too wide.",minHeightImageError:"Image is not tall enough.",minWidthImageError:"Image is not wide enough.",retryFailTooManyItems:"Retry failed - you have reached your file limit.",onLeave:"The files are being uploaded, if you leave now the upload will be canceled.",unsupportedBrowserIos8Safari:"Unrecoverable error - this browser does not permit file uploading of any kind due to serious bugs in iOS8 Safari.  Please use iOS8 Chrome until Apple fixes these issues."},retry:{enableAuto:!1,maxAutoAttempts:3,autoAttemptDelay:5,preventRetryResponseProperty:"preventRetry"},classes:{buttonHover:"qq-upload-button-hover",buttonFocus:"qq-upload-button-focus"},chunking:{enabled:!1,concurrent:{enabled:!1},mandatory:!1,paramNames:{partIndex:"qqpartindex",partByteOffset:"qqpartbyteoffset",chunkSize:"qqchunksize",totalFileSize:"qqtotalfilesize",totalParts:"qqtotalparts"},partSize:2e6,success:{endpoint:null}},resume:{enabled:!1,recordsExpireIn:7,paramNames:{resuming:"qqresume"}},formatFileName:function(e){return e},text:{defaultResponseError:"Upload failure reason unknown",fileInputTitle:"file input",sizeSymbols:["kB","MB","GB","TB","PB","EB"]},deleteFile:{enabled:!1,method:"DELETE",endpoint:"/server/upload",customHeaders:{},params:{}},cors:{expected:!1,sendCredentials:!1,allowXdr:!1},blobs:{defaultName:"misc_data"},paste:{targetElement:null,defaultName:"pasted_image"},camera:{ios:!1,button:null},extraButtons:[],session:{endpoint:null,params:{},customHeaders:{},refreshOnReset:!0},form:{element:"qq-form",autoUpload:!1,interceptSubmit:!0},scaling:{customResizer:null,sendOriginal:!0,orient:!0,defaultType:null,defaultQuality:80,failureText:"Failed to scale",includeExif:!1,sizes:[]},workarounds:{iosEmptyVideos:!0,ios8SafariUploads:!0,ios8BrowserCrash:!1}},qq.extend(this._options,e,!0),this._buttons=[],this._extraButtonSpecs={},this._buttonIdsForFileIds=[],this._wrapCallbacks(),this._disposeSupport=new qq.DisposeSupport,this._storedIds=[],this._autoRetries=[],this._retryTimeouts=[],this._preventRetries=[],this._thumbnailUrls=[],this._netUploadedOrQueued=0,this._netUploaded=0,this._uploadData=this._createUploadDataTracker(),this._initFormSupportAndParams(),this._customHeadersStore=this._createStore(this._options.request.customHeaders),this._deleteFileCustomHeadersStore=this._createStore(this._options.deleteFile.customHeaders),this._deleteFileParamsStore=this._createStore(this._options.deleteFile.params),this._endpointStore=this._createStore(this._options.request.endpoint),this._deleteFileEndpointStore=this._createStore(this._options.deleteFile.endpoint),this._handler=this._createUploadHandler(),this._deleteHandler=qq.DeleteFileAjaxRequester&&this._createDeleteHandler(),this._options.button&&(this._defaultButtonId=this._createUploadButton({element:this._options.button,title:this._options.text.fileInputTitle}).getButtonId()),this._generateExtraButtonSpecs(),this._handleCameraAccess(),this._options.paste.targetElement&&(qq.PasteSupport?this._pasteHandler=this._createPasteHandler():this.log("Paste support module not found","error")),this._preventLeaveInProgress(),this._imageGenerator=qq.ImageGenerator&&new qq.ImageGenerator(qq.bind(this.log,this)),this._refreshSessionData(),this._succeededSinceLastAllComplete=[],this._failedSinceLastAllComplete=[],this._scaler=qq.Scaler&&new qq.Scaler(this._options.scaling,qq.bind(this.log,this))||{},this._scaler.enabled&&(this._customNewFileHandler=qq.bind(this._scaler.handleNewFile,this._scaler)),qq.TotalProgress&&qq.supportedFeatures.progressBar&&(this._totalProgress=new qq.TotalProgress(qq.bind(this._onTotalProgress,this),(function(e){var n=t._uploadData.retrieve({id:e});return n&&n.size||0}))),this._currentItemLimit=this._options.validation.itemLimit},qq.FineUploaderBasic.prototype=qq.basePublicApi,qq.extend(qq.FineUploaderBasic.prototype,qq.basePrivateApi)}(),qq.AjaxRequester=function(e){"use strict";var t,n,r=[],i={},o={acceptHeader:null,validMethods:["PATCH","POST","PUT"],method:"POST",contentType:"application/x-www-form-urlencoded",maxConnections:3,customHeaders:{},endpointStore:{},paramsStore:{},mandatedParams:{},allowXRequestedWithAndCacheControl:!0,successfulResponseCodes:{DELETE:[200,202,204],PATCH:[200,201,202,203,204],POST:[200,201,202,203,204],PUT:[200,201,202,203,204],GET:[200]},cors:{expected:!1,sendCredentials:!1},log:function(e,t){},onSend:function(e){},onComplete:function(e,t,n){},onProgress:null};if(qq.extend(o,e),t=o.log,qq.indexOf(o.validMethods,o.method)<0)throw new Error("'"+o.method+"' is not a supported method for this type of request!");function a(e){return o.cors.expected&&void 0===e.withCredentials}function s(e,t){var n=i[e].xhr;return n||(n=t||(o.cors.expected?function(){var e;return(window.XMLHttpRequest||window.ActiveXObject)&&void 0===(e=qq.createXhrInstance()).withCredentials&&((e=new XDomainRequest).onload=function(){},e.onerror=function(){},e.ontimeout=function(){},e.onprogress=function(){}),e}():qq.createXhrInstance()),i[e].xhr=n),n}function u(e){var t=qq.indexOf(r,e),n=o.maxConnections;delete i[e],r.splice(t,1),r.length>=n&&t<n&&c(r[n-1])}function l(e,n){var r,i=s(e),l=o.method,c=!0===n;u(e),c?t(l+" request for "+e+" has failed","error"):a(i)||(r=i.status,qq.indexOf(o.successfulResponseCodes[o.method],r)>=0)||(c=!0,t(l+" request for "+e+" has failed - response code "+i.status,"error")),o.onComplete(e,i,c)}function c(e,r){var u,c=s(e,r),d=o.method,f=function(e){var t,n=i[e].additionalParams,r=o.mandatedParams;return o.paramsStore.get&&(t=o.paramsStore.get(e)),n&&qq.each(n,(function(e,n){(t=t||{})[e]=n})),r&&qq.each(r,(function(e,n){(t=t||{})[e]=n})),t}(e),p=i[e].payload;return o.onSend(e),u=function(e,t,r){var a=o.endpointStore.get(e),s=i[e].addToPath;null!=s&&(a+="/"+s);n&&t&&(a=qq.obj2url(t,a));r&&(a=qq.obj2url(r,a));return a}(e,f,i[e].additionalQueryParams),a(c)?(c.onload=function(e){return function(){l(e)}}(e),c.onerror=function(e){return function(){l(e,!0)}}(e)):c.onreadystatechange=function(e){return function(){4===s(e).readyState&&l(e)}}(e),function(e){var t=o.onProgress;t&&(s(e).upload.onprogress=function(n){n.lengthComputable&&t(e,n.loaded,n.total)})}(e),c.open(d,u,!0),o.cors.expected&&o.cors.sendCredentials&&!a(c)&&(c.withCredentials=!0),function(e){var t=s(e),n=o.customHeaders,r=i[e].additionalHeaders||{},u=o.method,l={};a(t)||(o.acceptHeader&&t.setRequestHeader("Accept",o.acceptHeader),o.allowXRequestedWithAndCacheControl&&(o.cors.expected&&qq.indexOf(["GET","POST","HEAD"],o.method)>=0&&(c=!1,qq.each(c,(function(e,t){if(qq.indexOf(["Accept","Accept-Language","Content-Language","Content-Type"],t)<0)return c=!0,!1})),!c)||(t.setRequestHeader("X-Requested-With","XMLHttpRequest"),t.setRequestHeader("Cache-Control","no-cache"))),!o.contentType||"POST"!==u&&"PUT"!==u||t.setRequestHeader("Content-Type",o.contentType),qq.extend(l,qq.isFunction(n)?n(e):n),qq.extend(l,r),qq.each(l,(function(e,n){t.setRequestHeader(e,n)})));var c}(e),t("Sending "+d+" request for "+e),p?c.send(p):n||!f?c.send():f&&o.contentType&&o.contentType.toLowerCase().indexOf("application/x-www-form-urlencoded")>=0?c.send(qq.obj2url(f,"")):f&&o.contentType&&o.contentType.toLowerCase().indexOf("application/json")>=0?c.send(JSON.stringify(f)):c.send(f),c}n="GET"===o.method||"DELETE"===o.method,qq.extend(this,{initTransport:function(e){var t,n,a,s,u,l;return{withPath:function(e){return t=e,this},withParams:function(e){return n=e,this},withQueryParams:function(e){return l=e,this},withHeaders:function(e){return a=e,this},withPayload:function(e){return s=e,this},withCacheBuster:function(){return u=!0,this},send:function(d){return u&&qq.indexOf(["GET","DELETE"],o.method)>=0&&(n.qqtimestamp=(new Date).getTime()),function(e,t,n,a,s,u,l){if(i[e]={addToPath:n,additionalParams:a,additionalQueryParams:s,additionalHeaders:u,payload:l},r.push(e)<=o.maxConnections)return c(e,t)}(e,d,t,n,l,a,s)}}},canceled:function(e){u(e)}})},qq.UploadHandler=function(e){"use strict";var t=e.proxy,n={},r=t.onCancel,i=t.getName;qq.extend(this,{add:function(e,t){n[e]=t,n[e].temp={}},cancel:function(e){var t=this,o=new qq.Promise;r(e,i(e),o).then((function(){t.isValid(e)&&(n[e].canceled=!0,t.expunge(e)),o.success()}))},expunge:function(e){delete n[e]},getThirdPartyFileId:function(e){return n[e].key},isValid:function(e){return void 0!==n[e]},reset:function(){n={}},_getFileState:function(e){return n[e]},_setThirdPartyFileId:function(e,t){n[e].key=t},_wasCanceled:function(e){return!!n[e].canceled}})},qq.UploadHandlerController=function(e,t){"use strict";var n,r,i,o,a=this,s=!1,u=!1,l={paramsStore:{},maxConnections:3,chunking:{enabled:!1,multiple:{enabled:!1}},log:function(e,t){},onProgress:function(e,t,n,r){},onComplete:function(e,t,n,r){},onCancel:function(e,t){},onUploadPrep:function(e){},onUpload:function(e,t){},onUploadChunk:function(e,t,n){},onUploadChunkSuccess:function(e,t,n,r){},onAutoRetry:function(e,t,n,r){},onResume:function(e,t,n){},onUuidChanged:function(e,t){},getName:function(e){},setSize:function(e,t){},isQueued:function(e){},getIdsInProxyGroup:function(e){},getIdsInBatch:function(e){}},c={done:function(e,t,n,r){var o=i._getChunkData(e,t);i._getFileState(e).attemptingResume=!1,delete i._getFileState(e).temp.chunkProgress[t],i._getFileState(e).loaded+=o.size,l.onUploadChunkSuccess(e,i._getChunkDataForCallback(o),n,r)},finalize:function(e){var t=l.getSize(e),n=l.getName(e);r("All chunks have been uploaded for "+e+" - finalizing...."),i.finalizeChunks(e).then((function(o,a){r("Finalize successful for "+e);var s=p.normalizeResponse(o,!0);l.onProgress(e,n,t,t),i._maybeDeletePersistedChunkData(e),p.cleanup(e,s,a)}),(function(t,i){var o=p.normalizeResponse(t,!1);r("Problem finalizing chunks for file ID "+e+" - "+o.error,"error"),o.reset&&c.reset(e),l.onAutoRetry(e,n,o,i)||p.cleanup(e,o,i)}))},handleFailure:function(e,t,n,o){var a=l.getName(t);r("Chunked upload request failed for "+t+", chunk "+e),i.clearCachedChunk(t,e);var s,f=p.normalizeResponse(n,!1);f.reset?c.reset(t):(s=qq.indexOf(i._getFileState(t).chunking.inProgress,e))>=0&&(i._getFileState(t).chunking.inProgress.splice(s,1),i._getFileState(t).chunking.remaining.unshift(e)),i._getFileState(t).temp.ignoreFailure||(u&&(i._getFileState(t).temp.ignoreFailure=!0,r(qq.format("Going to attempt to abort these chunks: {}. These are currently in-progress: {}.",JSON.stringify(Object.keys(i._getXhrs(t))),JSON.stringify(i._getFileState(t).chunking.inProgress))),qq.each(i._getXhrs(t),(function(e,n){r(qq.format("Attempting to abort file {}.{}. XHR readyState {}. ",t,e,n.readyState)),n.abort(),n._cancelled=!0})),i.moveInProgressToRemaining(t),d.free(t,!0)),l.onAutoRetry(t,a,f,o)||p.cleanup(t,f,o))},hasMoreParts:function(e){return!!i._getFileState(e).chunking.remaining.length},nextPart:function(e){var t=i._getFileState(e).chunking.remaining.shift();return t>=i._getTotalChunks(e)&&(t=null),t},reset:function(e){r("Server or callback has ordered chunking effort to be restarted on next attempt for item ID "+e,"error"),i._maybeDeletePersistedChunkData(e),i.reevaluateChunking(e),i._getFileState(e).loaded=0},sendNext:function(e){var t=l.getSize(e),n=l.getName(e),o=c.nextPart(e),a=i._getChunkData(e,o),s=i._getFileState(e).attemptingResume,f=i._getFileState(e).chunking.inProgress||[];null==i._getFileState(e).loaded&&(i._getFileState(e).loaded=0),s&&!1===l.onResume(e,n,a)&&(c.reset(e),o=c.nextPart(e),a=i._getChunkData(e,o),s=!1),null==o&&0===f.length?c.finalize(e):(r(qq.format("Sending chunked upload request for item {}.{}, bytes {}-{} of {}.",e,o,a.start+1,a.end,t)),l.onUploadChunk(e,n,i._getChunkDataForCallback(a)),f.push(o),i._getFileState(e).chunking.inProgress=f,u&&d.open(e,o),u&&d.available()&&i._getFileState(e).chunking.remaining.length&&c.sendNext(e),0===a.blob.size?(r(qq.format("Chunk {} for file {} will not be uploaded, zero sized chunk.",o,e),"error"),c.handleFailure(o,e,"File is no longer available",null)):i.uploadChunk(e,o,s).then((function(t,n){r("Chunked upload request succeeded for "+e+", chunk "+o),i.clearCachedChunk(e,o);var a=i._getFileState(e).chunking.inProgress||[],s=p.normalizeResponse(t,!0),u=qq.indexOf(a,o);r(qq.format("Chunk {} for file {} uploaded successfully.",o,e)),c.done(e,o,s,n),u>=0&&a.splice(u,1),i._maybePersistChunkedState(e),c.hasMoreParts(e)||0!==a.length?c.hasMoreParts(e)?c.sendNext(e):r(qq.format("File ID {} has no more chunks to send and these chunk indexes are still marked as in-progress: {}",e,JSON.stringify(a))):c.finalize(e)}),(function(t,n){c.handleFailure(o,e,t,n)})).done((function(){i.clearXhr(e,o)})))}},d={_open:[],_openChunks:{},_waiting:[],available:function(){var e=l.maxConnections,t=0,n=0;return qq.each(d._openChunks,(function(e,r){t++,n+=r.length})),e-(d._open.length-t+n)},free:function(e,t){var n,o=!t,a=qq.indexOf(d._waiting,e),s=qq.indexOf(d._open,e);delete d._openChunks[e],p.getProxyOrBlob(e)instanceof qq.BlobProxy&&(r("Generated blob upload has ended for "+e+", disposing generated blob."),delete i._getFileState(e).file),a>=0?d._waiting.splice(a,1):o&&s>=0&&(d._open.splice(s,1),(n=d._waiting.shift())>=0&&(d._open.push(n),p.start(n)))},getWaitingOrConnected:function(){var e=[];return qq.each(d._openChunks,(function(t,n){n&&n.length&&e.push(parseInt(t))})),qq.each(d._open,(function(t,n){d._openChunks[n]||e.push(parseInt(n))})),e=e.concat(d._waiting)},isUsingConnection:function(e){return qq.indexOf(d._open,e)>=0},open:function(e,t){return null==t&&d._waiting.push(e),!!d.available()&&(null==t?(d._waiting.pop(),d._open.push(e)):((n=d._openChunks[e]||[]).push(t),d._openChunks[e]=n),!0);var n},reset:function(){d._waiting=[],d._open=[]}},f=function(e,t){i._getFileState(e).loaded=0,r("Sending simple upload request for "+e),i.uploadFile(e).then((function(n,i){r("Simple upload request succeeded for "+e);var o=p.normalizeResponse(n,!0),a=l.getSize(e);l.onProgress(e,t,a,a),p.maybeNewUuid(e,o),p.cleanup(e,o,i)}),(function(n,i){r("Simple upload request failed for "+e);var o=p.normalizeResponse(n,!1);l.onAutoRetry(e,t,o,i)||p.cleanup(e,o,i)}))},p={cancel:function(e){r("Cancelling "+e),l.paramsStore.remove(e),d.free(e)},cleanup:function(e,t,n){var r=l.getName(e);l.onComplete(e,r,t,n),i._getFileState(e)&&i._clearXhrs&&i._clearXhrs(e),d.free(e)},getProxyOrBlob:function(e){return i.getProxy&&i.getProxy(e)||i.getFile&&i.getFile(e)},initHandler:function(){var e=t?qq[t]:qq.traditional,n=qq.supportedFeatures.ajaxUploading?"Xhr":"Form";(i=new e[n+"UploadHandler"](l,{getDataByUuid:l.getDataByUuid,getName:l.getName,getSize:l.getSize,getUuid:l.getUuid,log:r,onCancel:l.onCancel,onProgress:l.onProgress,onUuidChanged:l.onUuidChanged}))._removeExpiredChunkingRecords&&i._removeExpiredChunkingRecords()},isDeferredEligibleForUpload:function(e){return l.isQueued(e)},maybeDefer:function(e,t){return t&&!i.getFile(e)&&t instanceof qq.BlobProxy?(l.onUploadPrep(e),r("Attempting to generate a blob on-demand for "+e),t.create().then((function(t){r("Generated an on-demand blob for "+e),i.updateBlob(e,t),l.setSize(e,t.size),i.reevaluateChunking(e),p.maybeSendDeferredFiles(e)}),(function(t){var i={};t&&(i.error=t),r(qq.format("Failed to generate blob for ID {}.  Error message: {}.",e,t),"error"),l.onComplete(e,l.getName(e),qq.extend(i,n),null),p.maybeSendDeferredFiles(e),d.free(e)})),!1):p.maybeSendDeferredFiles(e)},maybeSendDeferredFiles:function(e){var t=l.getIdsInProxyGroup(e),n=!1;return t&&t.length?(r("Maybe ready to upload proxy group file "+e),qq.each(t,(function(t,r){if(p.isDeferredEligibleForUpload(r)&&i.getFile(r))n=r===e,p.now(r);else if(p.isDeferredEligibleForUpload(r))return!1}))):(n=!0,p.now(e)),n},maybeNewUuid:function(e,t){void 0!==t.newUuid&&l.onUuidChanged(e,t.newUuid)},normalizeResponse:function(e,t){var n=e;return qq.isObject(e)||(n={},qq.isString(e)&&!t&&(n.error=e)),n.success=t,n},now:function(e){var t=l.getName(e);if(!a.isValid(e))throw new qq.Error(e+" is not a valid file ID to upload!");l.onUpload(e,t),s&&i._shouldChunkThisFile(e)?c.sendNext(e):f(e,t)},start:function(e){var t=p.getProxyOrBlob(e);return t?p.maybeDefer(e,t):(p.now(e),!0)}};qq.extend(this,{add:function(e,t){i.add.apply(this,arguments)},upload:function(e){return!!d.open(e)&&p.start(e)},retry:function(e){return u&&(i._getFileState(e).temp.ignoreFailure=!1),d.isUsingConnection(e)?p.start(e):a.upload(e)},cancel:function(e){var t=i.cancel(e);qq.isGenericPromise(t)?t.then((function(){p.cancel(e)})):!1!==t&&p.cancel(e)},cancelAll:function(){var e,t=d.getWaitingOrConnected();if(t.length)for(e=t.length-1;e>=0;e--)a.cancel(t[e]);d.reset()},getFile:function(e){return i.getProxy&&i.getProxy(e)?i.getProxy(e).referenceBlob:i.getFile&&i.getFile(e)},isProxied:function(e){return!(!i.getProxy||!i.getProxy(e))},getInput:function(e){if(i.getInput)return i.getInput(e)},reset:function(){r("Resetting upload handler"),a.cancelAll(),d.reset(),i.reset()},expunge:function(e){if(a.isValid(e))return i.expunge(e)},isValid:function(e){return i.isValid(e)},getResumableFilesData:function(){return i.getResumableFilesData?i.getResumableFilesData():[]},getThirdPartyFileId:function(e){if(a.isValid(e))return i.getThirdPartyFileId(e)},pause:function(e){return!!(a.isResumable(e)&&i.pause&&a.isValid(e)&&i.pause(e))&&(d.free(e),i.moveInProgressToRemaining(e),!0)},isResumable:function(e){return!!i.isResumable&&i.isResumable(e)}}),qq.extend(l,e),r=l.log,s=l.chunking.enabled&&qq.supportedFeatures.chunking,u=s&&l.chunking.concurrent.enabled,(o={})[l.preventRetryParam]=!0,n=o,p.initHandler()},qq.WindowReceiveMessage=function(e){"use strict";var t={};qq.extend({log:function(e,t){}},e),qq.extend(this,{receiveMessage:function(e,n){window.postMessage?t[e]=qq(window).attach("message",(function(e){n(e.data)})):log("iframe message passing not supported in this browser!","error")},stopReceivingMessages:function(e){if(window.postMessage){var n=t[e];n&&n()}}})},qq.FormUploadHandler=function(e){"use strict";var t=e.options,n=this,r=e.proxy,i=qq.getUniqueId(),o={},a={},s={},u=t.isCors,l=t.inputName,c=r.getUuid,d=r.log,f=new qq.WindowReceiveMessage({log:d});function p(e){return e.split("_")[0]}qq.extend(this,new qq.UploadHandler(e)),qq.override(this,(function(e){return{add:function(t,n){e.add(t,{input:n}),n.setAttribute("name",l),n.parentNode&&qq(n).remove()},expunge:function(t){!function(e){delete a[e],u&&(clearTimeout(s[e]),delete s[e],f.stopReceivingMessages(e));var t=document.getElementById(n._getIframeName(e));t&&(t.setAttribute("src","javascript:false;"),qq(t).remove())}(t),e.expunge(t)},isValid:function(t){return e.isValid(t)&&void 0!==n._getFileState(t).input}}})),qq.extend(this,{getInput:function(e){return n._getFileState(e).input},_attachLoadEvent:function(e,t){var r;u?function(e,t){var r=e.id,i=p(r),u=c(i);o[u]=t,a[i]=qq(e).attach("load",(function(){n.getInput(i)&&(d("Received iframe load event for CORS upload request (iframe name "+r+")"),s[r]=setTimeout((function(){var e="No valid message received from loaded iframe for iframe name "+r;d(e,"error"),t({error:e})}),1e3))})),f.receiveMessage(r,(function(e){d("Received the following window message: '"+e+"'");p(r);var t,i=n._parseJsonResponse(e),a=i.uuid;a&&o[a]?(d("Handling response for iframe name "+r),clearTimeout(s[r]),delete s[r],n._detachLoadEvent(r),t=o[a],delete o[a],f.stopReceivingMessages(r),t(i)):a||d("'"+e+"' does not contain a UUID - ignoring.")}))}(e,t):a[e.id]=qq(e).attach("load",(function(){if(d("Received response for "+e.id),e.parentNode){try{if(e.contentDocument&&e.contentDocument.body&&"false"==e.contentDocument.body.innerHTML)return}catch(e){d("Error when attempting to access iframe during handling of upload response ("+e.message+")","error"),r={success:!1}}t(r)}}))},_createIframe:function(e){return function(e){var t=qq.toElement("<iframe src='javascript:false;' name='"+e+"' />");return t.setAttribute("id",e),t.style.display="none",document.body.appendChild(t),t}(n._getIframeName(e))},_detachLoadEvent:function(e){void 0!==a[e]&&(a[e](),delete a[e])},_getIframeName:function(e){return e+"_"+i},_initFormForUpload:function(e){var t=e.method,n=e.endpoint,r=e.params,i=e.paramsInBody,o=e.targetName,a=qq.toElement("<form method='"+t+"' enctype='multipart/form-data'></form>"),s=n;return i?qq.obj2Inputs(r,a):s=qq.obj2url(r,n),a.setAttribute("action",s),a.setAttribute("target",o),a.style.display="none",document.body.appendChild(a),a},_parseJsonResponse:function(e){var t={};try{t=qq.parseJson(e)}catch(e){d("Error when attempting to parse iframe upload response ("+e.message+")","error")}return t}})},qq.XhrUploadHandler=function(e){"use strict";var t=this,n=e.options.namespace,r=e.proxy,i=e.options.chunking,o=e.options.resume,a=i&&e.options.chunking.enabled&&qq.supportedFeatures.chunking,s=o&&e.options.resume.enabled&&a&&qq.supportedFeatures.resume,u=r.getName,l=r.getSize,c=r.getUuid,d=r.getEndpoint,f=r.getDataByUuid,p=r.onUuidChanged,h=r.onProgress,g=r.log;function m(e){qq.each(t._getXhrs(e),(function(n,r){var i=t._getAjaxRequester(e,n);r.onreadystatechange=null,r.upload.onprogress=null,r.abort(),i&&i.canceled&&i.canceled(e)}))}qq.extend(this,new qq.UploadHandler(e)),qq.override(this,(function(e){return{add:function(n,r){if(qq.isFile(r)||qq.isBlob(r))e.add(n,{file:r});else{if(!(r instanceof qq.BlobProxy))throw new Error("Passed obj is not a File, Blob, or proxy");e.add(n,{proxy:r})}t._initTempState(n),s&&t._maybePrepareForResume(n)},expunge:function(n){m(n),t._maybeDeletePersistedChunkData(n),t._clearXhrs(n),e.expunge(n)}}})),qq.extend(this,{clearCachedChunk:function(e,n){delete t._getFileState(e).temp.cachedChunks[n]},clearXhr:function(e,n){var r=t._getFileState(e).temp;r.xhrs&&delete r.xhrs[n],r.ajaxRequesters&&delete r.ajaxRequesters[n]},finalizeChunks:function(e,n){var r=t._getTotalChunks(e)-1,i=t._getXhr(e,r);return n?(new qq.Promise).success(n(i),i):(new qq.Promise).success({},i)},getFile:function(e){return t.isValid(e)&&t._getFileState(e).file},getProxy:function(e){return t.isValid(e)&&t._getFileState(e).proxy},getResumableFilesData:function(){var e=[];return t._iterateResumeRecords((function(n,r){t.moveInProgressToRemaining(null,r.chunking.inProgress,r.chunking.remaining);var i={name:r.name,remaining:r.chunking.remaining,size:r.size,uuid:r.uuid};r.key&&(i.key=r.key),e.push(i)})),e},isResumable:function(e){return!!i&&t.isValid(e)&&!t._getFileState(e).notResumable},moveInProgressToRemaining:function(e,n,r){var i=n||t._getFileState(e).chunking.inProgress,o=r||t._getFileState(e).chunking.remaining;i&&(g(qq.format("Moving these chunks from in-progress {}, to remaining.",JSON.stringify(i))),i.reverse(),qq.each(i,(function(e,t){o.unshift(t)})),i.length=0)},pause:function(e){if(t.isValid(e))return g(qq.format("Aborting XHR upload for {} '{}' due to pause instruction.",e,u(e))),t._getFileState(e).paused=!0,m(e),!0},reevaluateChunking:function(e){if(i&&t.isValid(e)){var n,r,o=t._getFileState(e);if(delete o.chunking,o.chunking={},(n=t._getTotalChunks(e))>1||i.mandatory){for(o.chunking.enabled=!0,o.chunking.parts=n,o.chunking.remaining=[],r=0;r<n;r++)o.chunking.remaining.push(r);t._initTempState(e)}else o.chunking.enabled=!1}},updateBlob:function(e,n){t.isValid(e)&&(t._getFileState(e).file=n)},_clearXhrs:function(e){var n=t._getFileState(e).temp;qq.each(n.ajaxRequesters,(function(e){delete n.ajaxRequesters[e]})),qq.each(n.xhrs,(function(e){delete n.xhrs[e]}))},_createXhr:function(e,n){return t._registerXhr(e,n,qq.createXhrInstance())},_getAjaxRequester:function(e,n){var r=null==n?-1:n;return t._getFileState(e).temp.ajaxRequesters[r]},_getChunkData:function(e,n){var r=i.partSize,o=l(e),a=t.getFile(e),s=r*n,u=s+r>=o?o:s+r,c=t._getTotalChunks(e),d=this._getFileState(e).temp.cachedChunks,f=d[n]||qq.sliceBlob(a,s,u);return d[n]=f,{part:n,start:s,end:u,count:c,blob:f,size:u-s}},_getChunkDataForCallback:function(e){return{partIndex:e.part,startByte:e.start+1,endByte:e.end,totalParts:e.count}},_getLocalStorageId:function(e){var t=u(e),r=l(e),o=i.partSize,a=d(e);return qq.format("qq{}resume{}-{}-{}-{}-{}",n,"5.0",t,r,o,a)},_getMimeType:function(e){return t.getFile(e).type},_getPersistableData:function(e){return t._getFileState(e).chunking},_getTotalChunks:function(e){if(i){var t=l(e),n=i.partSize;return Math.ceil(t/n)}},_getXhr:function(e,n){var r=null==n?-1:n;return t._getFileState(e).temp.xhrs[r]},_getXhrs:function(e){return t._getFileState(e).temp.xhrs},_iterateResumeRecords:function(e){s&&qq.each(localStorage,(function(t,r){if(0===t.indexOf(qq.format("qq{}resume",n))){var i=JSON.parse(r);e(t,i)}}))},_initTempState:function(e){t._getFileState(e).temp={ajaxRequesters:{},chunkProgress:{},xhrs:{},cachedChunks:{}}},_markNotResumable:function(e){t._getFileState(e).notResumable=!0},_maybeDeletePersistedChunkData:function(e){var n;return!!(s&&t.isResumable(e)&&(n=t._getLocalStorageId(e))&&localStorage.getItem(n))&&(localStorage.removeItem(n),!0)},_maybePrepareForResume:function(e){var n,r,i=t._getFileState(e);s&&void 0===i.key&&(n=t._getLocalStorageId(e),(r=localStorage.getItem(n))&&(r=JSON.parse(r),f(r.uuid)?t._markNotResumable(e):(g(qq.format("Identified file with ID {} and name of {} as resumable.",e,u(e))),p(e,r.uuid),i.key=r.key,i.chunking=r.chunking,i.loaded=r.loaded,i.attemptingResume=!0,t.moveInProgressToRemaining(e))))},_maybePersistChunkedState:function(e){var n,r,i=t._getFileState(e);if(s&&t.isResumable(e)){n=t._getLocalStorageId(e),r={name:u(e),size:l(e),uuid:c(e),key:i.key,chunking:i.chunking,loaded:i.loaded,lastUpdated:Date.now()};try{localStorage.setItem(n,JSON.stringify(r))}catch(t){g(qq.format("Unable to save resume data for '{}' due to error: '{}'.",e,t.toString()),"warn")}}},_registerProgressHandler:function(e,n,r){var i=t._getXhr(e,n),o=u(e),a={simple:function(t,n){var r=l(e);h(e,o,t===n?r:t>=r?r-1:t,r)},chunked:function(i,a){var s=t._getFileState(e).temp.chunkProgress,u=t._getFileState(e).loaded,c=i,d=a,f=l(e),p=c-(d-r),g=u;s[n]=p,qq.each(s,(function(e,t){g+=t})),h(e,o,g,f)}};i.upload.onprogress=function(e){e.lengthComputable&&a[null==r?"simple":"chunked"](e.loaded,e.total)}},_registerXhr:function(e,n,r,i){var o=null==n?-1:n,a=t._getFileState(e).temp;return a.xhrs=a.xhrs||{},a.ajaxRequesters=a.ajaxRequesters||{},a.xhrs[o]=r,i&&(a.ajaxRequesters[o]=i),r},_removeExpiredChunkingRecords:function(){var e=o.recordsExpireIn;t._iterateResumeRecords((function(t,n){var r=new Date(n.lastUpdated);r.setDate(r.getDate()+e),r.getTime()<=Date.now()&&(g("Removing expired resume record with key "+t),localStorage.removeItem(t))}))},_shouldChunkThisFile:function(e){var n=t._getFileState(e);return n.chunking||t.reevaluateChunking(e),n.chunking.enabled}})},qq.DeleteFileAjaxRequester=function(e){"use strict";var t,n={method:"DELETE",uuidParamName:"qquuid",endpointStore:{},maxConnections:3,customHeaders:function(e){return{}},paramsStore:{},cors:{expected:!1,sendCredentials:!1},log:function(e,t){},onDelete:function(e){},onDeleteComplete:function(e,t,n){}};qq.extend(n,e),t=qq.extend(this,new qq.AjaxRequester({acceptHeader:"application/json",validMethods:["POST","DELETE"],method:n.method,endpointStore:n.endpointStore,paramsStore:n.paramsStore,mandatedParams:"POST"===n.method.toUpperCase()?{_method:"DELETE"}:{},maxConnections:n.maxConnections,customHeaders:function(e){return n.customHeaders.get(e)},log:n.log,onSend:n.onDelete,onComplete:n.onDeleteComplete,cors:n.cors})),qq.extend(this,{sendDelete:function(e,r,i){var o=i||{};n.log("Submitting delete file request for "+e),"DELETE"===n.method?t.initTransport(e).withPath(r).withParams(o).send():(o[n.uuidParamName]=r,t.initTransport(e).withParams(o).send())}})},function(){function e(e,n,r,i,o){var a,s=e.naturalWidth,u=e.naturalHeight,l=i.width,c=i.height,d=r.getContext("2d"),f=new qq.Promise;return d.save(),i.resize?function(e){var n=e.blob,r=e.image,i=e.imageHeight,o=e.imageWidth,a=e.orientation,s=new qq.Promise,u=e.resize,l=document.createElement("canvas"),c=l.getContext("2d"),d=e.canvas,f=e.targetHeight,p=e.targetWidth;return t(l,o,i,a),d.height=f,d.width=p,c.drawImage(r,0,0),u({blob:n,height:f,image:r,sourceCanvas:l,targetCanvas:d,width:p}).then((function(){d.qqImageRendered&&d.qqImageRendered(),s.success()}),s.failure),s}({blob:n,canvas:r,image:e,imageHeight:u,imageWidth:s,orientation:i.orientation,resize:i.resize,targetHeight:c,targetWidth:l}):(qq.supportedFeatures.unlimitedScaledImageSize||(a=function(e){if(!qq.ios())throw new qq.Error("Downsampled dimensions can only be reliably calculated for iOS!");if(e.origHeight*e.origWidth>5241e3)return{newHeight:Math.round(Math.sqrt(e.origHeight/e.origWidth*5241e3)),newWidth:Math.round(Math.sqrt(e.origWidth/e.origHeight*5241e3))}}({origWidth:l,origHeight:c}))&&(qq.log(qq.format("Had to reduce dimensions due to device limitations from {}w / {}h to {}w / {}h",l,c,a.newWidth,a.newHeight),"warn"),l=a.newWidth,c=a.newHeight),t(r,l,c,i.orientation),qq.ios()?function(){(function(e){var t,n=e.naturalWidth,r=e.naturalHeight,i=document.createElement("canvas");return n*r>1048576&&(i.width=i.height=1,(t=i.getContext("2d")).drawImage(e,1-n,0),0===t.getImageData(0,0,1,1).data[3])})(e)&&(s/=2,u/=2);var t,n,r,i=1024,a=document.createElement("canvas"),f=o?function(e,t,n){var r,i,o,a=document.createElement("canvas"),s=0,u=n,l=n;for(a.width=1,a.height=n,(r=a.getContext("2d")).drawImage(e,0,0),i=r.getImageData(0,0,1,n).data;l>s;)0===i[4*(l-1)+3]?u=l:s=l,l=u+s>>1;return 0===(o=l/n)?1:o}(e,0,u):1,p=Math.ceil(i*l/s),h=Math.ceil(i*c/u/f),g=0,m=0;for(a.width=a.height=i,t=a.getContext("2d");g<u;){for(n=0,r=0;n<s;)t.clearRect(0,0,i,i),t.drawImage(e,-n,-g),d.drawImage(a,0,0,i,i,r,m,p,h),n+=i,r+=p;g+=i,m+=h}d.restore(),a=t=null}():d.drawImage(e,0,0,l,c),r.qqImageRendered&&r.qqImageRendered(),f.success(),f)}function t(e,t,n,r){switch(r){case 5:case 6:case 7:case 8:e.width=n,e.height=t;break;default:e.width=t,e.height=n}var i=e.getContext("2d");switch(r){case 2:i.translate(t,0),i.scale(-1,1);break;case 3:i.translate(t,n),i.rotate(Math.PI);break;case 4:i.translate(0,n),i.scale(1,-1);break;case 5:i.rotate(.5*Math.PI),i.scale(1,-1);break;case 6:i.rotate(.5*Math.PI),i.translate(0,-n);break;case 7:i.rotate(.5*Math.PI),i.translate(t,-n),i.scale(-1,1);break;case 8:i.rotate(-.5*Math.PI),i.translate(-t,0)}}function n(e,t){var n=this;window.Blob&&e instanceof Blob&&function(){var t=new Image,r=window.URL&&window.URL.createObjectURL?window.URL:window.webkitURL&&window.webkitURL.createObjectURL?window.webkitURL:null;if(!r)throw Error("No createObjectURL function found to create blob url");t.src=r.createObjectURL(e),n.blob=e,e=t}(),e.naturalWidth||e.naturalHeight||(e.onload=function(){var e=n.imageLoadListeners;e&&(n.imageLoadListeners=null,setTimeout((function(){for(var t=0,n=e.length;t<n;t++)e[t]()}),0))},e.onerror=t,this.imageLoadListeners=[]),this.srcImage=e}n.prototype.render=function(t,n){n=n||{};var r,i,o=this,a=this.srcImage.naturalWidth,s=this.srcImage.naturalHeight,u=n.width,l=n.height,c=n.maxWidth,d=n.maxHeight,f=!this.blob||"image/jpeg"===this.blob.type,p=t.tagName.toLowerCase();this.imageLoadListeners?this.imageLoadListeners.push((function(){o.render(t,n)})):(u&&!l?l=s*u/a<<0:l&&!u?u=a*l/s<<0:(u=a,l=s),c&&u>c&&(l=s*(u=c)/a<<0),d&&l>d&&(u=a*(l=d)/s<<0),r={width:u,height:l},qq.each(n,(function(e,t){r[e]=t})),"img"===p?(i=t.src,function(t,n,r,i){var o=document.createElement("canvas"),a=r.mime||"image/jpeg",s=new qq.Promise;return e(t,n,o,r,i).then((function(){s.success(o.toDataURL(a,r.quality||.8))})),s}(o.srcImage,o.blob,r,f).then((function(e){t.src=e,i===t.src&&t.onload()}))):"canvas"===p&&e(this.srcImage,this.blob,t,r,f),"function"==typeof this.onrender&&this.onrender(t))},qq.MegaPixImage=n}(),qq.ImageGenerator=function(e){"use strict";function t(e){return"img"===e.tagName.toLowerCase()}function n(e){return"canvas"===e.tagName.toLowerCase()}function r(e){var t=e.split("/"),n=t[t.length-1].split("?")[0],r=qq.getExtension(n);switch(r=r&&r.toLowerCase()){case"jpeg":case"jpg":return"image/jpeg";case"png":return"image/png";case"bmp":return"image/bmp";case"gif":return"image/gif";case"tiff":case"tif":return"image/tiff"}}function i(e){var t,n,r,i=document.createElement("a");return i.href=e,t=i.protocol,r=i.port,n=i.hostname,t.toLowerCase()!==window.location.protocol.toLowerCase()||(n.toLowerCase()!==window.location.hostname.toLowerCase()||r!==window.location.port&&!qq.ie())}function o(r,i){var o=t(r)||n(r);return t(r)?function(t,n){t.onload=function(){t.onload=null,t.onerror=null,n.success(t)},t.onerror=function(){t.onload=null,t.onerror=null,e("Problem drawing thumbnail!","error"),n.failure(t,"Problem drawing thumbnail!")}}(r,i):n(r)?function(e,t){e.qqImageRendered=function(){t.success(e)}}(r,i):(i.failure(r),e(qq.format("Element container of type {} is not supported!",r.tagName),"error")),o}function a(e,t,n,a,s){var u=new Image,l=new qq.Promise;o(u,l),i(e)&&(u.crossOrigin="anonymous"),u.src=e,l.then((function(){o(t,n),new qq.MegaPixImage(u).render(t,{maxWidth:a,maxHeight:a,mime:r(e),resize:s})}),n.failure)}function s(e,t,n,r){o(t,n),qq(t).css({maxWidth:r+"px",maxHeight:r+"px"}),t.src=e}function u(e,r,u){var l,c=new qq.Promise,d=u.scale,f=d?u.maxSize:null;return d&&t(r)?(l=document.createElement("canvas")).getContext&&l.getContext("2d")?i(e)&&void 0===(new Image).crossOrigin?s(e,r,c,f):a(e,r,c,f):s(e,r,c,f):n(r)?a(e,r,c,f):o(r,c)&&(r.src=e),c}qq.extend(this,{generate:function(t,n,r){return qq.isString(t)?(e("Attempting to update thumbnail based on server response."),u(t,n,r||{})):(e("Attempting to draw client-side image preview."),function(t,n,r){var i=new qq.Promise,a=new qq.Identify(t,e),s=r.maxSize,u=null==r.orient||r.orient,l=function(){n.onerror=null,n.onload=null,e("Could not render preview, file may be too large!","error"),i.failure(n,"Browser cannot render image!")};return a.isPreviewable().then((function(a){var c={parse:function(){return(new qq.Promise).success()}},d=u?new qq.Exif(t,e):c,f=new qq.MegaPixImage(t,l);o(n,i)&&d.parse().then((function(e){var t=e&&e.Orientation;f.render(n,{maxWidth:s,maxHeight:s,orientation:t,mime:a,resize:r.customResizeFunction})}),(function(t){e(qq.format("EXIF data could not be parsed ({}).  Assuming orientation = 1.",t)),f.render(n,{maxWidth:s,maxHeight:s,mime:a,resize:r.customResizeFunction})}))}),(function(){e("Not previewable"),i.failure(n,"Not previewable")})),i}(t,n,r||{}))}}),this._testing={},this._testing.isImg=t,this._testing.isCanvas=n,this._testing.isCrossOrigin=i,this._testing.determineMimeOfFileName=r},qq.Exif=function(e,t){"use strict";var n=[274],r={274:{name:"Orientation",bytes:2}};function i(e){for(var t=0,n=0;e.length>0;)t+=parseInt(e.substring(0,2),16)*Math.pow(2,n),e=e.substring(2,e.length),n+=8;return t}function o(){var t=new qq.Promise;return qq.readBlobToHex(e,0,6).then((function(n){0!==n.indexOf("ffd8")?t.failure("Not a valid JPEG!"):function t(n,r){var i=n,o=r;return void 0===i&&(i=2,o=new qq.Promise),qq.readBlobToHex(e,i,4).then((function(e){var n,r=/^ffe([0-9])/.exec(e);r?"1"!==r[1]?(n=parseInt(e.slice(4,8),16),t(i+n+2,o)):o.success(i):o.failure("No EXIF header to be found!")})),o}().then((function(e){t.success(e)}),(function(e){t.failure(e)}))})),t}qq.extend(this,{parse:function(){var a=new qq.Promise,s=function(e){t(qq.format("EXIF header parse failed: '{}' ",e)),a.failure(e)};return o().then((function(o){var u,l;t(qq.format("Moving forward with EXIF header parsing for '{}'",void 0===e.name?"blob":e.name)),(u=o,l=new qq.Promise,qq.readBlobToHex(e,u+10,2).then((function(e){l.success("4949"===e)})),l).then((function(u){t(qq.format("EXIF Byte order is {} endian",u?"little":"big")),function(t,n){var r=new qq.Promise;return qq.readBlobToHex(e,t+18,2).then((function(e){if(n)return r.success(i(e));r.success(parseInt(e,16))})),r}(o,u).then((function(l){t(qq.format("Found {} APP1 directory entries",l)),function(t,n){var r=t+20,i=12*n;return qq.readBlobToHex(e,r,i)}(o,l).then((function(e){var o=function(e){for(var t=[],n=0;n+24<=e.length;)t.push(e.slice(n,n+24)),n+=24;return t}(e),s=function(e,t){var o=qq.extend([],n),a={};return qq.each(t,(function(t,n){var s,u,l,c=n.slice(0,4),d=e?i(c):parseInt(c,16),f=o.indexOf(d);if(f>=0&&(u=r[d].name,l=r[d].bytes,s=n.slice(16,16+2*l),a[u]=e?i(s):parseInt(s,16),o.splice(f,1)),0===o.length)return!1})),a}(u,o);t("Successfully parsed some EXIF tags"),a.success(s)}),s)}),s)}),s)}),s),a}}),this._testing={},this._testing.parseLittleEndian=i},qq.Identify=function(e,t){"use strict";qq.extend(this,{isPreviewable:function(){var n=this,r=new qq.Promise,i=!1,o=void 0===e.name?"blob":e.name;return t(qq.format("Attempting to determine if {} can be rendered in this browser",o)),t("First pass: check type attribute of blob object."),this.isPreviewableSync()?(t("Second pass: check for magic bytes in file header."),qq.readBlobToHex(e,0,4).then((function(e){qq.each(n.PREVIEWABLE_MIME_TYPES,(function(t,n){if(o=e,a=!1,s=[].concat(n),qq.each(s,(function(e,t){if(0===o.indexOf(t))return a=!0,!1})),a)return("image/tiff"!==t||qq.supportedFeatures.tiffPreviews)&&(i=!0,r.success(t)),!1;var o,a,s})),t(qq.format("'{}' is {} able to be rendered in this browser",o,i?"":"NOT")),i||r.failure()}),(function(){t("Error reading file w/ name '"+o+"'.  Not able to be rendered in this browser."),r.failure()}))):r.failure(),r},isPreviewableSync:function(){var n=e.type,r=qq.indexOf(Object.keys(this.PREVIEWABLE_MIME_TYPES),n)>=0,i=!1,o=void 0===e.name?"blob":e.name;return r&&(i="image/tiff"!==n||qq.supportedFeatures.tiffPreviews),!i&&t(o+" is not previewable in this browser per the blob's type attr"),i}})},qq.Identify.prototype.PREVIEWABLE_MIME_TYPES={"image/jpeg":"ffd8ff","image/gif":"474946","image/png":"89504e","image/bmp":"424d","image/tiff":["49492a00","4d4d002a"]},qq.ImageValidation=function(e,t){"use strict";this.validate=function(n){var r,i=new qq.Promise;return t("Attempting to validate image."),!function(e){var t=!1;return qq.each(e,(function(e,n){if(n>0)return t=!0,!1})),t}(n)?i.success():(r=new qq.Promise,new qq.Identify(e,t).isPreviewable().then((function(){var n=new Image,i=window.URL&&window.URL.createObjectURL?window.URL:window.webkitURL&&window.webkitURL.createObjectURL?window.webkitURL:null;i?(n.onerror=function(){t("Cannot determine dimensions for image.  May be too large.","error"),r.failure()},n.onload=function(){r.success({width:this.width,height:this.height})},n.src=i.createObjectURL(e)):(t("No createObjectURL function available to generate image URL!","error"),r.failure())}),r.failure),r).then((function(e){var t=function(e,t){var n;return qq.each(e,(function(e,r){if(r>0){var i=/(max|min)(Width|Height)/.exec(e),o=i[2].charAt(0).toLowerCase()+i[2].slice(1),a=t[o];switch(i[1]){case"min":if(a<r)return n=e,!1;break;case"max":if(a>r)return n=e,!1}}})),n}(n,e);t?i.failure(t):i.success()}),i.success),i}},qq.Session=function(e){"use strict";var t={endpoint:null,params:{},customHeaders:{},cors:{},addFileRecord:function(e){},log:function(e,t){}};function n(e,n,r,i){var o=!1;(n=n&&function(e){if(qq.isArray(e))return!0;t.log("Session response is not an array.","error")}(e))&&qq.each(e,(function(e,n){if(null==n.uuid)o=!0,t.log(qq.format("Session response item {} did not include a valid UUID - ignoring.",e),"error");else if(null==n.name)o=!0,t.log(qq.format("Session response item {} did not include a valid name - ignoring.",e),"error");else try{return t.addFileRecord(n),!0}catch(e){o=!0,t.log(e.message,"error")}return!1})),i[n&&!o?"success":"failure"](e,r)}qq.extend(t,e,!0),this.refresh=function(){var e=new qq.Promise,r=qq.extend({},t);return new qq.SessionAjaxRequester(qq.extend(r,{onComplete:function(t,r,i){n(t,r,i,e)}})).queryServer(),e}},qq.SessionAjaxRequester=function(e){"use strict";var t,n={endpoint:null,customHeaders:{},params:{},cors:{expected:!1,sendCredentials:!1},onComplete:function(e,t,n){},log:function(e,t){}};qq.extend(n,e),t=qq.extend(this,new qq.AjaxRequester({acceptHeader:"application/json",validMethods:["GET"],method:"GET",endpointStore:{get:function(){return n.endpoint}},customHeaders:n.customHeaders,log:n.log,onComplete:function(e,t,r){var i=null;if(null!=t.responseText)try{i=qq.parseJson(t.responseText)}catch(e){n.log("Problem parsing session response: "+e.message,"error"),r=!0}n.onComplete(i,!r,t)},cors:n.cors})),qq.extend(this,{queryServer:function(){var e=qq.extend({},n.params);n.log("Session query request."),t.initTransport("sessionRefresh").withParams(e).withCacheBuster().send()}})},qq.Scaler=function(e,t){"use strict";var n=e.customResizer,r=e.sendOriginal,i=e.orient,o=e.defaultType,a=e.defaultQuality/100,s=e.failureText,u=e.includeExif,l=this._getSortedSizes(e.sizes);qq.extend(this,{enabled:qq.supportedFeatures.scaling&&l.length>0,getFileRecords:function(e,c,d){var f=this,p=[],h=d.blob?d.blob:d;return new qq.Identify(h,t).isPreviewableSync()?(qq.each(l,(function(e,r){var l=f._determineOutputType({defaultType:o,requestedType:r.type,refType:h.type});p.push({uuid:qq.getUniqueId(),name:f._getName(c,{name:r.name,type:l,refType:h.type}),blob:new qq.BlobProxy(h,qq.bind(f._generateScaledImage,f,{customResizeFunction:n,maxSize:r.maxSize,orient:i,type:l,quality:a,failedText:s,includeExif:u,log:t}))})})),p.push({uuid:e,name:c,size:h.size,blob:r?h:null})):p.push({uuid:e,name:c,size:h.size,blob:h}),p},handleNewFile:function(e,t,n,r,i,o,a,s){e.qqButtonId||e.blob&&e.blob.qqButtonId;var u,l=[],c=null,d=s.addFileToHandler,f=s.uploadData,p=s.paramsStore,h=qq.getUniqueId();qq.each(this.getFileRecords(n,t,e),(function(e,t){var n,r=t.size;t.blob instanceof qq.BlobProxy&&(r=-1),n=f.addFile({uuid:t.uuid,name:t.name,size:r,batchId:o,proxyGroupId:h}),t.blob instanceof qq.BlobProxy?l.push(n):c=n,t.blob?(d(n,t.blob),i.push({id:n,file:t.blob})):f.setStatus(n,qq.status.REJECTED)})),null!==c&&(qq.each(l,(function(e,t){var n={qqparentuuid:f.retrieve({id:c}).uuid,qqparentsize:f.retrieve({id:c}).size};n[a]=f.retrieve({id:t}).uuid,f.setParentId(t,c),p.addReadOnly(t,n)})),l.length&&((u={})[a]=f.retrieve({id:c}).uuid,p.addReadOnly(c,u)))}})},qq.extend(qq.Scaler.prototype,{scaleImage:function(e,t,n){"use strict";if(!qq.supportedFeatures.scaling)throw new qq.Error("Scaling is not supported in this browser!");var r=new qq.Promise,i=n.log,o=n.getFile(e),a=n.uploadData.retrieve({id:e}),s=a&&a.name,u=a&&a.uuid,l={customResizer:t.customResizer,sendOriginal:!1,orient:t.orient,defaultType:t.type||null,defaultQuality:t.quality,failedToScaleText:"Unable to scale",sizes:[{name:"",maxSize:t.maxSize}]},c=new qq.Scaler(l,i);return qq.Scaler&&qq.supportedFeatures.imagePreviews&&o?qq.bind((function(){var t=c.getFileRecords(u,s,o)[0];t&&t.blob instanceof qq.BlobProxy?t.blob.create().then(r.success,r.failure):(i(e+" is not a scalable image!","error"),r.failure())}),this)():(r.failure(),i("Could not generate requested scaled image for "+e+".  Scaling is either not possible in this browser, or the file could not be located.","error")),r},_determineOutputType:function(e){"use strict";var t=e.requestedType,n=e.defaultType,r=e.refType;return n||t?t&&qq.indexOf(Object.keys(qq.Identify.prototype.PREVIEWABLE_MIME_TYPES),t)>=0?"image/tiff"===t?qq.supportedFeatures.tiffPreviews?t:n:t:n:"image/jpeg"!==r?"image/png":r},_getName:function(e,t){"use strict";var n=e.lastIndexOf("."),r=t.type||"image/png",i=t.refType,o="",a=qq.getExtension(e),s="";return t.name&&t.name.trim().length&&(s=" ("+t.name+")"),n>=0?(o=e.substr(0,n),i!==r&&(a=r.split("/")[1]),o+=s+"."+a):o=e+s,o},_getSortedSizes:function(e){"use strict";return(e=qq.extend([],e)).sort((function(e,t){return e.maxSize>t.maxSize?1:e.maxSize<t.maxSize?-1:0}))},_generateScaledImage:function(e,t){"use strict";var n=this,r=e.customResizeFunction,i=e.log,o=e.maxSize,a=e.orient,s=e.type,u=e.quality,l=e.failedText,c=e.includeExif&&"image/jpeg"===t.type&&"image/jpeg"===s,d=new qq.Promise,f=new qq.ImageGenerator(i),p=document.createElement("canvas");return i("Attempting to generate scaled version for "+t.name),f.generate(t,p,{maxSize:o,orient:a,customResizeFunction:r}).then((function(){var e=p.toDataURL(s,u),r=function(){i("Success generating scaled version for "+t.name);var n=qq.dataUriToBlob(e);d.success(n)};c?n._insertExifHeader(t,e,i).then((function(t){e=t,r()}),(function(){i("Problem inserting EXIF header into scaled image.  Using scaled image w/out EXIF data.","error"),r()})):r()}),(function(){i("Failed attempt to generate scaled version for "+t.name,"error"),d.failure(l)})),d},_insertExifHeader:function(e,t,n){"use strict";var r=new FileReader,i=new qq.Promise,o="";return r.onload=function(){o=r.result,i.success(qq.ExifRestorer.restore(o,t))},r.onerror=function(){n("Problem reading "+e.name+" during attempt to transfer EXIF data to scaled version.","error"),i.failure()},r.readAsDataURL(e),i},_dataUriToBlob:function(e){"use strict";var t,n,r,i;return t=e.split(",")[0].indexOf("base64")>=0?atob(e.split(",")[1]):decodeURI(e.split(",")[1]),n=e.split(",")[0].split(":")[1].split(";")[0],r=new ArrayBuffer(t.length),i=new Uint8Array(r),qq.each(t,(function(e,t){i[e]=t.charCodeAt(0)})),this._createBlob(r,n)},_createBlob:function(e,t){"use strict";var n=window.BlobBuilder||window.WebKitBlobBuilder||window.MozBlobBuilder||window.MSBlobBuilder,r=n&&new n;return r?(r.append(e),r.getBlob(t)):new Blob([e],{type:t})}}),qq.ExifRestorer=(ExifRestorer={KEY_STR:"ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789+/=",encode64:function(e){var t,n,r,i,o,a="",s="",u="",l=0;do{r=(t=e[l++])>>2,i=(3&t)<<4|(n=e[l++])>>4,o=(15&n)<<2|(s=e[l++])>>6,u=63&s,isNaN(n)?o=u=64:isNaN(s)&&(u=64),a=a+this.KEY_STR.charAt(r)+this.KEY_STR.charAt(i)+this.KEY_STR.charAt(o)+this.KEY_STR.charAt(u),t=n=s="",r=i=o=u=""}while(l<e.length);return a},restore:function(e,t){if(!e.match("data:image/jpeg;base64,"))return t;var n=this.decode64(e.replace("data:image/jpeg;base64,","")),r=this.slice2Segments(n),i=this.exifManipulation(t,r);return"data:image/jpeg;base64,"+this.encode64(i)},exifManipulation:function(e,t){var n=this.getExifArray(t),r=this.insertExif(e,n);return new Uint8Array(r)},getExifArray:function(e){for(var t,n=0;n<e.length;n++)if(255==(t=e[n])[0]&225==t[1])return t;return[]},insertExif:function(e,t){var n=e.replace("data:image/jpeg;base64,",""),r=this.decode64(n),i=r.indexOf(255,3),o=r.slice(0,i),a=r.slice(i),s=o;return s=(s=s.concat(t)).concat(a)},slice2Segments:function(e){for(var t=0,n=[];!(255==e[t]&218==e[t+1]);){if(255==e[t]&216==e[t+1])t+=2;else{var r=t+(256*e[t+2]+e[t+3])+2,i=e.slice(t,r);n.push(i),t=r}if(t>e.length)break}return n},decode64:function(e){var t,n,r,i,o="",a="",s=0,u=[];if(/[^A-Za-z0-9\+\/\=]/g.exec(e))throw new Error("There were invalid base64 characters in the input text.  Valid base64 characters are A-Z, a-z, 0-9, '+', '/',and '='");e=e.replace(/[^A-Za-z0-9\+\/\=]/g,"");do{t=this.KEY_STR.indexOf(e.charAt(s++))<<2|(r=this.KEY_STR.indexOf(e.charAt(s++)))>>4,n=(15&r)<<4|(i=this.KEY_STR.indexOf(e.charAt(s++)))>>2,o=(3&i)<<6|(a=this.KEY_STR.indexOf(e.charAt(s++))),u.push(t),64!=i&&u.push(n),64!=a&&u.push(o),t=n=o="",r=i=a=""}while(s<e.length);return u}},ExifRestorer),qq.TotalProgress=function(e,t){"use strict";var n={},r=0,i=0,o=-1,a=-1,s=function(t,n){t===o&&n===a||e(t,n),o=t,a=n},u=function(e){var r=t(e);r>0&&(l(e,0,r),n[e]={loaded:0,total:r})},l=function(e,t,o){var a=n[e]?n[e].loaded:0,u=n[e]?n[e].total:0;-1===t&&-1===o?(r-=a,i-=u):(t&&(r+=t-a),o&&(i+=o-u)),s(r,i)};qq.extend(this,{onAllComplete:function(e,t,n){(0===t.length||function(e,t){var n=!0;return qq.each(e,(function(e,r){if(qq.indexOf(t,r)>=0)return n=!1,!1})),n}(t,n))&&(s(i,i),this.reset())},onStatusChange:function(e,t,r){r===qq.status.CANCELED||r===qq.status.REJECTED?function(e){l(e,-1,-1),delete n[e]}(e):r===qq.status.SUBMITTING&&u(e)},onIndividualProgress:function(e,t,r){l(e,t,r),n[e]={loaded:t,total:r}},onNewSize:function(e){u(e)},reset:function(){n={},r=0,i=0}})},qq.PasteSupport=function(e){"use strict";var t,n;t={targetElement:null,callbacks:{log:function(e,t){},pasteReceived:function(e){}}},qq.extend(t,e),n=qq(t.targetElement).attach("paste",(function(e){var n=e.clipboardData;n&&qq.each(n.items,(function(e,n){if(function(e){return e.type&&0===e.type.indexOf("image/")}(n)){var r=n.getAsFile();t.callbacks.pasteReceived(r)}}))})),qq.extend(this,{reset:function(){n&&n()}})},qq.FormSupport=function(e,t,n){"use strict";var r=this,i=e.interceptSubmit,o=e.element,a=e.autoUpload;function s(e,t){if(!e.checkValidity||e.checkValidity())return!0;n("Form did not pass validation checks - will not upload.","error"),t()}qq.extend(this,{newEndpoint:null,newAutoUpload:a,attachedToForm:!1,getFormInputsAsObject:function(){return null==o?null:r._form2Obj(o)}}),o=function(e){return e&&(qq.isString(e)&&(e=document.getElementById(e)),e&&(n("Attaching to form element."),function(e){e.getAttribute("action")&&(r.newEndpoint=e.getAttribute("action"))}(e),i&&function(e){var n=e.submit;qq(e).attach("submit",(function(r){(r=r||window.event).preventDefault?r.preventDefault():r.returnValue=!1,s(e,n)&&t()})),e.submit=function(){s(e,n)&&t()}}(e))),e}(o),this.attachedToForm=!!o},qq.extend(qq.FormSupport.prototype,{_form2Obj:function(e){"use strict";var t={},n=function(e){return t=e.type,qq.indexOf(["checkbox","radio"],t.toLowerCase())>=0&&!e.checked||e.disabled&&"hidden"!==e.type.toLowerCase();var t};return qq.each(e.elements,(function(e,r){if((qq.isInput(r,!0)||"textarea"===r.tagName.toLowerCase())&&(o=r.type,qq.indexOf(["button","image","reset","submit"],o.toLowerCase())<0)&&!n(r))t[r.name]=r.value;else if("select"===r.tagName.toLowerCase()&&!n(r)){var i=function(e){var t=null;return qq.each(qq(e).children(),(function(e,n){if("option"===n.tagName.toLowerCase()&&n.selected)return t=n.value,!1})),t}(r);null!==i&&(t[r.name]=i)}var o})),t}}),qq.traditional=qq.traditional||{},qq.traditional.FormUploadHandler=function(e,t){"use strict";var n=this,r=t.getName,i=t.getUuid,o=t.log;this.uploadFile=function(t){var a,s=n.getInput(t),u=n._createIframe(t),l=new qq.Promise;return(a=function(t,o){var a=e.paramsStore.get(t),s="get"===e.method.toLowerCase()?"GET":"POST",u=e.endpointStore.get(t),l=r(t);return a[e.uuidName]=i(t),a[e.filenameParam]=l,n._initFormForUpload({method:s,endpoint:u,params:a,paramsInBody:e.paramsInBody,targetName:o.name})}(t,u)).appendChild(s),n._attachLoadEvent(u,(function(r){o("iframe loaded");var i=r||function(e,t){var r,i,a;try{a=(i=t.contentDocument||t.contentWindow.document).body.innerHTML,o("converting iframe's innerHTML to JSON"),o("innerHTML = "+a),a&&a.match(/^<pre/i)&&(a=i.body.firstChild.firstChild.nodeValue),r=n._parseJsonResponse(a)}catch(e){o("Error when attempting to parse form upload response ("+e.message+")","error"),r={success:!1}}return r}(0,u);n._detachLoadEvent(t),e.cors.expected||qq(u).remove(),i.success?l.success(i):l.failure(i)})),o("Sending upload request for "+t),a.submit(),qq(a).remove(),l},qq.extend(this,new qq.FormUploadHandler({options:{isCors:e.cors.expected,inputName:e.inputName},proxy:{onCancel:e.onCancel,getName:r,getUuid:i,log:o}}))},qq.traditional=qq.traditional||{},qq.traditional.XhrUploadHandler=function(e,t){"use strict";var n=this,r=t.getName,i=t.getSize,o=t.getUuid,a=t.log,s=e.forceMultipart||e.paramsInBody,u=new qq.traditional.AllChunksDoneAjaxRequester({cors:e.cors,endpoint:e.chunking.success.endpoint,log:a}),l=function(e,t){var n=new qq.Promise;return t.onreadystatechange=function(){if(4===t.readyState){var r=d(e,t);r.success?n.success(r.response,t):n.failure(r.response,t)}},n},c=function(e,t){return qq.indexOf([200,201,202,203,204],e.status)<0||!t.success||t.reset},d=function(e,t){var n;return a("xhr - server response received for "+e),a("responseText = "+t.responseText),n=f(!0,t),{success:!c(t,n),response:n}},f=function(e,t){var n={};try{a(qq.format("Received response status {} with body: {}",t.status,t.responseText)),n=qq.parseJson(t.responseText)}catch(t){e&&a("Error when attempting to parse xhr response text ("+t.message+")","error")}return n},p=function(t){var a=new qq.Promise;return u.complete(t,n._createXhr(t),function(t){var a=e.paramsStore.get(t),s=r(t),u=i(t);return a[e.uuidName]=o(t),a[e.filenameParam]=s,a[e.totalFileSizeName]=u,a[e.chunking.paramNames.totalParts]=n._getTotalChunks(t),a}(t),e.customHeaders.get(t)).then((function(e){a.success(f(!1,e),e)}),(function(e){a.failure(f(!1,e),e)})),a},h=function(t,n,a,u){var l=new FormData,c=e.method,d=e.endpointStore.get(u),f=r(u),p=i(u);return t[e.uuidName]=o(u),t[e.filenameParam]=f,s&&(t[e.totalFileSizeName]=p),e.paramsInBody||(s||(t[e.inputName]=f),d=qq.obj2url(t,d)),n.open(c,d,!0),e.cors.expected&&e.cors.sendCredentials&&(n.withCredentials=!0),s?(e.paramsInBody&&qq.obj2FormData(t,l),l.append(e.inputName,a),l):a},g=function(t,r){var i=e.customHeaders.get(t),o=n.getFile(t);r.setRequestHeader("Accept","application/json"),r.setRequestHeader("X-Requested-With","XMLHttpRequest"),r.setRequestHeader("Cache-Control","no-cache"),s||(r.setRequestHeader("Content-Type","application/octet-stream"),r.setRequestHeader("X-Mime-Type",o.type)),qq.each(i,(function(e,t){r.setRequestHeader(e,t)}))};qq.extend(this,{uploadChunk:function(t,o,a){var u,c,d,f=n._getChunkData(t,o),p=n._createXhr(t,o);i(t);return u=l(t,p),n._registerProgressHandler(t,o,f.size),function(t,n,o){var a=i(t),u=r(t);n[e.chunking.paramNames.partIndex]=o.part,n[e.chunking.paramNames.partByteOffset]=o.start,n[e.chunking.paramNames.chunkSize]=o.size,n[e.chunking.paramNames.totalParts]=o.count,n[e.totalFileSizeName]=a,s&&(n[e.filenameParam]=u)}(t,d=e.paramsStore.get(t),f),a&&(d[e.resume.paramNames.resuming]=!0),c=h(d,p,f.blob,t),g(t,p),p.send(c),u},uploadFile:function(t){var r,i,o,a,s=n.getFile(t);return i=n._createXhr(t),n._registerProgressHandler(t),r=l(t,i),o=e.paramsStore.get(t),a=h(o,i,s,t),g(t,i),i.send(a),r}}),qq.extend(this,new qq.XhrUploadHandler({options:qq.extend({namespace:"traditional"},e),proxy:qq.extend({getEndpoint:e.endpointStore.get},t)})),qq.override(this,(function(t){return{finalizeChunks:function(n){return e.chunking.success.endpoint?p(n):t.finalizeChunks(n,qq.bind(f,this,!0))}}}))},qq.traditional.AllChunksDoneAjaxRequester=function(e){"use strict";var t,n={cors:{allowXdr:!1,expected:!1,sendCredentials:!1},endpoint:null,log:function(e,t){}},r={},i={get:function(e){return n.endpoint}};qq.extend(n,e),t=qq.extend(this,new qq.AjaxRequester({acceptHeader:"application/json",validMethods:["POST"],method:"POST",endpointStore:i,allowXRequestedWithAndCacheControl:!1,cors:n.cors,log:n.log,onComplete:function(e,t,n){var i=r[e];delete r[e],n?i.failure(t):i.success(t)}})),qq.extend(this,{complete:function(e,i,o,a){var s=new qq.Promise;return n.log("Submitting All Chunks Done request for "+e),r[e]=s,t.initTransport(e).withParams(o).withHeaders(a).send(i),s}})},qq.DragAndDrop=function(e){"use strict";var t,n,r,i=[],o=[],a=new qq.DisposeSupport;function s(e){var n=new qq.Promise;return e.isFile?e.file((function(t){var r=e.name,i=e.fullPath,a=i.indexOf(r);"/"===(i=i.substr(0,a)).charAt(0)&&(i=i.substr(1)),t.qqPath=i,o.push(t),n.success()}),(function(r){t.callbacks.dropLog("Problem parsing '"+e.fullPath+"'.  FileError code "+r.code+".","error"),n.failure()})):e.isDirectory&&function e(t,n,r,i){var o=i||new qq.Promise,a=n||t.createReader();return a.readEntries((function(n){var i=r?r.concat(n):n;n.length?setTimeout((function(){e(t,a,i,o)}),0):o.success(i)}),o.failure),o}(e).then((function(e){var t=e.length;qq.each(e,(function(e,r){s(r).done((function(){0===(t-=1)&&n.success()}))})),e.length||n.success()}),(function(r){t.callbacks.dropLog("Problem parsing '"+e.fullPath+"'.  FileError code "+r.code+".","error"),n.failure()})),n}function u(e){var n=new qq.UploadDropZone({HIDE_ZONES_EVENT_NAME:"qq-hidezones",element:e,onEnter:function(n){qq(e).addClass(t.classes.dropActive),n.stopPropagation()},onLeaveNotDescendants:function(n){qq(e).removeClass(t.classes.dropActive)},onDrop:function(e){var r,i,a,u;(r=e.dataTransfer,i=n,a=[],u=new qq.Promise,t.callbacks.processingDroppedFiles(),i.dropDisabled(!0),r.files.length>1&&!t.allowMultipleItems?(t.callbacks.processingDroppedFilesComplete([]),t.callbacks.dropError("tooManyFilesError",""),i.dropDisabled(!1),u.failure()):(o=[],qq.isFolderDropSupported(r)?qq.each(r.items,(function(e,t){var n=t.webkitGetAsEntry();n&&(n.isFile?o.push(t.getAsFile()):a.push(s(n).done((function(){a.pop(),0===a.length&&u.success()}))))})):o=r.files,0===a.length&&u.success()),u).then((function(){!function(e,n){var r=Array.prototype.slice.call(e);t.callbacks.dropLog("Grabbed "+e.length+" dropped files."),n.dropDisabled(!1),t.callbacks.processingDroppedFilesComplete(r,n.getElement())}(o,n)}),(function(){t.callbacks.dropLog("Drop event DataTransfer parsing failed.  No files will be uploaded.","error")}))}});return a.addDisposer((function(){n.dispose()})),qq(e).hasAttribute("qq-hide-dropzone")&&qq(e).hide(),i.push(n),n}function l(e){var t;return qq.each(e.dataTransfer.types,(function(e,n){if("Files"===n)return t=!0,!1})),t}t={dropZoneElements:[],allowMultipleItems:!0,classes:{dropActive:null},callbacks:new qq.DragAndDrop.callbacks},qq.extend(t,e,!0),n=t.dropZoneElements,r=function(){setTimeout((function(){qq.each(n,(function(e,n){qq(n).hasAttribute("qq-hide-dropzone")&&qq(n).hide(),qq(n).removeClass(t.classes.dropActive)}))}),10)},qq.each(n,(function(e,t){var r=u(t);n.length&&qq.supportedFeatures.fileDrop&&a.attach(document,"dragenter",(function(e){!r.dropDisabled()&&l(e)&&qq.each(n,(function(e,t){t instanceof HTMLElement&&qq(t).hasAttribute("qq-hide-dropzone")&&qq(t).css({display:"block"})}))}))})),a.attach(document,"dragleave",(function(e){(function(e){return qq.safari()?e.x<0||e.y<0:0===e.x&&0===e.y})(e)&&r()})),a.attach(qq(document).children()[0],"mouseenter",(function(e){r()})),a.attach(document,"drop",(function(e){l(e)&&(e.preventDefault(),r())})),a.attach(document,"qq-hidezones",r),qq.extend(this,{setupExtraDropzone:function(e){t.dropZoneElements.push(e),u(e)},removeDropzone:function(e){var n,r=t.dropZoneElements;for(n in r)if(r[n]===e)return r.splice(n,1)},dispose:function(){a.dispose(),qq.each(i,(function(e,t){t.dispose()}))}})},qq.DragAndDrop.callbacks=function(){"use strict";return{processingDroppedFiles:function(){},processingDroppedFilesComplete:function(e,t){},dropError:function(e,t){qq.log("Drag & drop error code '"+e+" with these specifics: '"+t+"'","error")},dropLog:function(e,t){qq.log(e,t)}}},qq.UploadDropZone=function(e){"use strict";var t,n,r,i,o=new qq.DisposeSupport;function a(){return qq.safari()||qq.firefox()&&qq.windows()}function s(e){if(!qq.supportedFeatures.fileDrop)return!1;var t,n=e.dataTransfer,r=qq.safari();return t=!(!qq.ie()||!qq.supportedFeatures.fileDrop)||"none"!==n.effectAllowed,n&&t&&(n.files&&n.files.length||!r&&n.types.contains&&n.types.contains("Files")||n.types.includes&&n.types.includes("Files"))}function u(e){return void 0!==e&&(r=e),r}t={element:null,onEnter:function(e){},onLeave:function(e){},onLeaveNotDescendants:function(e){},onDrop:function(e){}},qq.extend(t,e),n=t.element,i||(a?o.attach(document,"dragover",(function(e){e.preventDefault()})):o.attach(document,"dragover",(function(e){e.dataTransfer&&(e.dataTransfer.dropEffect="none",e.preventDefault())})),i=!0),o.attach(n,"dragover",(function(e){if(s(e)){var t=qq.ie()&&qq.supportedFeatures.fileDrop?null:e.dataTransfer.effectAllowed;e.dataTransfer.dropEffect="move"===t||"linkMove"===t?"move":"copy",e.stopPropagation(),e.preventDefault()}})),o.attach(n,"dragenter",(function(e){if(!u()){if(!s(e))return;t.onEnter(e)}})),o.attach(n,"dragleave",(function(e){if(s(e)){t.onLeave(e);var n=document.elementFromPoint(e.clientX,e.clientY);qq(this).contains(n)||t.onLeaveNotDescendants(e)}})),o.attach(n,"drop",(function(e){if(!u()){if(!s(e))return;e.preventDefault(),e.stopPropagation(),t.onDrop(e),function(){var e;function n(){(e=document.createEvent("Event")).initEvent(t.HIDE_ZONES_EVENT_NAME,!0,!0)}if(window.CustomEvent)try{e=new CustomEvent(t.HIDE_ZONES_EVENT_NAME)}catch(e){n()}else n();document.dispatchEvent(e)}()}})),qq.extend(this,{dropDisabled:function(e){return u(e)},dispose:function(){o.dispose()},getElement:function(){return n}}),this._testing={},this._testing.isValidFileDrag=s},function(){"use strict";qq.uiPublicApi={addInitialFiles:function(e){this._parent.prototype.addInitialFiles.apply(this,arguments),this._templating.addCacheToDom()},clearStoredFiles:function(){this._parent.prototype.clearStoredFiles.apply(this,arguments),this._templating.clearFiles()},addExtraDropzone:function(e){this._dnd&&this._dnd.setupExtraDropzone(e)},removeExtraDropzone:function(e){if(this._dnd)return this._dnd.removeDropzone(e)},getItemByFileId:function(e){if(!this._templating.isHiddenForever(e))return this._templating.getFileContainer(e)},reset:function(){this._parent.prototype.reset.apply(this,arguments),this._templating.reset(),!this._options.button&&this._templating.getButton()&&(this._defaultButtonId=this._createUploadButton({element:this._templating.getButton(),title:this._options.text.fileInputTitle}).getButtonId()),this._dnd&&(this._dnd.dispose(),this._dnd=this._setupDragAndDrop()),this._totalFilesInBatch=0,this._filesInBatchAddedToUi=0,this._setupClickAndEditEventHandlers()},setName:function(e,t){var n=this._options.formatFileName(t);this._parent.prototype.setName.apply(this,arguments),this._templating.updateFilename(e,n)},pauseUpload:function(e){var t=this._parent.prototype.pauseUpload.apply(this,arguments);return t&&this._templating.uploadPaused(e),t},continueUpload:function(e){var t=this._parent.prototype.continueUpload.apply(this,arguments);return t&&this._templating.uploadContinued(e),t},getId:function(e){return this._templating.getFileId(e)},getDropTarget:function(e){return this.getFile(e).qqDropTarget}},qq.uiPrivateApi={_getButton:function(e){var t=this._parent.prototype._getButton.apply(this,arguments);return t||e===this._defaultButtonId&&(t=this._templating.getButton()),t},_removeFileItem:function(e){this._templating.removeFile(e)},_setupClickAndEditEventHandlers:function(){this._fileButtonsClickHandler=qq.FileButtonsClickHandler&&this._bindFileButtonsClickEvent(),this._focusinEventSupported=!qq.firefox(),this._isEditFilenameEnabled()&&(this._filenameClickHandler=this._bindFilenameClickEvent(),this._filenameInputFocusInHandler=this._bindFilenameInputFocusInEvent(),this._filenameInputFocusHandler=this._bindFilenameInputFocusEvent())},_setupDragAndDrop:function(){var e=this,t=this._options.dragAndDrop.extraDropzones,n=this._templating,r=n.getDropZone();return r&&t.push(r),new qq.DragAndDrop({dropZoneElements:t,allowMultipleItems:this._options.multiple,classes:{dropActive:this._options.classes.dropActive},callbacks:{processingDroppedFiles:function(){n.showDropProcessing()},processingDroppedFilesComplete:function(t,r){n.hideDropProcessing(),qq.each(t,(function(e,t){t.qqDropTarget=r})),t.length&&e.addFiles(t,null,null)},dropError:function(t,n){e._itemError(t,n)},dropLog:function(t,n){e.log(t,n)}}})},_bindFileButtonsClickEvent:function(){var e=this;return new qq.FileButtonsClickHandler({templating:this._templating,log:function(t,n){e.log(t,n)},onDeleteFile:function(t){e.deleteFile(t)},onCancel:function(t){e.cancel(t)},onRetry:function(t){e.retry(t)},onPause:function(t){e.pauseUpload(t)},onContinue:function(t){e.continueUpload(t)},onGetName:function(t){return e.getName(t)}})},_isEditFilenameEnabled:function(){return this._templating.isEditFilenamePossible()&&!this._options.autoUpload&&qq.FilenameClickHandler&&qq.FilenameInputFocusHandler&&qq.FilenameInputFocusHandler},_filenameEditHandler:function(){var e=this,t=this._templating;return{templating:t,log:function(t,n){e.log(t,n)},onGetUploadStatus:function(t){return e.getUploads({id:t}).status},onGetName:function(t){return e.getName(t)},onSetName:function(t,n){e.setName(t,n)},onEditingStatusChange:function(e,n){var r=qq(t.getEditInput(e)),i=qq(t.getFileContainer(e));n?(r.addClass("qq-editing"),t.hideFilename(e),t.hideEditIcon(e)):(r.removeClass("qq-editing"),t.showFilename(e),t.showEditIcon(e)),i.addClass("qq-temp").removeClass("qq-temp")}}},_onUploadStatusChange:function(e,t,n){this._parent.prototype._onUploadStatusChange.apply(this,arguments),this._isEditFilenameEnabled()&&this._templating.getFileContainer(e)&&n!==qq.status.SUBMITTED&&(this._templating.markFilenameEditable(e),this._templating.hideEditIcon(e)),t===qq.status.UPLOAD_RETRYING&&n===qq.status.UPLOADING?(this._templating.hideRetry(e),this._templating.setStatusText(e),qq(this._templating.getFileContainer(e)).removeClass(this._classes.retrying)):n===qq.status.UPLOAD_FAILED&&this._templating.hidePause(e)},_bindFilenameInputFocusInEvent:function(){var e=qq.extend({},this._filenameEditHandler());return new qq.FilenameInputFocusInHandler(e)},_bindFilenameInputFocusEvent:function(){var e=qq.extend({},this._filenameEditHandler());return new qq.FilenameInputFocusHandler(e)},_bindFilenameClickEvent:function(){var e=qq.extend({},this._filenameEditHandler());return new qq.FilenameClickHandler(e)},_storeForLater:function(e){this._parent.prototype._storeForLater.apply(this,arguments),this._templating.hideSpinner(e)},_onAllComplete:function(e,t){this._parent.prototype._onAllComplete.apply(this,arguments),this._templating.resetTotalProgress()},_onSubmit:function(e,t){var n=this.getFile(e);n&&n.qqPath&&this._options.dragAndDrop.reportDirectoryPaths&&this._paramsStore.addReadOnly(e,{qqpath:n.qqPath}),this._parent.prototype._onSubmit.apply(this,arguments),this._addToList(e,t)},_onSubmitted:function(e){this._isEditFilenameEnabled()&&(this._templating.markFilenameEditable(e),this._templating.showEditIcon(e),this._focusinEventSupported||this._filenameInputFocusHandler.addHandler(this._templating.getEditInput(e)))},_onProgress:function(e,t,n,r){this._parent.prototype._onProgress.apply(this,arguments),this._templating.updateProgress(e,n,r),0===r||100===Math.round(n/r*100)?(this._templating.hideCancel(e),this._templating.hidePause(e),this._templating.hideProgress(e),this._templating.setStatusText(e,this._options.text.waitingForResponse),this._displayFileSize(e)):this._displayFileSize(e,n,r)},_onTotalProgress:function(e,t){this._parent.prototype._onTotalProgress.apply(this,arguments),this._templating.updateTotalProgress(e,t)},_onComplete:function(e,t,n,r){var i=this._parent.prototype._onComplete.apply(this,arguments),o=this._templating,a=o.getFileContainer(e),s=this;function u(t){a&&(o.setStatusText(e),qq(a).removeClass(s._classes.retrying),o.hideProgress(e),s.getUploads({id:e}).status!==qq.status.UPLOAD_FAILED&&o.hideCancel(e),o.hideSpinner(e),t.success?s._markFileAsSuccessful(e):(qq(a).addClass(s._classes.fail),o.showCancel(e),o.isRetryPossible()&&!s._preventRetries[e]&&(qq(a).addClass(s._classes.retryable),o.showRetry(e)),s._controlFailureTextDisplay(e,t)))}return i instanceof qq.Promise?i.done((function(e){u(e)})):u(n),i},_markFileAsSuccessful:function(e){var t=this._templating;this._isDeletePossible()&&t.showDeleteButton(e),qq(t.getFileContainer(e)).addClass(this._classes.success),this._maybeUpdateThumbnail(e)},_onUploadPrep:function(e){this._parent.prototype._onUploadPrep.apply(this,arguments),this._templating.showSpinner(e)},_onUpload:function(e,t){var n=this._parent.prototype._onUpload.apply(this,arguments);return this._templating.showSpinner(e),n},_onUploadChunk:function(e,t){this._parent.prototype._onUploadChunk.apply(this,arguments),t.partIndex>0&&this._handler.isResumable(e)&&this._templating.allowPause(e)},_onCancel:function(e,t){this._parent.prototype._onCancel.apply(this,arguments),this._removeFileItem(e),0===this._getNotFinished()&&this._templating.resetTotalProgress()},_onBeforeAutoRetry:function(e){var t,n,r;this._parent.prototype._onBeforeAutoRetry.apply(this,arguments),this._showCancelLink(e),this._options.retry.showAutoRetryNote&&(t=this._autoRetries[e],n=this._options.retry.maxAutoAttempts,r=(r=this._options.retry.autoRetryNote.replace(/\{retryNum\}/g,t)).replace(/\{maxAuto\}/g,n),this._templating.setStatusText(e,r),qq(this._templating.getFileContainer(e)).addClass(this._classes.retrying))},_onBeforeManualRetry:function(e){return this._parent.prototype._onBeforeManualRetry.apply(this,arguments)?(this._templating.resetProgress(e),qq(this._templating.getFileContainer(e)).removeClass(this._classes.fail),this._templating.setStatusText(e),this._templating.showSpinner(e),this._showCancelLink(e),!0):(qq(this._templating.getFileContainer(e)).addClass(this._classes.retryable),this._templating.showRetry(e),!1)},_onSubmitDelete:function(e){var t=qq.bind(this._onSubmitDeleteSuccess,this);this._parent.prototype._onSubmitDelete.call(this,e,t)},_onSubmitDeleteSuccess:function(e,t,n){this._options.deleteFile.forceConfirm?this._showDeleteConfirm.apply(this,arguments):this._sendDeleteRequest.apply(this,arguments)},_onDeleteComplete:function(e,t,n){this._parent.prototype._onDeleteComplete.apply(this,arguments),this._templating.hideSpinner(e),n?(this._templating.setStatusText(e,this._options.deleteFile.deletingFailedText),this._templating.showDeleteButton(e)):this._removeFileItem(e)},_sendDeleteRequest:function(e,t,n){this._templating.hideDeleteButton(e),this._templating.showSpinner(e),this._templating.setStatusText(e,this._options.deleteFile.deletingStatusText),this._deleteHandler.sendDelete.apply(this,arguments)},_showDeleteConfirm:function(e,t,n){var r,i=this.getName(e),o=this._options.deleteFile.confirmMessage.replace(/\{filename\}/g,i),a=(t=this.getUuid(e),arguments),s=this;r=this._options.showConfirm(o),qq.isGenericPromise(r)?r.then((function(){s._sendDeleteRequest.apply(s,a)})):!1!==r&&s._sendDeleteRequest.apply(s,a)},_addToList:function(e,t,n){var r,i,o=0,a=this._handler.isProxied(e)&&this._options.scaling.hideScaled;this._options.display.prependFiles&&(this._totalFilesInBatch>1&&this._filesInBatchAddedToUi>0&&(o=this._filesInBatchAddedToUi-1),r={index:o}),n||(this._options.disableCancelForFormUploads&&!qq.supportedFeatures.ajaxUploading&&this._templating.disableCancel(),this._options.multiple||(i=this.getUploads({id:e}),this._handledProxyGroup=this._handledProxyGroup||i.proxyGroupId,i.proxyGroupId===this._handledProxyGroup&&i.proxyGroupId||(this._handler.cancelAll(),this._clearList(),this._handledProxyGroup=null))),n?(this._templating.addFileToCache(e,this._options.formatFileName(t),r,a),this._templating.updateThumbnail(e,this._thumbnailUrls[e],!0,this._options.thumbnails.customResizer)):(this._templating.addFile(e,this._options.formatFileName(t),r,a),this._templating.generatePreview(e,this.getFile(e),this._options.thumbnails.customResizer)),this._filesInBatchAddedToUi+=1,(n||this._options.display.fileSizeOnSubmit&&qq.supportedFeatures.ajaxUploading)&&this._displayFileSize(e)},_clearList:function(){this._templating.clearFiles(),this.clearStoredFiles()},_displayFileSize:function(e,t,n){var r=this.getSize(e),i=this._formatSize(r);r>=0&&(void 0!==t&&void 0!==n&&(i=this._formatProgress(t,n)),this._templating.updateSize(e,i))},_formatProgress:function(e,t){var n=this._options.text.formatProgress;function r(e,t){n=n.replace(e,t)}return r("{percent}",Math.round(e/t*100)),r("{total_size}",this._formatSize(t)),n},_controlFailureTextDisplay:function(e,t){var n,r,i;n=this._options.failedUploadTextDisplay.mode,r=this._options.failedUploadTextDisplay.responseProperty,"custom"===n?((i=t[r])||(i=this._options.text.failUpload),this._templating.setStatusText(e,i),this._options.failedUploadTextDisplay.enableTooltip&&this._showTooltip(e,i)):"default"===n?this._templating.setStatusText(e,this._options.text.failUpload):"none"!==n&&this.log("failedUploadTextDisplay.mode value of '"+n+"' is not valid","warn")},_showTooltip:function(e,t){this._templating.getFileContainer(e).title=t},_showCancelLink:function(e){this._options.disableCancelForFormUploads&&!qq.supportedFeatures.ajaxUploading||this._templating.showCancel(e)},_itemError:function(e,t,n){var r=this._parent.prototype._itemError.apply(this,arguments);this._options.showMessage(r)},_batchError:function(e){this._parent.prototype._batchError.apply(this,arguments),this._options.showMessage(e)},_setupPastePrompt:function(){var e=this;this._options.callbacks.onPasteReceived=function(){var t=e._options.paste.namePromptMessage,n=e._options.paste.defaultName;return e._options.showPrompt(t,n)}},_fileOrBlobRejected:function(e,t){this._totalFilesInBatch-=1,this._parent.prototype._fileOrBlobRejected.apply(this,arguments)},_prepareItemsForUpload:function(e,t,n){this._totalFilesInBatch=e.length,this._filesInBatchAddedToUi=0,this._parent.prototype._prepareItemsForUpload.apply(this,arguments)},_maybeUpdateThumbnail:function(e){var t=this._thumbnailUrls[e];this.getUploads({id:e}).status===qq.status.DELETED||!t&&!this._options.thumbnails.placeholders.waitUntilResponse&&qq.supportedFeatures.imagePreviews||this._templating.updateThumbnail(e,t,this._options.thumbnails.customResizer)},_addCannedFile:function(e){var t=this._parent.prototype._addCannedFile.apply(this,arguments);return this._addToList(t,this.getName(t),!0),this._templating.hideSpinner(t),this._templating.hideCancel(t),this._markFileAsSuccessful(t),t},_setSize:function(e,t){this._parent.prototype._setSize.apply(this,arguments),this._templating.updateSize(e,this._formatSize(t))},_sessionRequestComplete:function(){this._templating.addCacheToDom(),this._parent.prototype._sessionRequestComplete.apply(this,arguments)}}}(),qq.FineUploader=function(e,t){"use strict";var n=this;this._parent=t?qq[t].FineUploaderBasic:qq.FineUploaderBasic,this._parent.apply(this,arguments),qq.extend(this._options,{element:null,button:null,listElement:null,dragAndDrop:{extraDropzones:[],reportDirectoryPaths:!1},text:{formatProgress:"{percent}% of {total_size}",failUpload:"Upload failed",waitingForResponse:"Processing...",paused:"Paused"},template:"qq-template",classes:{retrying:"qq-upload-retrying",retryable:"qq-upload-retryable",success:"qq-upload-success",fail:"qq-upload-fail",editable:"qq-editable",hide:"qq-hide",dropActive:"qq-upload-drop-area-active"},failedUploadTextDisplay:{mode:"default",responseProperty:"error",enableTooltip:!0},messages:{tooManyFilesError:"You may only drop one file",unsupportedBrowser:"Unrecoverable error - this browser does not permit file uploading of any kind."},retry:{showAutoRetryNote:!0,autoRetryNote:"Retrying {retryNum}/{maxAuto}..."},deleteFile:{forceConfirm:!1,confirmMessage:"Are you sure you want to delete {filename}?",deletingStatusText:"Deleting...",deletingFailedText:"Delete failed"},display:{fileSizeOnSubmit:!1,prependFiles:!1},paste:{promptForName:!1,namePromptMessage:"Please name this image"},thumbnails:{customResizer:null,maxCount:0,placeholders:{waitUntilResponse:!1,notAvailablePath:null,waitingPath:null},timeBetweenThumbs:750},scaling:{hideScaled:!1},showMessage:function(e){if(n._templating.hasDialog("alert"))return n._templating.showDialog("alert",e);setTimeout((function(){window.alert(e)}),0)},showConfirm:function(e){return n._templating.hasDialog("confirm")?n._templating.showDialog("confirm",e):window.confirm(e)},showPrompt:function(e,t){return n._templating.hasDialog("prompt")?n._templating.showDialog("prompt",e,t):window.prompt(e,t)}},!0),qq.extend(this._options,e,!0),this._templating=new qq.Templating({log:qq.bind(this.log,this),templateIdOrEl:this._options.template,containerEl:this._options.element,fileContainerEl:this._options.listElement,button:this._options.button,imageGenerator:this._imageGenerator,classes:{hide:this._options.classes.hide,editable:this._options.classes.editable},limits:{maxThumbs:this._options.thumbnails.maxCount,timeBetweenThumbs:this._options.thumbnails.timeBetweenThumbs},placeholders:{waitUntilUpdate:this._options.thumbnails.placeholders.waitUntilResponse,thumbnailNotAvailable:this._options.thumbnails.placeholders.notAvailablePath,waitingForThumbnail:this._options.thumbnails.placeholders.waitingPath},text:this._options.text}),this._options.workarounds.ios8SafariUploads&&qq.ios800()&&qq.iosSafari()?this._templating.renderFailure(this._options.messages.unsupportedBrowserIos8Safari):!qq.supportedFeatures.uploading||this._options.cors.expected&&!qq.supportedFeatures.uploadCors?this._templating.renderFailure(this._options.messages.unsupportedBrowser):(this._wrapCallbacks(),this._templating.render(),this._classes=this._options.classes,!this._options.button&&this._templating.getButton()&&(this._defaultButtonId=this._createUploadButton({element:this._templating.getButton(),title:this._options.text.fileInputTitle}).getButtonId()),this._setupClickAndEditEventHandlers(),qq.DragAndDrop&&qq.supportedFeatures.fileDrop&&(this._dnd=this._setupDragAndDrop()),this._options.paste.targetElement&&this._options.paste.promptForName&&(qq.PasteSupport?this._setupPastePrompt():this.log("Paste support module not found.","error")),this._totalFilesInBatch=0,this._filesInBatchAddedToUi=0)},qq.extend(qq.FineUploader.prototype,qq.basePublicApi),qq.extend(qq.FineUploader.prototype,qq.basePrivateApi),qq.extend(qq.FineUploader.prototype,qq.uiPublicApi),qq.extend(qq.FineUploader.prototype,qq.uiPrivateApi),qq.Templating=function(e){"use strict";var t,n,r,i,o,a,s,u,l={content:document.createDocumentFragment(),map:{}},c=!1,d=0,f=!1,p=[],h=-1,g={log:null,limits:{maxThumbs:0,timeBetweenThumbs:750},templateIdOrEl:"qq-template",containerEl:null,fileContainerEl:null,button:null,imageGenerator:null,classes:{hide:"qq-hide",editable:"qq-editable"},placeholders:{waitUntilUpdate:!1,thumbnailNotAvailable:null,waitingForThumbnail:null},text:{paused:"Paused"}},m={button:"qq-upload-button-selector",alertDialog:"qq-alert-dialog-selector",dialogCancelButton:"qq-cancel-button-selector",confirmDialog:"qq-confirm-dialog-selector",dialogMessage:"qq-dialog-message-selector",dialogOkButton:"qq-ok-button-selector",promptDialog:"qq-prompt-dialog-selector",uploader:"qq-uploader-selector",drop:"qq-upload-drop-area-selector",list:"qq-upload-list-selector",progressBarContainer:"qq-progress-bar-container-selector",progressBar:"qq-progress-bar-selector",totalProgressBarContainer:"qq-total-progress-bar-container-selector",totalProgressBar:"qq-total-progress-bar-selector",file:"qq-upload-file-selector",spinner:"qq-upload-spinner-selector",size:"qq-upload-size-selector",cancel:"qq-upload-cancel-selector",pause:"qq-upload-pause-selector",continueButton:"qq-upload-continue-selector",deleteButton:"qq-upload-delete-selector",retry:"qq-upload-retry-selector",statusText:"qq-upload-status-text-selector",editFilenameInput:"qq-edit-filename-selector",editNameIcon:"qq-edit-filename-icon-selector",dropText:"qq-upload-drop-area-text-selector",dropProcessing:"qq-drop-processing-selector",dropProcessingSpinner:"qq-drop-processing-spinner-selector",thumbnail:"qq-thumbnail-selector"},v={},y=new qq.Promise,b=new qq.Promise,$=function(e){var t=new qq.Promise;return b.then((function(n){N(n,e),e.src?t.success():(e.src=n.src,e.onload=function(){e.onload=null,H(e),t.success()})}),(function(){R(e),t.success()})),t},w=function(){if(p.length){f=!0;var e=p.shift();e.update?j(e):U(e)}else f=!1},x=function(e){return P(E(e),m.cancel)},q=function(e){return P(E(e),m.continueButton)},_=function(e){return P(o,m[e+"Dialog"])},S=function(e){return P(E(e),m.deleteButton)},k=function(){return P(o,m.dropProcessing)},C=function(e){return P(E(e),m.editNameIcon)},E=function(e){return l.map[e]||qq(a).getFirstByClass("qq-file-id-"+e)},T=function(e){return P(E(e),m.file)},D=function(e){return P(E(e),m.pause)},A=function(e){return null==e?P(o,m.totalProgressBarContainer)||P(o,m.totalProgressBar):P(E(e),m.progressBarContainer)||P(E(e),m.progressBar)},I=function(e){return P(E(e),m.retry)},O=function(e){return P(E(e),m.size)},M=function(e){return P(E(e),m.spinner)},P=function(e,t){return e&&qq(e).getFirstByClass(t)},F=function(e){return s&&P(E(e),m.thumbnail)},R=function(e){e&&qq(e).addClass(g.classes.hide)},N=function(e,t){var n=e.style.maxWidth,r=e.style.maxHeight;r&&n&&!t.style.maxWidth&&!t.style.maxHeight&&qq(t).css({maxWidth:n,maxHeight:r})},L=function(e,t){var n=v[e]||(new qq.Promise).failure(),r=new qq.Promise;return y.then((function(e){n.then((function(){r.success()}),(function(){N(e,t),t.onload=function(){t.onload=null,r.success()},t.src=e.src,H(t)}))})),r},U=function(e){var n=e.id,r=e.optFileOrBlob,i=r&&r.qqThumbnailId,o=F(n),a={customResizeFunction:e.customResizeFunction,maxSize:h,orient:!0,scale:!0};qq.supportedFeatures.imagePreviews?o?g.limits.maxThumbs&&g.limits.maxThumbs<=d?(L(n,o),w()):$(o).done((function(){v[n]=new qq.Promise,v[n].done((function(){setTimeout(w,g.limits.timeBetweenThumbs)})),null!=i?V(n,i):function(e,n,r){var i=F(e);t("Generating new thumbnail for "+e),n.qqThumbnailId=e,g.imageGenerator.generate(n,i,r).then((function(){d++,H(i),v[e].success()}),(function(){v[e].failure(),g.placeholders.waitUntilUpdate||L(e,i)}))}(n,r,a)})):w():o&&($(o),w())},j=function(e){var t=e.id,n=e.thumbnailUrl,r=e.showWaitingImg,i=F(t),o={customResizeFunction:e.customResizeFunction,scale:u,maxSize:h};if(i)if(n){if(!(g.limits.maxThumbs&&g.limits.maxThumbs<=d))return r&&$(i),g.imageGenerator.generate(n,i,o).then((function(){H(i),d++,setTimeout(w,g.limits.timeBetweenThumbs)}),(function(){L(t,i),setTimeout(w,g.limits.timeBetweenThumbs)}));L(t,i),w()}else L(t,i),w()},B=function(e,t){var n=A(e),r=null==e?m.totalProgressBar:m.progressBar;n&&!qq(n).hasClass(r)&&(n=qq(n).getFirstByClass(r)),n&&(qq(n).css({width:t+"%"}),n.setAttribute("aria-valuenow",t))},H=function(e){e&&qq(e).removeClass(g.classes.hide)},V=function(e,n){var r=F(e),i=F(n);t(qq.format("ID {} is the same file as ID {}.  Will use generated thumbnail from ID {} instead.",e,n,n)),v[n].then((function(){d++,v[e].success(),t(qq.format("Now using previously generated thumbnail created for ID {} on ID {}.",n,e)),r.src=i.src,H(r)}),(function(){v[e].failure(),g.placeholders.waitUntilUpdate||L(e,r)}))};qq.extend(g,e),t=g.log,qq.supportedFeatures.imagePreviews||(g.limits.timeBetweenThumbs=0,g.limits.maxThumbs=0),o=g.containerEl,s=void 0!==g.imageGenerator,i=function(){var e,i,o,a,l,c,d,f,p,v,y;if(t("Parsing template"),null==g.templateIdOrEl)throw new Error("You MUST specify either a template element or ID!");if(qq.isString(g.templateIdOrEl)){if(null===(e=document.getElementById(g.templateIdOrEl)))throw new Error(qq.format("Cannot find template script at ID '{}'!",g.templateIdOrEl));i=e.innerHTML}else{if(void 0===g.templateIdOrEl.innerHTML)throw new Error("You have specified an invalid value for the template option!  It must be an ID or an Element.");i=g.templateIdOrEl.innerHTML}if(i=qq.trimStr(i),(a=document.createElement("div")).appendChild(qq.toElement(i)),y=qq(a).getFirstByClass(m.uploader),g.button&&(c=qq(a).getFirstByClass(m.button))&&qq(c).remove(),qq.DragAndDrop&&qq.supportedFeatures.fileDrop||(p=qq(a).getFirstByClass(m.dropProcessing))&&qq(p).remove(),(d=qq(a).getFirstByClass(m.drop))&&!qq.DragAndDrop&&(t("DnD module unavailable.","info"),qq(d).remove()),qq.supportedFeatures.fileDrop?qq(y).hasAttribute("qq-drop-area-text")&&d&&(v=qq(d).getFirstByClass(m.dropText))&&qq(v).remove():(y.removeAttribute("qq-drop-area-text"),d&&qq(d).hasAttribute("qq-hide-dropzone")&&qq(d).css({display:"none"})),f=qq(a).getFirstByClass(m.thumbnail),s?f&&(h=(h=parseInt(f.getAttribute("qq-max-size")))>0?h:null,u=qq(f).hasAttribute("qq-server-scale")):f&&qq(f).remove(),s=s&&f,n=qq(a).getByClass(m.editFilenameInput).length>0,r=qq(a).getByClass(m.retry).length>0,null==(o=qq(a).getFirstByClass(m.list)))throw new Error("Could not find the file list container in the template!");return l=o.children[0].cloneNode(!0),o.innerHTML="",a.getElementsByTagName("DIALOG").length&&document.createElement("dialog"),t("Template parsing complete"),{template:a,fileTemplate:l}}(),function(){var e=g.placeholders.thumbnailNotAvailable,n=g.placeholders.waitingForThumbnail,r={maxSize:h,scale:u};s&&(e?g.imageGenerator.generate(e,new Image,r).then((function(e){y.success(e)}),(function(){y.failure(),t("Problem loading 'not available' placeholder image at "+e,"error")})):y.failure(),n?g.imageGenerator.generate(n,new Image,r).then((function(e){b.success(e)}),(function(){b.failure(),t("Problem loading 'waiting for thumbnail' placeholder image at "+n,"error")})):b.failure())}(),qq.extend(this,{render:function(){t("Rendering template in DOM."),d=0,o.appendChild(i.template.cloneNode(!0)),R(k()),this.hideTotalProgress(),a=g.fileContainerEl||P(o,m.list),t("Template rendering complete")},renderFailure:function(e){var t=qq.toElement(e);o.innerHTML="",o.appendChild(t)},reset:function(){this.render()},clearFiles:function(){a.innerHTML=""},disableCancel:function(){c=!0},addFile:function(e,t,n,r,s){var u,d=i.fileTemplate.cloneNode(!0),f=P(d,m.file),p=P(o,m.uploader),h=s?l.content:a;s&&(l.map[e]=d),qq(d).addClass("qq-file-id-"+e),p.removeAttribute("qq-drop-area-text"),f&&(qq(f).setText(t),f.setAttribute("title",t)),d.setAttribute("qq-file-id",e),n?function(e,t,n){var r=n,i=r.firstChild;t>0&&(i=qq(r).children()[t].nextSibling),r.insertBefore(e,i)}(d,n.index,h):h.appendChild(d),r?(d.style.display="none",qq(d).addClass("qq-hidden-forever")):(R(A(e)),R(O(e)),R(S(e)),R(I(e)),R(D(e)),R(q(e)),c&&this.hideCancel(e),(u=F(e))&&!u.src&&b.then((function(e){u.src=e.src,e.style.maxHeight&&e.style.maxWidth&&qq(u).css({maxHeight:e.style.maxHeight,maxWidth:e.style.maxWidth}),H(u)})))},addFileToCache:function(e,t,n,r){this.addFile(e,t,n,r,!0)},addCacheToDom:function(){a.appendChild(l.content),l.content=document.createDocumentFragment(),l.map={}},removeFile:function(e){qq(E(e)).remove()},getFileId:function(e){var t=e;if(t){for(;null==t.getAttribute("qq-file-id");)t=t.parentNode;return parseInt(t.getAttribute("qq-file-id"))}},getFileList:function(){return a},markFilenameEditable:function(e){var t=T(e);t&&qq(t).addClass(g.classes.editable)},updateFilename:function(e,t){var n=T(e);n&&(qq(n).setText(t),n.setAttribute("title",t))},hideFilename:function(e){R(T(e))},showFilename:function(e){H(T(e))},isFileName:function(e){return qq(e).hasClass(m.file)},getButton:function(){return g.button||P(o,m.button)},hideDropProcessing:function(){R(k())},showDropProcessing:function(){H(k())},getDropZone:function(){return P(o,m.drop)},isEditFilenamePossible:function(){return n},hideRetry:function(e){R(I(e))},isRetryPossible:function(){return r},showRetry:function(e){H(I(e))},getFileContainer:function(e){return E(e)},showEditIcon:function(e){var t=C(e);t&&qq(t).addClass(g.classes.editable)},isHiddenForever:function(e){return qq(E(e)).hasClass("qq-hidden-forever")},hideEditIcon:function(e){var t=C(e);t&&qq(t).removeClass(g.classes.editable)},isEditIcon:function(e){return qq(e).hasClass(m.editNameIcon,!0)},getEditInput:function(e){return P(E(e),m.editFilenameInput)},isEditInput:function(e){return qq(e).hasClass(m.editFilenameInput,!0)},updateProgress:function(e,t,n){var r,i=A(e);i&&n>0&&(100===(r=Math.round(t/n*100))?R(i):H(i),B(e,r))},updateTotalProgress:function(e,t){this.updateProgress(null,e,t)},hideProgress:function(e){var t=A(e);t&&R(t)},hideTotalProgress:function(){this.hideProgress()},resetProgress:function(e){B(e,0),this.hideTotalProgress(e)},resetTotalProgress:function(){this.resetProgress()},showCancel:function(e){if(!c){var t=x(e);t&&qq(t).removeClass(g.classes.hide)}},hideCancel:function(e){R(x(e))},isCancel:function(e){return qq(e).hasClass(m.cancel,!0)},allowPause:function(e){H(D(e)),R(q(e))},uploadPaused:function(e){this.setStatusText(e,g.text.paused),this.allowContinueButton(e),R(M(e))},hidePause:function(e){R(D(e))},isPause:function(e){return qq(e).hasClass(m.pause,!0)},isContinueButton:function(e){return qq(e).hasClass(m.continueButton,!0)},allowContinueButton:function(e){H(q(e)),R(D(e))},uploadContinued:function(e){this.setStatusText(e,""),this.allowPause(e),H(M(e))},showDeleteButton:function(e){H(S(e))},hideDeleteButton:function(e){R(S(e))},isDeleteButton:function(e){return qq(e).hasClass(m.deleteButton,!0)},isRetry:function(e){return qq(e).hasClass(m.retry,!0)},updateSize:function(e,t){var n=O(e);n&&(H(n),qq(n).setText(t))},setStatusText:function(e,t){var n=P(E(e),m.statusText);n&&(null==t?qq(n).clearText():qq(n).setText(t))},hideSpinner:function(e){qq(E(e)).removeClass("qq-in-progress"),R(M(e))},showSpinner:function(e){qq(E(e)).addClass("qq-in-progress"),H(M(e))},generatePreview:function(e,t,n){this.isHiddenForever(e)||(p.push({id:e,customResizeFunction:n,optFileOrBlob:t}),!f&&w())},updateThumbnail:function(e,t,n,r){this.isHiddenForever(e)||(p.push({customResizeFunction:r,update:!0,id:e,thumbnailUrl:t,showWaitingImg:n}),!f&&w())},hasDialog:function(e){return qq.supportedFeatures.dialogElement&&!!_(e)},showDialog:function(e,t,n){var r=_(e),i=P(r,m.dialogMessage),o=r.getElementsByTagName("INPUT")[0],a=P(r,m.dialogCancelButton),s=P(r,m.dialogOkButton),u=new qq.Promise,l=function(){a.removeEventListener("click",c),s&&s.removeEventListener("click",d),u.failure()},c=function(){a.removeEventListener("click",c),r.close()},d=function(){r.removeEventListener("close",l),s.removeEventListener("click",d),r.close(),u.success(o&&o.value)};return r.addEventListener("close",l),a.addEventListener("click",c),s&&s.addEventListener("click",d),o&&(o.value=n),i.textContent=t,r.showModal(),u}})},qq.UiEventHandler=function(e,t){"use strict";var n=new qq.DisposeSupport,r={eventType:"click",attachTo:null,onHandled:function(e,t){}};function i(e){n.attach(e,r.eventType,(function(e){var t=(e=e||window.event).target||e.srcElement;r.onHandled(t,e)}))}qq.extend(this,{addHandler:function(e){i(e)},dispose:function(){n.dispose()}}),qq.extend(t,{getFileIdFromItem:function(e){return e.qqFileId},getDisposeSupport:function(){return n}}),qq.extend(r,e),r.attachTo&&i(r.attachTo)},qq.FileButtonsClickHandler=function(e){"use strict";var t={templating:null,log:function(e,t){},onDeleteFile:function(e){},onCancel:function(e){},onRetry:function(e){},onPause:function(e){},onContinue:function(e){},onGetName:function(e){}},n={cancel:function(e){t.onCancel(e)},retry:function(e){t.onRetry(e)},deleteButton:function(e){t.onDeleteFile(e)},pause:function(e){t.onPause(e)},continueButton:function(e){t.onContinue(e)}};qq.extend(t,e),t.eventType="click",t.onHandled=function(e,r){qq.each(n,(function(n,i){var o,a=n.charAt(0).toUpperCase()+n.slice(1);if(t.templating["is"+a](e))return o=t.templating.getFileId(e),qq.preventDefault(r),t.log(qq.format("Detected valid file button click event on file '{}', ID: {}.",t.onGetName(o),o)),i(o),!1}))},t.attachTo=t.templating.getFileList(),qq.extend(this,new qq.UiEventHandler(t,{}))},qq.FilenameClickHandler=function(e){"use strict";var t={},n={templating:null,log:function(e,t){},classes:{file:"qq-upload-file",editNameIcon:"qq-edit-filename-icon"},onGetUploadStatus:function(e){},onGetName:function(e){}};qq.extend(n,e),n.eventType="click",n.onHandled=function(e,r){if(n.templating.isFileName(e)||n.templating.isEditIcon(e)){var i=n.templating.getFileId(e);n.onGetUploadStatus(i)===qq.status.SUBMITTED&&(n.log(qq.format("Detected valid filename click event on file '{}', ID: {}.",n.onGetName(i),i)),qq.preventDefault(r),t.handleFilenameEdit(i,e,!0))}},qq.extend(this,new qq.FilenameEditHandler(n,t))},qq.FilenameInputFocusInHandler=function(e,t){"use strict";var n={templating:null,onGetUploadStatus:function(e){},log:function(e,t){}};t||(t={}),n.eventType="focusin",n.onHandled=function(e,r){if(n.templating.isEditInput(e)){var i=n.templating.getFileId(e);n.onGetUploadStatus(i)===qq.status.SUBMITTED&&(n.log(qq.format("Detected valid filename input focus event on file '{}', ID: {}.",n.onGetName(i),i)),t.handleFilenameEdit(i,e))}},qq.extend(n,e),qq.extend(this,new qq.FilenameEditHandler(n,t))},qq.FilenameInputFocusHandler=function(e){"use strict";e.eventType="focus",e.attachTo=null,qq.extend(this,new qq.FilenameInputFocusInHandler(e,{}))},qq.FilenameEditHandler=function(e,t){"use strict";var n={templating:null,log:function(e,t){},onGetUploadStatus:function(e){},onGetName:function(e){},onSetName:function(e,t){},onEditingStatusChange:function(e,t){}};function r(e,t){var r,i=e.value;void 0!==i&&qq.trimStr(i).length>0&&(void 0!==(r=function(e){var t=n.onGetName(e);return qq.getExtension(t)}(t))&&(i=i+"."+r),n.onSetName(t,i)),n.onEditingStatusChange(t,!1)}qq.extend(n,e),n.attachTo=n.templating.getFileList(),qq.extend(this,new qq.UiEventHandler(n,t)),qq.extend(t,{handleFilenameEdit:function(e,i,o){var a,s,u,l=n.templating.getEditInput(e);n.onEditingStatusChange(e,!0),l.value=(a=e,s=n.onGetName(a),(u=s.lastIndexOf("."))>0&&(s=s.substr(0,u)),s),o&&l.focus(),function(e,n){t.getDisposeSupport().attach(e,"blur",(function(){r(e,n)}))}(l,e),function(e,n){t.getDisposeSupport().attach(e,"keyup",(function(t){13===(t.keyCode||t.which)&&r(e,n)}))}(l,e)}})}}(window)},function(e,t,n){var r=n(25),i=n(28),o=r.document,a=i(o)&&i(o.createElement);e.exports=function(e){return a?o.createElement(e):{}}},function(e,t,n){"use strict";var r={}.propertyIsEnumerable,i=Object.getOwnPropertyDescriptor,o=i&&!r.call({1:2},1);t.f=o?function(e){var t=i(this,e);return!!t&&t.enumerable}:r},function(e,t,n){var r=n(25),i=n(46);e.exports=function(e,t){try{i(r,e,t)}catch(n){r[e]=t}return t}},function(e,t,n){var r=n(148),i=Function.toString;"function"!=typeof r.inspectSource&&(r.inspectSource=function(e){return i.call(e)}),e.exports=r.inspectSource},function(e,t,n){var r=n(59),i=n(148);(e.exports=function(e,t){return i[e]||(i[e]=void 0!==t?t:{})})("versions",[]).push({version:"3.6.5",mode:r?"pure":"global",copyright:"© 2020 Denis Pushkarev (zloirock.ru)"})},function(e,t,n){var r=n(50),i=n(35),o=n(88),a=function(e){return function(t,n,a){var s,u=r(t),l=i(u.length),c=o(a,l);if(e&&n!=n){for(;l>c;)if((s=u[c++])!=s)return!0}else for(;l>c;c++)if((e||c in u)&&u[c]===n)return e||c||0;return!e&&-1}};e.exports={includes:a(!0),indexOf:a(!1)}},function(e,t){e.exports=["constructor","hasOwnProperty","isPrototypeOf","propertyIsEnumerable","toLocaleString","toString","valueOf"]},function(e,t){t.f=Object.getOwnPropertySymbols},function(e,t,n){"use strict";var r=n(29);e.exports=function(){var e=r(this),t="";return e.global&&(t+="g"),e.ignoreCase&&(t+="i"),e.multiline&&(t+="m"),e.dotAll&&(t+="s"),e.unicode&&(t+="u"),e.sticky&&(t+="y"),t}},function(e,t,n){var r=n(19);e.exports=!!Object.getOwnPropertySymbols&&!r((function(){return!String(Symbol())}))},function(e,t,n){"use strict";var r=n(113).charAt;e.exports=function(e,t,n){return t+(n?r(e,t).length:1)}},function(e,t,n){var r=n(55),i=n(45),o=function(e){return function(t,n){var o,a,s=String(i(t)),u=r(n),l=s.length;return u<0||u>=l?e?"":void 0:(o=s.charCodeAt(u))<55296||o>56319||u+1===l||(a=s.charCodeAt(u+1))<56320||a>57343?e?s.charAt(u):o:e?s.slice(u,u+2):a-56320+(o-55296<<10)+65536}};e.exports={codeAt:o(!1),charAt:o(!0)}},function(e,t,n){var r=n(28),i=n(93),o=n(21)("species");e.exports=function(e,t){var n;return i(e)&&("function"!=typeof(n=e.constructor)||n!==Array&&!i(n.prototype)?r(n)&&null===(n=n[o])&&(n=void 0):n=void 0),new(void 0===n?Array:n)(0===t?0:t)}},function(e,t,n){var r=n(116),i=n(51),o=n(21)("toStringTag"),a="Arguments"==i(function(){return arguments}());e.exports=r?i:function(e){var t,n,r;return void 0===e?"Undefined":null===e?"Null":"string"==typeof(n=function(e,t){try{return e[t]}catch(e){}}(t=Object(e),o))?n:a?i(t):"Object"==(r=i(t))&&"function"==typeof t.callee?"Arguments":r}},function(e,t,n){var r={};r[n(21)("toStringTag")]="z",e.exports="[object z]"===String(r)},function(e,t,n){var r=n(21)("iterator"),i=!1;try{var o=0,a={next:function(){return{done:!!o++}},return:function(){i=!0}};a[r]=function(){return this},Array.from(a,(function(){throw 2}))}catch(e){}e.exports=function(e,t){if(!t&&!i)return!1;var n=!1;try{var o={};o[r]=function(){return{next:function(){return{done:n=!0}}}},e(o)}catch(e){}return n}},function(e,t,n){"use strict";var r=n(16),i=n(162),o=n(119),a=n(165),s=n(60),u=n(46),l=n(34),c=n(21),d=n(59),f=n(75),p=n(163),h=p.IteratorPrototype,g=p.BUGGY_SAFARI_ITERATORS,m=c("iterator"),v=function(){return this};e.exports=function(e,t,n,c,p,y,b){i(n,t,c);var $,w,x,q=function(e){if(e===p&&E)return E;if(!g&&e in k)return k[e];switch(e){case"keys":case"values":case"entries":return function(){return new n(this,e)}}return function(){return new n(this)}},_=t+" Iterator",S=!1,k=e.prototype,C=k[m]||k["@@iterator"]||p&&k[p],E=!g&&C||q(p),T="Array"==t&&k.entries||C;if(T&&($=o(T.call(new e)),h!==Object.prototype&&$.next&&(d||o($)===h||(a?a($,h):"function"!=typeof $[m]&&u($,m,v)),s($,_,!0,!0),d&&(f[_]=v))),"values"==p&&C&&"values"!==C.name&&(S=!0,E=function(){return C.call(this)}),d&&!b||k[m]===E||u(k,m,E),f[t]=E,p)if(w={values:q("values"),keys:y?E:q("keys"),entries:q("entries")},b)for(x in w)(g||S||!(x in k))&&l(k,x,w[x]);else r({target:t,proto:!0,forced:g||S},w);return w}},function(e,t,n){var r=n(31),i=n(41),o=n(85),a=n(164),s=o("IE_PROTO"),u=Object.prototype;e.exports=a?Object.getPrototypeOf:function(e){return e=i(e),r(e,s)?e[s]:"function"==typeof e.constructor&&e instanceof e.constructor?e.constructor.prototype:e instanceof Object?u:null}},function(e,t,n){var r,i,o=n(25),a=n(166),s=o.process,u=s&&s.versions,l=u&&u.v8;l?i=(r=l.split("."))[0]+r[1]:a&&(!(r=a.match(/Edge\/(\d+)/))||r[1]>=74)&&(r=a.match(/Chrome\/(\d+)/))&&(i=r[1]),e.exports=i&&+i},function(e,t,n){var r=n(34);e.exports=function(e,t,n){for(var i in t)r(e,i,t[i],n);return e}},function(e,t,n){"use strict";var r=n(53),i=n(33),o=n(21),a=n(32),s=o("species");e.exports=function(e){var t=r(e),n=i.f;a&&t&&!t[s]&&n(t,s,{configurable:!0,get:function(){return this}})}},function(e,t,n){var r=n(29),i=n(161),o=n(35),a=n(66),s=n(96),u=n(160),l=function(e,t){this.stopped=e,this.result=t};(e.exports=function(e,t,n,c,d){var f,p,h,g,m,v,y,b=a(t,n,c?2:1);if(d)f=e;else{if("function"!=typeof(p=s(e)))throw TypeError("Target is not iterable");if(i(p)){for(h=0,g=o(e.length);g>h;h++)if((m=c?b(r(y=e[h])[0],y[1]):b(e[h]))&&m instanceof l)return m;return new l(!1)}f=p.call(e)}for(v=f.next;!(y=v.call(f)).done;)if("object"==typeof(m=u(f,b,y.value,c))&&m&&m instanceof l)return m;return new l(!1)}).stop=function(e){return new l(!0,e)}},function(e,t,n){var r=n(29),i=n(61),o=n(21)("species");e.exports=function(e,t){var n,a=r(e).constructor;return void 0===a||null==(n=r(a)[o])?t:i(n)}},,,function(e,t,n){var r=n(28),i=n(51),o=n(21)("match");e.exports=function(e){var t;return r(e)&&(void 0!==(t=e[o])?!!t:"RegExp"==i(e))}},,,,,,,,,,,,,,,,,,,function(e,t,n){var r=n(16),i=n(250);r({target:"Array",proto:!0,forced:i!==[].lastIndexOf},{lastIndexOf:i})},function(e,t,n){var r=n(32),i=n(19),o=n(102);e.exports=!r&&!i((function(){return 7!=Object.defineProperty(o("div"),"a",{get:function(){return 7}}).a}))},function(e,t,n){var r=n(25),i=n(104),o=r["__core-js_shared__"]||i("__core-js_shared__",{});e.exports=o},function(e,t,n){var r=n(31),i=n(208),o=n(84),a=n(33);e.exports=function(e,t){for(var n=i(t),s=a.f,u=o.f,l=0;l<n.length;l++){var c=n[l];r(e,c)||s(e,c,u(t,c))}}},function(e,t,n){var r=n(25);e.exports=r},function(e,t,n){var r=n(31),i=n(50),o=n(107).indexOf,a=n(74);e.exports=function(e,t){var n,s=i(e),u=0,l=[];for(n in s)!r(a,n)&&r(s,n)&&l.push(n);for(;t.length>u;)r(s,n=t[u++])&&(~o(l,n)||l.push(n));return l}},function(e,t,n){"use strict";var r=n(19);function i(e,t){return RegExp(e,t)}t.UNSUPPORTED_Y=r((function(){var e=i("a","y");return e.lastIndex=2,null!=e.exec("abcd")})),t.BROKEN_CARET=r((function(){var e=i("^r","gy");return e.lastIndex=2,null!=e.exec("str")}))},function(e,t,n){var r=n(111);e.exports=r&&!Symbol.sham&&"symbol"==typeof Symbol.iterator},function(e,t,n){var r=n(32),i=n(33),o=n(29),a=n(94);e.exports=r?Object.defineProperties:function(e,t){o(e);for(var n,r=a(t),s=r.length,u=0;s>u;)i.f(e,n=r[u++],t[n]);return e}},function(e,t,n){var r=n(53);e.exports=r("document","documentElement")},function(e,t,n){var r=n(50),i=n(87).f,o={}.toString,a="object"==typeof window&&window&&Object.getOwnPropertyNames?Object.getOwnPropertyNames(window):[];e.exports.f=function(e){return a&&"[object Window]"==o.call(e)?function(e){try{return i(e)}catch(e){return a.slice()}}(e):i(r(e))}},function(e,t,n){var r=n(21);t.f=r},function(e,t,n){var r=n(150),i=n(31),o=n(157),a=n(33).f;e.exports=function(e){var t=r.Symbol||(r.Symbol={});i(t,e)||a(t,e,{value:o.f(e)})}},function(e,t,n){"use strict";var r=n(66),i=n(41),o=n(160),a=n(161),s=n(35),u=n(95),l=n(96);e.exports=function(e){var t,n,c,d,f,p,h=i(e),g="function"==typeof this?this:Array,m=arguments.length,v=m>1?arguments[1]:void 0,y=void 0!==v,b=l(h),$=0;if(y&&(v=r(v,m>2?arguments[2]:void 0,2)),null==b||g==Array&&a(b))for(n=new g(t=s(h.length));t>$;$++)p=y?v(h[$],$):h[$],u(n,$,p);else for(f=(d=b.call(h)).next,n=new g;!(c=f.call(d)).done;$++)p=y?o(d,v,[c.value,$],!0):c.value,u(n,$,p);return n.length=$,n}},function(e,t,n){var r=n(29);e.exports=function(e,t,n,i){try{return i?t(r(n)[0],n[1]):t(n)}catch(t){var o=e.return;throw void 0!==o&&r(o.call(e)),t}}},function(e,t,n){var r=n(21),i=n(75),o=r("iterator"),a=Array.prototype;e.exports=function(e){return void 0!==e&&(i.Array===e||a[o]===e)}},function(e,t,n){"use strict";var r=n(163).IteratorPrototype,i=n(64),o=n(63),a=n(60),s=n(75),u=function(){return this};e.exports=function(e,t,n){var l=t+" Iterator";return e.prototype=i(r,{next:o(1,n)}),a(e,l,!1,!0),s[l]=u,e}},function(e,t,n){"use strict";var r,i,o,a=n(119),s=n(46),u=n(31),l=n(21),c=n(59),d=l("iterator"),f=!1;[].keys&&("next"in(o=[].keys())?(i=a(a(o)))!==Object.prototype&&(r=i):f=!0),null==r&&(r={}),c||u(r,d)||s(r,d,(function(){return this})),e.exports={IteratorPrototype:r,BUGGY_SAFARI_ITERATORS:f}},function(e,t,n){var r=n(19);e.exports=!r((function(){function e(){}return e.prototype.constructor=null,Object.getPrototypeOf(new e)!==e.prototype}))},function(e,t,n){var r=n(29),i=n(209);e.exports=Object.setPrototypeOf||("__proto__"in{}?function(){var e,t=!1,n={};try{(e=Object.getOwnPropertyDescriptor(Object.prototype,"__proto__").set).call(n,[]),t=n instanceof Array}catch(e){}return function(n,o){return r(n),i(o),t?e.call(n,o):n.__proto__=o,n}}():void 0)},function(e,t,n){var r=n(53);e.exports=r("navigator","userAgent")||""},function(e,t){e.exports={CSSRuleList:0,CSSStyleDeclaration:0,CSSValueList:0,ClientRectList:0,DOMRectList:0,DOMStringList:0,DOMTokenList:1,DataTransferItemList:0,FileList:0,HTMLAllCollection:0,HTMLCollection:0,HTMLFormElement:0,HTMLSelectElement:0,MediaList:0,MimeTypeArray:0,NamedNodeMap:0,NodeList:1,PaintRequestList:0,Plugin:0,PluginArray:0,SVGLengthList:0,SVGNumberList:0,SVGPathSegList:0,SVGPointList:0,SVGStringList:0,SVGTransformList:0,SourceBufferList:0,StyleSheetList:0,TextTrackCueList:0,TextTrackList:0,TouchList:0}},function(e,t,n){(function(t){e.exports=t.jQuery=n(212)}).call(this,n(39))},function(e,t,n){(function(t){e.exports=t.angular=n(214)}).call(this,n(39))},function(e,t,n){n(216),e.exports="ngSanitize"},function(e,t,n){(function(t){e.exports=t._=n(217)}).call(this,n(39))},function(e,t){var n=angular.module("autocomplete",[]);n.directive("autocomplete",(function(){var e=-1;return{restrict:"E",scope:{searchParam:"=ngModel",suggestions:"=data",onType:"=onType",onSelect:"=onSelect"},controller:["$scope",function(e){e.selectedIndex=-1,e.setIndex=function(t){e.selectedIndex=parseInt(t)},this.setIndex=function(t){e.setIndex(t),e.$apply()},e.getIndex=function(t){return e.selectedIndex};var t=!0;e.completing=!1,e.$watch("searchParam",(function(n,r){r!==n&&(t&&e.searchParam&&(e.completing=!0,e.searchFilter=e.searchParam,e.selectedIndex=-1),e.onType&&e.onType(e.searchParam))})),this.preSelect=function(n){t=!1,e.$apply(),t=!0},e.preSelect=this.preSelect,this.preSelectOff=function(){t=!0},e.preSelectOff=this.preSelectOff,e.select=function(n){n&&(e.searchParam=n,e.searchFilter=n,e.onSelect&&e.onSelect(n)),t=!1,e.completing=!1,setTimeout((function(){t=!0}),1e3),e.setIndex(-1)}}],link:function(t,n,r){var i="";for(var o in t.attrs={placeholder:"start typing...",class:"",id:"",inputclass:"",inputid:""},r)i=o.replace("attr","").toLowerCase(),0===o.indexOf("attr")&&(t.attrs[i]=r[o]);r.clickActivation&&(n[0].onclick=function(e){t.searchParam||(t.completing=!0,t.$apply())});var a=37,s=38,u=39,l=40,c=13,d=27;document.addEventListener("keydown",(function(e){switch(e.keyCode||e.which){case d:t.select(),t.setIndex(-1),t.$apply(),e.preventDefault()}}),!0),document.addEventListener("blur",(function(e){setTimeout((function(){t.select(),t.setIndex(-1),t.$apply()}),200)}),!0),n[0].addEventListener("keydown",(function(n){var r=n.keyCode||n.which,i=angular.element(this).find("li").length;switch(r){case s:if((e=t.getIndex()-1)<-1)e=i-1;else if(e>=i){e=-1,t.setIndex(e),t.preSelectOff();break}t.setIndex(e),-1!==e&&t.preSelect(angular.element(angular.element(this).find("li")[e]).text()),t.$apply();break;case l:if((e=t.getIndex()+1)<-1)e=i-1;else if(e>=i){e=-1,t.setIndex(e),t.preSelectOff(),t.$apply();break}t.setIndex(e),-1!==e&&t.preSelect(angular.element(angular.element(this).find("li")[e]).text());break;case a:break;case u:case c:-1!==(e=t.getIndex())&&t.select(angular.element(angular.element(this).find("li")[e]).text()),t.setIndex(-1),t.$apply();break;case d:t.select(),t.setIndex(-1),t.$apply(),n.preventDefault();break;default:return}-1===t.getIndex()&&r!=c||n.preventDefault()}))},templateUrl:"js/libs/angular-autocomplete/ac_template.html"}})),n.filter("highlight",["$sce",function(e){return function(t,n){if("function"==typeof t)return"";if(n){var r="("+n.split(/\ /).join(" |")+"|"+n.split(/\ /).join("|")+")",i=new RegExp(r,"gi");r.length&&(t=t.replace(i,'<span class="highlight">$1</span>'))}return e.trustAsHtml(t)}}]),n.directive("suggestion",(function(){return{restrict:"A",require:"^autocomplete",link:function(e,t,n,r){t.bind("mouseenter",(function(){r.preSelect(n.val),r.setIndex(n.index)})),t.bind("mouseleave",(function(){r.preSelectOff()}))}}}))},function(e,t){angular.module("ui.bootstrap",["ui.bootstrap.tpls","ui.bootstrap.collapse","ui.bootstrap.accordion","ui.bootstrap.alert","ui.bootstrap.bindHtml","ui.bootstrap.buttons","ui.bootstrap.carousel","ui.bootstrap.dateparser","ui.bootstrap.position","ui.bootstrap.datepicker","ui.bootstrap.dropdown","ui.bootstrap.modal","ui.bootstrap.pagination","ui.bootstrap.tooltip","ui.bootstrap.popover","ui.bootstrap.progressbar","ui.bootstrap.rating","ui.bootstrap.tabs","ui.bootstrap.timepicker","ui.bootstrap.transition","ui.bootstrap.typeahead"]),angular.module("ui.bootstrap.tpls",["template/accordion/accordion-group.html","template/accordion/accordion.html","template/alert/alert.html","template/carousel/carousel.html","template/carousel/slide.html","template/datepicker/datepicker.html","template/datepicker/day.html","template/datepicker/month.html","template/datepicker/popup.html","template/datepicker/year.html","template/modal/backdrop.html","template/modal/window.html","template/pagination/pager.html","template/pagination/pagination.html","template/tooltip/tooltip-html-popup.html","template/tooltip/tooltip-html-unsafe-popup.html","template/tooltip/tooltip-popup.html","template/tooltip/tooltip-template-popup.html","template/popover/popover-template.html","template/popover/popover.html","template/progressbar/bar.html","template/progressbar/progress.html","template/progressbar/progressbar.html","template/rating/rating.html","template/tabs/tab.html","template/tabs/tabset.html","template/timepicker/timepicker.html","template/typeahead/typeahead-match.html","template/typeahead/typeahead-popup.html"]),angular.module("ui.bootstrap.collapse",[]).directive("collapse",["$animate",function(e){return{link:function(t,n,r){function i(){n.removeClass("collapse").addClass("collapsing"),e.addClass(n,"in",{to:{height:n[0].scrollHeight+"px"}}).then(o)}function o(){n.removeClass("collapsing"),n.css({height:"auto"})}function a(){n.css({height:n[0].scrollHeight+"px"}).removeClass("collapse").addClass("collapsing"),e.removeClass(n,"in",{to:{height:"0"}}).then(s)}function s(){n.css({height:"0"}),n.removeClass("collapsing"),n.addClass("collapse")}t.$watch(r.collapse,(function(e){e?a():i()}))}}}]),angular.module("ui.bootstrap.accordion",["ui.bootstrap.collapse"]).constant("accordionConfig",{closeOthers:!0}).controller("AccordionController",["$scope","$attrs","accordionConfig",function(e,t,n){this.groups=[],this.closeOthers=function(r){(angular.isDefined(t.closeOthers)?e.$eval(t.closeOthers):n.closeOthers)&&angular.forEach(this.groups,(function(e){e!==r&&(e.isOpen=!1)}))},this.addGroup=function(e){var t=this;this.groups.push(e),e.$on("$destroy",(function(){t.removeGroup(e)}))},this.removeGroup=function(e){var t=this.groups.indexOf(e);-1!==t&&this.groups.splice(t,1)}}]).directive("accordion",(function(){return{restrict:"EA",controller:"AccordionController",transclude:!0,replace:!1,templateUrl:"template/accordion/accordion.html"}})).directive("accordionGroup",(function(){return{require:"^accordion",restrict:"EA",transclude:!0,replace:!0,templateUrl:"template/accordion/accordion-group.html",scope:{heading:"@",isOpen:"=?",isDisabled:"=?"},controller:function(){this.setHeading=function(e){this.heading=e}},link:function(e,t,n,r){r.addGroup(e),e.$watch("isOpen",(function(t){t&&r.closeOthers(e)})),e.toggleOpen=function(){e.isDisabled||(e.isOpen=!e.isOpen)}}}})).directive("accordionHeading",(function(){return{restrict:"EA",transclude:!0,template:"",replace:!0,require:"^accordionGroup",link:function(e,t,n,r,i){r.setHeading(i(e,angular.noop))}}})).directive("accordionTransclude",(function(){return{require:"^accordionGroup",link:function(e,t,n,r){e.$watch((function(){return r[n.accordionTransclude]}),(function(e){e&&(t.html(""),t.append(e))}))}}})),angular.module("ui.bootstrap.alert",[]).controller("AlertController",["$scope","$attrs",function(e,t){e.closeable="close"in t,this.close=e.close}]).directive("alert",(function(){return{restrict:"EA",controller:"AlertController",templateUrl:"template/alert/alert.html",transclude:!0,replace:!0,scope:{type:"@",close:"&"}}})).directive("dismissOnTimeout",["$timeout",function(e){return{require:"alert",link:function(t,n,r,i){e((function(){i.close()}),parseInt(r.dismissOnTimeout,10))}}}]),angular.module("ui.bootstrap.bindHtml",[]).directive("bindHtmlUnsafe",(function(){return function(e,t,n){t.addClass("ng-binding").data("$binding",n.bindHtmlUnsafe),e.$watch(n.bindHtmlUnsafe,(function(e){t.html(e||"")}))}})),angular.module("ui.bootstrap.buttons",[]).constant("buttonConfig",{activeClass:"active",toggleEvent:"click"}).controller("ButtonsController",["buttonConfig",function(e){this.activeClass=e.activeClass||"active",this.toggleEvent=e.toggleEvent||"click"}]).directive("btnRadio",(function(){return{require:["btnRadio","ngModel"],controller:"ButtonsController",link:function(e,t,n,r){var i=r[0],o=r[1];o.$render=function(){t.toggleClass(i.activeClass,angular.equals(o.$modelValue,e.$eval(n.btnRadio)))},t.bind(i.toggleEvent,(function(){var r=t.hasClass(i.activeClass);(!r||angular.isDefined(n.uncheckable))&&e.$apply((function(){o.$setViewValue(r?null:e.$eval(n.btnRadio)),o.$render()}))}))}}})).directive("btnCheckbox",(function(){return{require:["btnCheckbox","ngModel"],controller:"ButtonsController",link:function(e,t,n,r){function i(){return o(n.btnCheckboxTrue,!0)}function o(t,n){var r=e.$eval(t);return angular.isDefined(r)?r:n}var a=r[0],s=r[1];s.$render=function(){t.toggleClass(a.activeClass,angular.equals(s.$modelValue,i()))},t.bind(a.toggleEvent,(function(){e.$apply((function(){s.$setViewValue(t.hasClass(a.activeClass)?o(n.btnCheckboxFalse,!1):i()),s.$render()}))}))}}})),angular.module("ui.bootstrap.carousel",[]).controller("CarouselController",["$scope","$interval","$animate",function(e,t,n){function r(e){if(angular.isUndefined(c[e].index))return c[e];var t;for(c.length,t=0;t<c.length;++t)if(c[t].index==e)return c[t]}function i(){o();var n=+e.interval;!isNaN(n)&&n>0&&(s=t(a,n))}function o(){s&&(t.cancel(s),s=null)}function a(){var t=+e.interval;u&&!isNaN(t)&&t>0?e.next():e.pause()}var s,u,l=this,c=l.slides=e.slides=[],d=-1;l.currentSlide=null;var f=!1;l.select=e.select=function(t,r){var o=l.indexOfSlide(t);void 0===r&&(r=o>l.getCurrentIndex()?"next":"prev"),t&&t!==l.currentSlide&&(f||(angular.extend(t,{direction:r,active:!0}),angular.extend(l.currentSlide||{},{direction:r,active:!1}),n.enabled()&&!e.noTransition&&t.$element&&(e.$currentTransition=!0,t.$element.one("$animate:close",(function(){e.$currentTransition=null}))),l.currentSlide=t,d=o,i()))},e.$on("$destroy",(function(){f=!0})),l.getCurrentIndex=function(){return l.currentSlide&&angular.isDefined(l.currentSlide.index)?+l.currentSlide.index:d},l.indexOfSlide=function(e){return angular.isDefined(e.index)?+e.index:c.indexOf(e)},e.next=function(){var t=(l.getCurrentIndex()+1)%c.length;return e.$currentTransition?void 0:l.select(r(t),"next")},e.prev=function(){var t=l.getCurrentIndex()-1<0?c.length-1:l.getCurrentIndex()-1;return e.$currentTransition?void 0:l.select(r(t),"prev")},e.isActive=function(e){return l.currentSlide===e},e.$watch("interval",i),e.$on("$destroy",o),e.play=function(){u||(u=!0,i())},e.pause=function(){e.noPause||(u=!1,o())},l.addSlide=function(t,n){t.$element=n,c.push(t),1===c.length||t.active?(l.select(c[c.length-1]),1==c.length&&e.play()):t.active=!1},l.removeSlide=function(e){angular.isDefined(e.index)&&c.sort((function(e,t){return+e.index>+t.index}));var t=c.indexOf(e);c.splice(t,1),c.length>0&&e.active?l.select(t>=c.length?c[t-1]:c[t]):d>t&&d--}}]).directive("carousel",[function(){return{restrict:"EA",transclude:!0,replace:!0,controller:"CarouselController",require:"carousel",templateUrl:"template/carousel/carousel.html",scope:{interval:"=",noTransition:"=",noPause:"="}}}]).directive("slide",(function(){return{require:"^carousel",restrict:"EA",transclude:!0,replace:!0,templateUrl:"template/carousel/slide.html",scope:{active:"=?",index:"=?"},link:function(e,t,n,r){r.addSlide(e,t),e.$on("$destroy",(function(){r.removeSlide(e)})),e.$watch("active",(function(t){t&&r.select(e)}))}}})).animation(".item",["$animate",function(e){return{beforeAddClass:function(t,n,r){if("active"==n&&t.parent()&&!t.parent().scope().noTransition){var i=!1,o=t.isolateScope().direction,a="next"==o?"left":"right";return t.addClass(o),e.addClass(t,a).then((function(){i||t.removeClass(a+" "+o),r()})),function(){i=!0}}r()},beforeRemoveClass:function(t,n,r){if("active"==n&&t.parent()&&!t.parent().scope().noTransition){var i=!1,o="next"==t.isolateScope().direction?"left":"right";return e.addClass(t,o).then((function(){i||t.removeClass(o),r()})),function(){i=!0}}r()}}}]),angular.module("ui.bootstrap.dateparser",[]).service("dateParser",["$locale","orderByFilter",function(e,t){function n(e){var n=[],r=e.split("");return angular.forEach(i,(function(t,i){var o=e.indexOf(i);if(o>-1){e=e.split(""),r[o]="("+t.regex+")",e[o]="$";for(var a=o+1,s=o+i.length;s>a;a++)r[a]="",e[a]="$";e=e.join(""),n.push({index:o,apply:t.apply})}})),{regex:new RegExp("^"+r.join("")+"$"),map:t(n,"index")}}var r=/[\\\^\$\*\+\?\|\[\]\(\)\.\{\}]/g;this.parsers={};var i={yyyy:{regex:"\\d{4}",apply:function(e){this.year=+e}},yy:{regex:"\\d{2}",apply:function(e){this.year=+e+2e3}},y:{regex:"\\d{1,4}",apply:function(e){this.year=+e}},MMMM:{regex:e.DATETIME_FORMATS.MONTH.join("|"),apply:function(t){this.month=e.DATETIME_FORMATS.MONTH.indexOf(t)}},MMM:{regex:e.DATETIME_FORMATS.SHORTMONTH.join("|"),apply:function(t){this.month=e.DATETIME_FORMATS.SHORTMONTH.indexOf(t)}},MM:{regex:"0[1-9]|1[0-2]",apply:function(e){this.month=e-1}},M:{regex:"[1-9]|1[0-2]",apply:function(e){this.month=e-1}},dd:{regex:"[0-2][0-9]{1}|3[0-1]{1}",apply:function(e){this.date=+e}},d:{regex:"[1-2]?[0-9]{1}|3[0-1]{1}",apply:function(e){this.date=+e}},EEEE:{regex:e.DATETIME_FORMATS.DAY.join("|")},EEE:{regex:e.DATETIME_FORMATS.SHORTDAY.join("|")},HH:{regex:"(?:0|1)[0-9]|2[0-3]",apply:function(e){this.hours=+e}},H:{regex:"1?[0-9]|2[0-3]",apply:function(e){this.hours=+e}},mm:{regex:"[0-5][0-9]",apply:function(e){this.minutes=+e}},m:{regex:"[0-9]|[1-5][0-9]",apply:function(e){this.minutes=+e}},sss:{regex:"[0-9][0-9][0-9]",apply:function(e){this.milliseconds=+e}},ss:{regex:"[0-5][0-9]",apply:function(e){this.seconds=+e}},s:{regex:"[0-9]|[1-5][0-9]",apply:function(e){this.seconds=+e}}};this.parse=function(t,i,o){if(!angular.isString(t)||!i)return t;i=(i=e.DATETIME_FORMATS[i]||i).replace(r,"\\$&"),this.parsers[i]||(this.parsers[i]=n(i));var a=this.parsers[i],s=a.regex,u=a.map,l=t.match(s);if(l&&l.length){var c,d;c=o?{year:o.getFullYear(),month:o.getMonth(),date:o.getDate(),hours:o.getHours(),minutes:o.getMinutes(),seconds:o.getSeconds(),milliseconds:o.getMilliseconds()}:{year:1900,month:0,date:1,hours:0,minutes:0,seconds:0,milliseconds:0};for(var f=1,p=l.length;p>f;f++){var h=u[f-1];h.apply&&h.apply.call(c,l[f])}return function(e,t,n){return!(1>n)&&(1===t&&n>28?29===n&&(e%4==0&&e%100!=0||e%400==0):3!==t&&5!==t&&8!==t&&10!==t||31>n)}(c.year,c.month,c.date)&&(d=new Date(c.year,c.month,c.date,c.hours,c.minutes,c.seconds,c.milliseconds||0)),d}}}]),angular.module("ui.bootstrap.position",[]).factory("$position",["$document","$window",function(e,t){function n(e){return"static"===(function(e,n){return e.currentStyle?e.currentStyle[n]:t.getComputedStyle?t.getComputedStyle(e)[n]:e.style[n]}(e,"position")||"static")}var r=function(t){for(var r=e[0],i=t.offsetParent||r;i&&i!==r&&n(i);)i=i.offsetParent;return i||r};return{position:function(t){var n=this.offset(t),i={top:0,left:0},o=r(t[0]);o!=e[0]&&((i=this.offset(angular.element(o))).top+=o.clientTop-o.scrollTop,i.left+=o.clientLeft-o.scrollLeft);var a=t[0].getBoundingClientRect();return{width:a.width||t.prop("offsetWidth"),height:a.height||t.prop("offsetHeight"),top:n.top-i.top,left:n.left-i.left}},offset:function(n){var r=n[0].getBoundingClientRect();return{width:r.width||n.prop("offsetWidth"),height:r.height||n.prop("offsetHeight"),top:r.top+(t.pageYOffset||e[0].documentElement.scrollTop),left:r.left+(t.pageXOffset||e[0].documentElement.scrollLeft)}},positionElements:function(e,t,n,r){var i,o,a,s,u=n.split("-"),l=u[0],c=u[1]||"center";i=r?this.offset(e):this.position(e),o=t.prop("offsetWidth"),a=t.prop("offsetHeight");var d={center:function(){return i.left+i.width/2-o/2},left:function(){return i.left},right:function(){return i.left+i.width}},f={center:function(){return i.top+i.height/2-a/2},top:function(){return i.top},bottom:function(){return i.top+i.height}};switch(l){case"right":s={top:f[c](),left:d[l]()};break;case"left":s={top:f[c](),left:i.left-o};break;case"bottom":s={top:f[l](),left:d[c]()};break;default:s={top:i.top-a,left:d[c]()}}return s}}}]),angular.module("ui.bootstrap.datepicker",["ui.bootstrap.dateparser","ui.bootstrap.position"]).constant("datepickerConfig",{formatDay:"dd",formatMonth:"MMMM",formatYear:"yyyy",formatDayHeader:"EEE",formatDayTitle:"MMMM yyyy",formatMonthTitle:"yyyy",datepickerMode:"day",minMode:"day",maxMode:"year",showWeeks:!0,startingDay:0,yearRange:20,minDate:null,maxDate:null,shortcutPropagation:!1}).controller("DatepickerController",["$scope","$attrs","$parse","$interpolate","$timeout","$log","dateFilter","datepickerConfig",function(e,t,n,r,i,o,a,s){var u=this,l={$setViewValue:angular.noop};this.modes=["day","month","year"],angular.forEach(["formatDay","formatMonth","formatYear","formatDayHeader","formatDayTitle","formatMonthTitle","minMode","maxMode","showWeeks","startingDay","yearRange","shortcutPropagation"],(function(n,i){u[n]=angular.isDefined(t[n])?8>i?r(t[n])(e.$parent):e.$parent.$eval(t[n]):s[n]})),angular.forEach(["minDate","maxDate"],(function(r){t[r]?e.$parent.$watch(n(t[r]),(function(e){u[r]=e?new Date(e):null,u.refreshView()})):u[r]=s[r]?new Date(s[r]):null})),e.datepickerMode=e.datepickerMode||s.datepickerMode,e.maxMode=u.maxMode,e.uniqueId="datepicker-"+e.$id+"-"+Math.floor(1e4*Math.random()),angular.isDefined(t.initDate)?(this.activeDate=e.$parent.$eval(t.initDate)||new Date,e.$parent.$watch(t.initDate,(function(e){e&&(l.$isEmpty(l.$modelValue)||l.$invalid)&&(u.activeDate=e,u.refreshView())}))):this.activeDate=new Date,e.isActive=function(t){return 0===u.compare(t.date,u.activeDate)&&(e.activeDateId=t.uid,!0)},this.init=function(e){(l=e).$render=function(){u.render()}},this.render=function(){if(l.$viewValue){var e=new Date(l.$viewValue),t=!isNaN(e);t?this.activeDate=e:o.error('Datepicker directive: "ng-model" value must be a Date object, a number of milliseconds since 01.01.1970 or a string representing an RFC2822 or ISO 8601 date.'),l.$setValidity("date",t)}this.refreshView()},this.refreshView=function(){if(this.element){this._refreshView();var e=l.$viewValue?new Date(l.$viewValue):null;l.$setValidity("date-disabled",!e||this.element&&!this.isDisabled(e))}},this.createDateObject=function(e,t){var n=l.$viewValue?new Date(l.$viewValue):null;return{date:e,label:a(e,t),selected:n&&0===this.compare(e,n),disabled:this.isDisabled(e),current:0===this.compare(e,new Date),customClass:this.customClass(e)}},this.isDisabled=function(n){return this.minDate&&this.compare(n,this.minDate)<0||this.maxDate&&this.compare(n,this.maxDate)>0||t.dateDisabled&&e.dateDisabled({date:n,mode:e.datepickerMode})},this.customClass=function(t){return e.customClass({date:t,mode:e.datepickerMode})},this.split=function(e,t){for(var n=[];e.length>0;)n.push(e.splice(0,t));return n},e.select=function(t){if(e.datepickerMode===u.minMode){var n=l.$viewValue?new Date(l.$viewValue):new Date(0,0,0,0,0,0,0);n.setFullYear(t.getFullYear(),t.getMonth(),t.getDate()),l.$setViewValue(n),l.$render()}else u.activeDate=t,e.datepickerMode=u.modes[u.modes.indexOf(e.datepickerMode)-1]},e.move=function(e){var t=u.activeDate.getFullYear()+e*(u.step.years||0),n=u.activeDate.getMonth()+e*(u.step.months||0);u.activeDate.setFullYear(t,n,1),u.refreshView()},e.toggleMode=function(t){t=t||1,e.datepickerMode===u.maxMode&&1===t||e.datepickerMode===u.minMode&&-1===t||(e.datepickerMode=u.modes[u.modes.indexOf(e.datepickerMode)+t])},e.keys={13:"enter",32:"space",33:"pageup",34:"pagedown",35:"end",36:"home",37:"left",38:"up",39:"right",40:"down"};var c=function(){i((function(){u.element[0].focus()}),0,!1)};e.$on("datepicker.focus",c),e.keydown=function(t){var n=e.keys[t.which];if(n&&!t.shiftKey&&!t.altKey)if(t.preventDefault(),u.shortcutPropagation||t.stopPropagation(),"enter"===n||"space"===n){if(u.isDisabled(u.activeDate))return;e.select(u.activeDate),c()}else!t.ctrlKey||"up"!==n&&"down"!==n?(u.handleKeyDown(n,t),u.refreshView()):(e.toggleMode("up"===n?1:-1),c())}}]).directive("datepicker",(function(){return{restrict:"EA",replace:!0,templateUrl:"template/datepicker/datepicker.html",scope:{datepickerMode:"=?",dateDisabled:"&",customClass:"&",shortcutPropagation:"&?"},require:["datepicker","?^ngModel"],controller:"DatepickerController",link:function(e,t,n,r){var i=r[0],o=r[1];o&&i.init(o)}}})).directive("daypicker",["dateFilter",function(e){return{restrict:"EA",replace:!0,templateUrl:"template/datepicker/day.html",require:"^datepicker",link:function(t,n,r,i){function o(e,t){return 1!==t||e%4!=0||e%100==0&&e%400!=0?s[t]:29}function a(e){var t=new Date(e);t.setDate(t.getDate()+4-(t.getDay()||7));var n=t.getTime();return t.setMonth(0),t.setDate(1),Math.floor(Math.round((n-t)/864e5)/7)+1}t.showWeeks=i.showWeeks,i.step={months:1},i.element=n;var s=[31,28,31,30,31,30,31,31,30,31,30,31];i._refreshView=function(){var n=i.activeDate.getFullYear(),r=i.activeDate.getMonth(),o=new Date(n,r,1),s=i.startingDay-o.getDay(),u=s>0?7-s:-s,l=new Date(o);u>0&&l.setDate(1-u);for(var c=function(e,t){var n=new Array(t),r=new Date(e),i=0;for(r.setHours(12);t>i;)n[i++]=new Date(r),r.setDate(r.getDate()+1);return n}(l,42),d=0;42>d;d++)c[d]=angular.extend(i.createDateObject(c[d],i.formatDay),{secondary:c[d].getMonth()!==r,uid:t.uniqueId+"-"+d});t.labels=new Array(7);for(var f=0;7>f;f++)t.labels[f]={abbr:e(c[f].date,i.formatDayHeader),full:e(c[f].date,"EEEE")};if(t.title=e(i.activeDate,i.formatDayTitle),t.rows=i.split(c,7),t.showWeeks){t.weekNumbers=[];for(var p=(11-i.startingDay)%7,h=t.rows.length,g=0;h>g;g++)t.weekNumbers.push(a(t.rows[g][p].date))}},i.compare=function(e,t){return new Date(e.getFullYear(),e.getMonth(),e.getDate())-new Date(t.getFullYear(),t.getMonth(),t.getDate())},i.handleKeyDown=function(e){var t=i.activeDate.getDate();if("left"===e)t-=1;else if("up"===e)t-=7;else if("right"===e)t+=1;else if("down"===e)t+=7;else if("pageup"===e||"pagedown"===e){var n=i.activeDate.getMonth()+("pageup"===e?-1:1);i.activeDate.setMonth(n,1),t=Math.min(o(i.activeDate.getFullYear(),i.activeDate.getMonth()),t)}else"home"===e?t=1:"end"===e&&(t=o(i.activeDate.getFullYear(),i.activeDate.getMonth()));i.activeDate.setDate(t)},i.refreshView()}}}]).directive("monthpicker",["dateFilter",function(e){return{restrict:"EA",replace:!0,templateUrl:"template/datepicker/month.html",require:"^datepicker",link:function(t,n,r,i){i.step={years:1},i.element=n,i._refreshView=function(){for(var n=new Array(12),r=i.activeDate.getFullYear(),o=0;12>o;o++)n[o]=angular.extend(i.createDateObject(new Date(r,o,1),i.formatMonth),{uid:t.uniqueId+"-"+o});t.title=e(i.activeDate,i.formatMonthTitle),t.rows=i.split(n,3)},i.compare=function(e,t){return new Date(e.getFullYear(),e.getMonth())-new Date(t.getFullYear(),t.getMonth())},i.handleKeyDown=function(e){var t=i.activeDate.getMonth();if("left"===e)t-=1;else if("up"===e)t-=3;else if("right"===e)t+=1;else if("down"===e)t+=3;else if("pageup"===e||"pagedown"===e){var n=i.activeDate.getFullYear()+("pageup"===e?-1:1);i.activeDate.setFullYear(n)}else"home"===e?t=0:"end"===e&&(t=11);i.activeDate.setMonth(t)},i.refreshView()}}}]).directive("yearpicker",["dateFilter",function(){return{restrict:"EA",replace:!0,templateUrl:"template/datepicker/year.html",require:"^datepicker",link:function(e,t,n,r){function i(e){return parseInt((e-1)/o,10)*o+1}var o=r.yearRange;r.step={years:o},r.element=t,r._refreshView=function(){for(var t=new Array(o),n=0,a=i(r.activeDate.getFullYear());o>n;n++)t[n]=angular.extend(r.createDateObject(new Date(a+n,0,1),r.formatYear),{uid:e.uniqueId+"-"+n});e.title=[t[0].label,t[o-1].label].join(" - "),e.rows=r.split(t,5)},r.compare=function(e,t){return e.getFullYear()-t.getFullYear()},r.handleKeyDown=function(e){var t=r.activeDate.getFullYear();"left"===e?t-=1:"up"===e?t-=5:"right"===e?t+=1:"down"===e?t+=5:"pageup"===e||"pagedown"===e?t+=("pageup"===e?-1:1)*r.step.years:"home"===e?t=i(r.activeDate.getFullYear()):"end"===e&&(t=i(r.activeDate.getFullYear())+o-1),r.activeDate.setFullYear(t)},r.refreshView()}}}]).constant("datepickerPopupConfig",{datepickerPopup:"yyyy-MM-dd",html5Types:{date:"yyyy-MM-dd","datetime-local":"yyyy-MM-ddTHH:mm:ss.sss",month:"yyyy-MM"},currentText:"Today",clearText:"Clear",closeText:"Done",closeOnDateSelection:!0,appendToBody:!1,showButtonBar:!0}).directive("datepickerPopup",["$compile","$parse","$document","$position","dateFilter","dateParser","datepickerPopupConfig",function(e,t,n,r,i,o,a){return{restrict:"EA",require:"ngModel",scope:{isOpen:"=?",currentText:"@",clearText:"@",closeText:"@",dateDisabled:"&",customClass:"&"},link:function(s,u,l,c){function d(e){return e.replace(/([A-Z])/g,(function(e){return"-"+e.toLowerCase()}))}var f,p=angular.isDefined(l.closeOnDateSelection)?s.$parent.$eval(l.closeOnDateSelection):a.closeOnDateSelection,h=angular.isDefined(l.datepickerAppendToBody)?s.$parent.$eval(l.datepickerAppendToBody):a.appendToBody;s.showButtonBar=angular.isDefined(l.showButtonBar)?s.$parent.$eval(l.showButtonBar):a.showButtonBar,s.getText=function(e){return s[e+"Text"]||a[e+"Text"]};var g=!1;if(a.html5Types[l.type]?(f=a.html5Types[l.type],g=!0):(f=l.datepickerPopup||a.datepickerPopup,l.$observe("datepickerPopup",(function(e){var t=e||a.datepickerPopup;if(t!==f&&(f=t,c.$modelValue=null,!f))throw new Error("datepickerPopup must have a date format specified.")}))),!f)throw new Error("datepickerPopup must have a date format specified.");if(g&&l.datepickerPopup)throw new Error("HTML5 date input types do not support custom formats.");var m=angular.element("<div datepicker-popup-wrap><div datepicker></div></div>");m.attr({"ng-model":"date","ng-change":"dateSelection()"});var v=angular.element(m.children()[0]);if(g&&"month"==l.type&&(v.attr("datepicker-mode",'"month"'),v.attr("min-mode","month")),l.datepickerOptions){var y=s.$parent.$eval(l.datepickerOptions);y.initDate&&(s.initDate=y.initDate,v.attr("init-date","initDate"),delete y.initDate),angular.forEach(y,(function(e,t){v.attr(d(t),e)}))}s.watchData={},angular.forEach(["minDate","maxDate","datepickerMode","initDate","shortcutPropagation"],(function(e){if(l[e]){var n=t(l[e]);if(s.$parent.$watch(n,(function(t){s.watchData[e]=t})),v.attr(d(e),"watchData."+e),"datepickerMode"===e){var r=n.assign;s.$watch("watchData."+e,(function(e,t){e!==t&&r(s.$parent,e)}))}}})),l.dateDisabled&&v.attr("date-disabled","dateDisabled({ date: date, mode: mode })"),l.showWeeks&&v.attr("show-weeks",l.showWeeks),l.customClass&&v.attr("custom-class","customClass({ date: date, mode: mode })"),g?c.$formatters.push((function(e){return s.date=e,e})):(c.$$parserName="date",c.$validators.date=function(e,t){var n=e||t;if(angular.isNumber(n)&&(n=new Date(n)),n){if(angular.isDate(n)&&!isNaN(n))return!0;if(angular.isString(n)){var r=o.parse(n,f)||new Date(n);return!isNaN(r)}return!1}return!0},c.$parsers.unshift((function(e){if(angular.isNumber(e)&&(e=new Date(e)),!e)return null;if(angular.isDate(e)&&!isNaN(e))return e;if(angular.isString(e)){var t=o.parse(e,f,s.date)||new Date(e);return isNaN(t)?void 0:t}})),c.$formatters.push((function(e){return s.date=e,c.$isEmpty(e)?e:i(e,f)}))),s.dateSelection=function(e){angular.isDefined(e)&&(s.date=e);var t=s.date?i(s.date,f):"";u.val(t),c.$setViewValue(t),p&&(s.isOpen=!1,u[0].focus())},c.$viewChangeListeners.push((function(){s.date=o.parse(c.$viewValue,f,s.date)||new Date(c.$viewValue)}));var b=function(e){s.isOpen&&e.target!==u[0]&&s.$apply((function(){s.isOpen=!1}))},$=function(e){s.keydown(e)};u.bind("keydown",$),s.keydown=function(e){27===e.which?(e.preventDefault(),s.isOpen&&e.stopPropagation(),s.close()):40!==e.which||s.isOpen||(s.isOpen=!0)},s.$watch("isOpen",(function(e){e?(s.$broadcast("datepicker.focus"),s.position=h?r.offset(u):r.position(u),s.position.top=s.position.top+u.prop("offsetHeight"),n.bind("click",b)):n.unbind("click",b)})),s.select=function(e){if("today"===e){var t=new Date;angular.isDate(s.date)?(e=new Date(s.date)).setFullYear(t.getFullYear(),t.getMonth(),t.getDate()):e=new Date(t.setHours(0,0,0,0))}s.dateSelection(e)},s.close=function(){s.isOpen=!1,u[0].focus()};var w=e(m)(s);m.remove(),h?n.find("body").append(w):u.after(w),s.$on("$destroy",(function(){w.remove(),u.unbind("keydown",$),n.unbind("click",b)}))}}}]).directive("datepickerPopupWrap",(function(){return{restrict:"EA",replace:!0,transclude:!0,templateUrl:"template/datepicker/popup.html",link:function(e,t){t.bind("click",(function(e){e.preventDefault(),e.stopPropagation()}))}}})),angular.module("ui.bootstrap.dropdown",["ui.bootstrap.position"]).constant("dropdownConfig",{openClass:"open"}).service("dropdownService",["$document","$rootScope",function(e,t){var n=null;this.open=function(t){n||(e.bind("click",r),e.bind("keydown",i)),n&&n!==t&&(n.isOpen=!1),n=t},this.close=function(t){n===t&&(n=null,e.unbind("click",r),e.unbind("keydown",i))};var r=function(e){if(n&&(!e||"disabled"!==n.getAutoClose())){var r=n.getToggleElement();if(!(e&&r&&r[0].contains(e.target))){var i=n.getElement();e&&"outsideClick"===n.getAutoClose()&&i&&i[0].contains(e.target)||(n.isOpen=!1,t.$$phase||n.$apply())}}},i=function(e){27===e.which&&(n.focusToggleElement(),r())}}]).controller("DropdownController",["$scope","$attrs","$parse","dropdownConfig","dropdownService","$animate","$position","$document",function(e,t,n,r,i,o,a,s){var u,l=this,c=e.$new(),d=r.openClass,f=angular.noop,p=t.onToggle?n(t.onToggle):angular.noop,h=!1;this.init=function(r){l.$element=r,t.isOpen&&(u=n(t.isOpen),f=u.assign,e.$watch(u,(function(e){c.isOpen=!!e}))),(h=angular.isDefined(t.dropdownAppendToBody))&&l.dropdownMenu&&(s.find("body").append(l.dropdownMenu),r.on("$destroy",(function(){l.dropdownMenu.remove()})))},this.toggle=function(e){return c.isOpen=arguments.length?!!e:!c.isOpen},this.isOpen=function(){return c.isOpen},c.getToggleElement=function(){return l.toggleElement},c.getAutoClose=function(){return t.autoClose||"always"},c.getElement=function(){return l.$element},c.focusToggleElement=function(){l.toggleElement&&l.toggleElement[0].focus()},c.$watch("isOpen",(function(t,n){if(h&&l.dropdownMenu){var r=a.positionElements(l.$element,l.dropdownMenu,"bottom-left",!0);l.dropdownMenu.css({top:r.top+"px",left:r.left+"px",display:t?"block":"none"})}o[t?"addClass":"removeClass"](l.$element,d),t?(c.focusToggleElement(),i.open(c)):i.close(c),f(e,t),angular.isDefined(t)&&t!==n&&p(e,{open:!!t})})),e.$on("$locationChangeSuccess",(function(){c.isOpen=!1})),e.$on("$destroy",(function(){c.$destroy()}))}]).directive("dropdown",(function(){return{controller:"DropdownController",link:function(e,t,n,r){r.init(t)}}})).directive("dropdownMenu",(function(){return{restrict:"AC",require:"?^dropdown",link:function(e,t,n,r){r&&(r.dropdownMenu=t)}}})).directive("dropdownToggle",(function(){return{require:"?^dropdown",link:function(e,t,n,r){if(r){r.toggleElement=t;var i=function(i){i.preventDefault(),t.hasClass("disabled")||n.disabled||e.$apply((function(){r.toggle()}))};t.bind("click",i),t.attr({"aria-haspopup":!0,"aria-expanded":!1}),e.$watch(r.isOpen,(function(e){t.attr("aria-expanded",!!e)})),e.$on("$destroy",(function(){t.unbind("click",i)}))}}}})),angular.module("ui.bootstrap.modal",[]).factory("$$stackedMap",(function(){return{createNew:function(){var e=[];return{add:function(t,n){e.push({key:t,value:n})},get:function(t){for(var n=0;n<e.length;n++)if(t==e[n].key)return e[n]},keys:function(){for(var t=[],n=0;n<e.length;n++)t.push(e[n].key);return t},top:function(){return e[e.length-1]},remove:function(t){for(var n=-1,r=0;r<e.length;r++)if(t==e[r].key){n=r;break}return e.splice(n,1)[0]},removeTop:function(){return e.splice(e.length-1,1)[0]},length:function(){return e.length}}}}})).directive("modalBackdrop",["$timeout",function(e){function t(t){t.animate=!1,e((function(){t.animate=!0}))}return{restrict:"EA",replace:!0,templateUrl:"template/modal/backdrop.html",compile:function(e,n){return e.addClass(n.backdropClass),t}}}]).directive("modalWindow",["$modalStack","$q",function(e,t){return{restrict:"EA",scope:{index:"@",animate:"="},replace:!0,transclude:!0,templateUrl:function(e,t){return t.templateUrl||"template/modal/window.html"},link:function(n,r,i){r.addClass(i.windowClass||""),n.size=i.size,n.close=function(t){var n=e.getTop();n&&n.value.backdrop&&"static"!=n.value.backdrop&&t.target===t.currentTarget&&(t.preventDefault(),t.stopPropagation(),e.dismiss(n.key,"backdrop click"))},n.$isRendered=!0;var o=t.defer();i.$observe("modalRender",(function(e){"true"==e&&o.resolve()})),o.promise.then((function(){n.animate=!0;var t=r[0].querySelectorAll("[autofocus]");t.length?t[0].focus():r[0].focus();var i=e.getTop();i&&e.modalRendered(i.key)}))}}}]).directive("modalAnimationClass",[function(){return{compile:function(e,t){t.modalAnimation&&e.addClass(t.modalAnimationClass)}}}]).directive("modalTransclude",(function(){return{link:function(e,t,n,r,i){i(e.$parent,(function(e){t.empty(),t.append(e)}))}}})).factory("$modalStack",["$animate","$timeout","$document","$compile","$rootScope","$$stackedMap",function(e,t,n,r,i,o){function a(){for(var e=-1,t=p.keys(),n=0;n<t.length;n++)p.get(t[n]).value.backdrop&&(e=n);return e}function s(e){var t=n.find("body").eq(0),r=p.get(e).value;p.remove(e),u(r.modalDomEl,r.modalScope,(function(){t.toggleClass(f,p.length()>0),function(){if(c&&-1==a()){u(c,d,(function(){null})),c=void 0,d=void 0}}()}))}function u(n,r,o){function a(){a.done||(a.done=!0,n.remove(),r.$destroy(),o&&o())}r.animate=!1,n.attr("modal-animation")&&e.enabled()?n.one("$animate:close",(function(){i.$evalAsync(a)})):t(a)}function l(e,t,n){return!e.value.modalScope.$broadcast("modal.closing",t,n).defaultPrevented}var c,d,f="modal-open",p=o.createNew(),h={};return i.$watch(a,(function(e){d&&(d.index=e)})),n.bind("keydown",(function(e){var t;27===e.which&&((t=p.top())&&t.value.keyboard&&(e.preventDefault(),i.$apply((function(){h.dismiss(t.key,"escape key press")}))))})),h.open=function(e,t){var o=n[0].activeElement;p.add(e,{deferred:t.deferred,renderDeferred:t.renderDeferred,modalScope:t.scope,backdrop:t.backdrop,keyboard:t.keyboard});var s=n.find("body").eq(0),u=a();if(u>=0&&!c){(d=i.$new(!0)).index=u;var l=angular.element('<div modal-backdrop="modal-backdrop"></div>');l.attr("backdrop-class",t.backdropClass),t.animation&&l.attr("modal-animation","true"),c=r(l)(d),s.append(c)}var h=angular.element('<div modal-window="modal-window"></div>');h.attr({"template-url":t.windowTemplateUrl,"window-class":t.windowClass,size:t.size,index:p.length()-1,animate:"animate"}).html(t.content),t.animation&&h.attr("modal-animation","true");var g=r(h)(t.scope);p.top().value.modalDomEl=g,p.top().value.modalOpener=o,s.append(g),s.addClass(f)},h.close=function(e,t){var n=p.get(e);return n&&l(n,t,!0)?(n.value.deferred.resolve(t),s(e),n.value.modalOpener.focus(),!0):!n},h.dismiss=function(e,t){var n=p.get(e);return n&&l(n,t,!1)?(n.value.deferred.reject(t),s(e),n.value.modalOpener.focus(),!0):!n},h.dismissAll=function(e){for(var t=this.getTop();t&&this.dismiss(t.key,e);)t=this.getTop()},h.getTop=function(){return p.top()},h.modalRendered=function(e){var t=p.get(e);t&&t.value.renderDeferred.resolve()},h}]).provider("$modal",(function(){var e={options:{animation:!0,backdrop:!0,keyboard:!0},$get:["$injector","$rootScope","$q","$templateRequest","$controller","$modalStack",function(t,n,r,i,o,a){function s(e){return e.template?r.when(e.template):i(angular.isFunction(e.templateUrl)?e.templateUrl():e.templateUrl)}function u(e){var n=[];return angular.forEach(e,(function(e){(angular.isFunction(e)||angular.isArray(e))&&n.push(r.when(t.invoke(e)))})),n}var l={open:function(t){var i=r.defer(),l=r.defer(),c=r.defer(),d={result:i.promise,opened:l.promise,rendered:c.promise,close:function(e){return a.close(d,e)},dismiss:function(e){return a.dismiss(d,e)}};if((t=angular.extend({},e.options,t)).resolve=t.resolve||{},!t.template&&!t.templateUrl)throw new Error("One of template or templateUrl options is required.");var f=r.all([s(t)].concat(u(t.resolve)));return f.then((function(e){var r=(t.scope||n).$new();r.$close=d.close,r.$dismiss=d.dismiss;var s,u={},l=1;t.controller&&(u.$scope=r,u.$modalInstance=d,angular.forEach(t.resolve,(function(t,n){u[n]=e[l++]})),s=o(t.controller,u),t.controllerAs&&(r[t.controllerAs]=s)),a.open(d,{scope:r,deferred:i,renderDeferred:c,content:e[0],animation:t.animation,backdrop:t.backdrop,keyboard:t.keyboard,backdropClass:t.backdropClass,windowClass:t.windowClass,windowTemplateUrl:t.windowTemplateUrl,size:t.size})}),(function(e){i.reject(e)})),f.then((function(){l.resolve(!0)}),(function(e){l.reject(e)})),d}};return l}]};return e})),angular.module("ui.bootstrap.pagination",[]).controller("PaginationController",["$scope","$attrs","$parse",function(e,t,n){var r=this,i={$setViewValue:angular.noop},o=t.numPages?n(t.numPages).assign:angular.noop;this.init=function(a,s){i=a,this.config=s,i.$render=function(){r.render()},t.itemsPerPage?e.$parent.$watch(n(t.itemsPerPage),(function(t){r.itemsPerPage=parseInt(t,10),e.totalPages=r.calculateTotalPages()})):this.itemsPerPage=s.itemsPerPage,e.$watch("totalItems",(function(){e.totalPages=r.calculateTotalPages()})),e.$watch("totalPages",(function(t){o(e.$parent,t),e.page>t?e.selectPage(t):i.$render()}))},this.calculateTotalPages=function(){var t=this.itemsPerPage<1?1:Math.ceil(e.totalItems/this.itemsPerPage);return Math.max(t||0,1)},this.render=function(){e.page=parseInt(i.$viewValue,10)||1},e.selectPage=function(t,n){e.page!==t&&t>0&&t<=e.totalPages&&(n&&n.target&&n.target.blur(),i.$setViewValue(t),i.$render())},e.getText=function(t){return e[t+"Text"]||r.config[t+"Text"]},e.noPrevious=function(){return 1===e.page},e.noNext=function(){return e.page===e.totalPages}}]).constant("paginationConfig",{itemsPerPage:10,boundaryLinks:!1,directionLinks:!0,firstText:"First",previousText:"Previous",nextText:"Next",lastText:"Last",rotate:!0}).directive("pagination",["$parse","paginationConfig",function(e,t){return{restrict:"EA",scope:{totalItems:"=",firstText:"@",previousText:"@",nextText:"@",lastText:"@"},require:["pagination","?ngModel"],controller:"PaginationController",templateUrl:"template/pagination/pagination.html",replace:!0,link:function(n,r,i,o){function a(e,t,n){return{number:e,text:t,active:n}}var s=o[0],u=o[1];if(u){var l=angular.isDefined(i.maxSize)?n.$parent.$eval(i.maxSize):t.maxSize,c=angular.isDefined(i.rotate)?n.$parent.$eval(i.rotate):t.rotate;n.boundaryLinks=angular.isDefined(i.boundaryLinks)?n.$parent.$eval(i.boundaryLinks):t.boundaryLinks,n.directionLinks=angular.isDefined(i.directionLinks)?n.$parent.$eval(i.directionLinks):t.directionLinks,s.init(u,t),i.maxSize&&n.$parent.$watch(e(i.maxSize),(function(e){l=parseInt(e,10),s.render()}));var d=s.render;s.render=function(){d(),n.page>0&&n.page<=n.totalPages&&(n.pages=function(e,t){var n=[],r=1,i=t,o=angular.isDefined(l)&&t>l;o&&(c?(i=(r=Math.max(e-Math.floor(l/2),1))+l-1)>t&&(r=(i=t)-l+1):(r=(Math.ceil(e/l)-1)*l+1,i=Math.min(r+l-1,t)));for(var s=r;i>=s;s++){var u=a(s,s,s===e);n.push(u)}if(o&&!c){if(r>1){var d=a(r-1,"...",!1);n.unshift(d)}if(t>i){var f=a(i+1,"...",!1);n.push(f)}}return n}(n.page,n.totalPages))}}}}}]).constant("pagerConfig",{itemsPerPage:10,previousText:"« Previous",nextText:"Next »",align:!0}).directive("pager",["pagerConfig",function(e){return{restrict:"EA",scope:{totalItems:"=",previousText:"@",nextText:"@"},require:["pager","?ngModel"],controller:"PaginationController",templateUrl:"template/pagination/pager.html",replace:!0,link:function(t,n,r,i){var o=i[0],a=i[1];a&&(t.align=angular.isDefined(r.align)?t.$parent.$eval(r.align):e.align,o.init(a,e))}}}]),angular.module("ui.bootstrap.tooltip",["ui.bootstrap.position","ui.bootstrap.bindHtml"]).provider("$tooltip",(function(){var e={placement:"top",animation:!0,popupDelay:0,useContentExp:!1},t={mouseenter:"mouseleave",click:"click",focus:"blur"},n={};this.options=function(e){angular.extend(n,e)},this.setTriggers=function(e){angular.extend(t,e)},this.$get=["$window","$compile","$timeout","$document","$position","$interpolate",function(r,i,o,a,s,u){return function(r,l,c,d){function f(e){var n=e||d.trigger||c;return{show:n,hide:t[n]||n}}d=angular.extend({},e,n,d);var p=function(e){return e.replace(/[A-Z]/g,(function(e,t){return(t?"-":"")+e.toLowerCase()}))}(r),h=u.startSymbol(),g=u.endSymbol(),m="<div "+p+'-popup title="'+h+"title"+g+'" '+(d.useContentExp?'content-exp="contentExp()" ':'content="'+h+"content"+g+'" ')+'placement="'+h+"placement"+g+'" popup-class="'+h+"popupClass"+g+'" animation="animation" is-open="isOpen"origin-scope="origScope" ></div>';return{restrict:"EA",compile:function(){var e=i(m);return function(t,n,i){function u(){_.isOpen?p():c()}function c(){(!q||t.$eval(i[l+"Enable"]))&&(_.popupClass=i[l+"Class"],function(){var e=i[l+"Placement"];_.placement=angular.isDefined(e)?e:d.placement}(),function(){var e=i[l+"PopupDelay"],t=parseInt(e,10);_.popupDelay=isNaN(t)?d.popupDelay:t}(),_.popupDelay?$||($=o(h,_.popupDelay,!1)).then((function(e){e()})):h()())}function p(){t.$apply((function(){g()}))}function h(){return $=null,b&&(o.cancel(b),b=null),(d.useContentExp?_.contentExp():_.content)?(v&&m(),y=_.$new(),v=e(y,(function(e){w?a.find("body").append(e):n.after(e)})),y.$watch((function(){o(S,0,!1)})),d.useContentExp&&y.$watch("contentExp()",(function(e){!e&&_.isOpen&&g()})),v.css({top:0,left:0,display:"block"}),_.$digest(),S(),_.isOpen=!0,_.$apply(),S):angular.noop}function g(){_.isOpen=!1,o.cancel($),$=null,_.animation?b||(b=o(m,500)):m()}function m(){b=null,v&&(v.remove(),v=null),y&&(y.$destroy(),y=null)}var v,y,b,$,w=!!angular.isDefined(d.appendToBody)&&d.appendToBody,x=f(void 0),q=angular.isDefined(i[l+"Enable"]),_=t.$new(!0),S=function(){if(v){var e=s.positionElements(n,v,_.placement,w);e.top+="px",e.left+="px",v.css(e)}};_.origScope=t,_.isOpen=!1,_.contentExp=function(){return t.$eval(i[r])},d.useContentExp||i.$observe(r,(function(e){_.content=e,!e&&_.isOpen&&g()})),i.$observe("disabled",(function(e){e&&_.isOpen&&g()})),i.$observe(l+"Title",(function(e){_.title=e}));var k=function(){n.unbind(x.show,c),n.unbind(x.hide,p)};!function(){var e=i[l+"Trigger"];k(),(x=f(e)).show===x.hide?n.bind(x.show,u):(n.bind(x.show,c),n.bind(x.hide,p))}();var C=t.$eval(i[l+"Animation"]);_.animation=angular.isDefined(C)?!!C:d.animation;var E=t.$eval(i[l+"AppendToBody"]);(w=angular.isDefined(E)?E:w)&&t.$on("$locationChangeSuccess",(function(){_.isOpen&&g()})),t.$on("$destroy",(function(){o.cancel(b),o.cancel($),k(),m(),_=null}))}}}}}]})).directive("tooltipTemplateTransclude",["$animate","$sce","$compile","$templateRequest",function(e,t,n,r){return{link:function(i,o,a){var s,u,l,c=i.$eval(a.tooltipTemplateTranscludeScope),d=0,f=function(){u&&(u.remove(),u=null),s&&(s.$destroy(),s=null),l&&(e.leave(l).then((function(){u=null})),u=l,l=null)};i.$watch(t.parseAsResourceUrl(a.tooltipTemplateTransclude),(function(t){var a=++d;t?(r(t,!0).then((function(r){if(a===d){var i=c.$new(),u=n(r)(i,(function(t){f(),e.enter(t,o)}));l=u,(s=i).$emit("$includeContentLoaded",t)}}),(function(){a===d&&(f(),i.$emit("$includeContentError",t))})),i.$emit("$includeContentRequested",t)):f()})),i.$on("$destroy",f)}}}]).directive("tooltipClasses",(function(){return{restrict:"A",link:function(e,t,n){e.placement&&t.addClass(e.placement),e.popupClass&&t.addClass(e.popupClass),e.animation()&&t.addClass(n.tooltipAnimationClass)}}})).directive("tooltipPopup",(function(){return{restrict:"EA",replace:!0,scope:{content:"@",placement:"@",popupClass:"@",animation:"&",isOpen:"&"},templateUrl:"template/tooltip/tooltip-popup.html"}})).directive("tooltip",["$tooltip",function(e){return e("tooltip","tooltip","mouseenter")}]).directive("tooltipTemplatePopup",(function(){return{restrict:"EA",replace:!0,scope:{contentExp:"&",placement:"@",popupClass:"@",animation:"&",isOpen:"&",originScope:"&"},templateUrl:"template/tooltip/tooltip-template-popup.html"}})).directive("tooltipTemplate",["$tooltip",function(e){return e("tooltipTemplate","tooltip","mouseenter",{useContentExp:!0})}]).directive("tooltipHtmlPopup",(function(){return{restrict:"EA",replace:!0,scope:{contentExp:"&",placement:"@",popupClass:"@",animation:"&",isOpen:"&"},templateUrl:"template/tooltip/tooltip-html-popup.html"}})).directive("tooltipHtml",["$tooltip",function(e){return e("tooltipHtml","tooltip","mouseenter",{useContentExp:!0})}]).directive("tooltipHtmlUnsafePopup",(function(){return{restrict:"EA",replace:!0,scope:{content:"@",placement:"@",popupClass:"@",animation:"&",isOpen:"&"},templateUrl:"template/tooltip/tooltip-html-unsafe-popup.html"}})).value("tooltipHtmlUnsafeSuppressDeprecated",!1).directive("tooltipHtmlUnsafe",["$tooltip","tooltipHtmlUnsafeSuppressDeprecated","$log",function(e,t,n){return t||n.warn("tooltip-html-unsafe is now deprecated. Use tooltip-html or tooltip-template instead."),e("tooltipHtmlUnsafe","tooltip","mouseenter")}]),angular.module("ui.bootstrap.popover",["ui.bootstrap.tooltip"]).directive("popoverTemplatePopup",(function(){return{restrict:"EA",replace:!0,scope:{title:"@",contentExp:"&",placement:"@",popupClass:"@",animation:"&",isOpen:"&",originScope:"&"},templateUrl:"template/popover/popover-template.html"}})).directive("popoverTemplate",["$tooltip",function(e){return e("popoverTemplate","popover","click",{useContentExp:!0})}]).directive("popoverPopup",(function(){return{restrict:"EA",replace:!0,scope:{title:"@",content:"@",placement:"@",popupClass:"@",animation:"&",isOpen:"&"},templateUrl:"template/popover/popover.html"}})).directive("popover",["$tooltip",function(e){return e("popover","popover","click")}]),angular.module("ui.bootstrap.progressbar",[]).constant("progressConfig",{animate:!0,max:100}).controller("ProgressController",["$scope","$attrs","progressConfig",function(e,t,n){var r=this,i=angular.isDefined(t.animate)?e.$parent.$eval(t.animate):n.animate;this.bars=[],e.max=angular.isDefined(e.max)?e.max:n.max,this.addBar=function(t,n){i||n.css({transition:"none"}),this.bars.push(t),t.$watch("value",(function(n){t.percent=+(100*n/e.max).toFixed(2)})),t.$on("$destroy",(function(){n=null,r.removeBar(t)}))},this.removeBar=function(e){this.bars.splice(this.bars.indexOf(e),1)}}]).directive("progress",(function(){return{restrict:"EA",replace:!0,transclude:!0,controller:"ProgressController",require:"progress",scope:{},templateUrl:"template/progressbar/progress.html"}})).directive("bar",(function(){return{restrict:"EA",replace:!0,transclude:!0,require:"^progress",scope:{value:"=",max:"=?",type:"@"},templateUrl:"template/progressbar/bar.html",link:function(e,t,n,r){r.addBar(e,t)}}})).directive("progressbar",(function(){return{restrict:"EA",replace:!0,transclude:!0,controller:"ProgressController",scope:{value:"=",max:"=?",type:"@"},templateUrl:"template/progressbar/progressbar.html",link:function(e,t,n,r){r.addBar(e,angular.element(t.children()[0]))}}})),angular.module("ui.bootstrap.rating",[]).constant("ratingConfig",{max:5,stateOn:null,stateOff:null}).controller("RatingController",["$scope","$attrs","ratingConfig",function(e,t,n){var r={$setViewValue:angular.noop};this.init=function(i){(r=i).$render=this.render,r.$formatters.push((function(e){return angular.isNumber(e)&&e<<0!==e&&(e=Math.round(e)),e})),this.stateOn=angular.isDefined(t.stateOn)?e.$parent.$eval(t.stateOn):n.stateOn,this.stateOff=angular.isDefined(t.stateOff)?e.$parent.$eval(t.stateOff):n.stateOff;var o=angular.isDefined(t.ratingStates)?e.$parent.$eval(t.ratingStates):new Array(angular.isDefined(t.max)?e.$parent.$eval(t.max):n.max);e.range=this.buildTemplateObjects(o)},this.buildTemplateObjects=function(e){for(var t=0,n=e.length;n>t;t++)e[t]=angular.extend({index:t},{stateOn:this.stateOn,stateOff:this.stateOff},e[t]);return e},e.rate=function(t){!e.readonly&&t>=0&&t<=e.range.length&&(r.$setViewValue(t),r.$render())},e.enter=function(t){e.readonly||(e.value=t),e.onHover({value:t})},e.reset=function(){e.value=r.$viewValue,e.onLeave()},e.onKeydown=function(t){/(37|38|39|40)/.test(t.which)&&(t.preventDefault(),t.stopPropagation(),e.rate(e.value+(38===t.which||39===t.which?1:-1)))},this.render=function(){e.value=r.$viewValue}}]).directive("rating",(function(){return{restrict:"EA",require:["rating","ngModel"],scope:{readonly:"=?",onHover:"&",onLeave:"&"},controller:"RatingController",templateUrl:"template/rating/rating.html",replace:!0,link:function(e,t,n,r){var i=r[0],o=r[1];i.init(o)}}})),angular.module("ui.bootstrap.tabs",[]).controller("TabsetController",["$scope",function(e){var t,n=this,r=n.tabs=e.tabs=[];n.select=function(e){angular.forEach(r,(function(t){t.active&&t!==e&&(t.active=!1,t.onDeselect())})),e.active=!0,e.onSelect()},n.addTab=function(e){r.push(e),1===r.length&&!1!==e.active?e.active=!0:e.active?n.select(e):e.active=!1},n.removeTab=function(e){var i=r.indexOf(e);if(e.active&&r.length>1&&!t){var o=i==r.length-1?i-1:i+1;n.select(r[o])}r.splice(i,1)},e.$on("$destroy",(function(){t=!0}))}]).directive("tabset",(function(){return{restrict:"EA",transclude:!0,replace:!0,scope:{type:"@"},controller:"TabsetController",templateUrl:"template/tabs/tabset.html",link:function(e,t,n){e.vertical=!!angular.isDefined(n.vertical)&&e.$parent.$eval(n.vertical),e.justified=!!angular.isDefined(n.justified)&&e.$parent.$eval(n.justified)}}})).directive("tab",["$parse","$log",function(e,t){return{require:"^tabset",restrict:"EA",replace:!0,templateUrl:"template/tabs/tab.html",transclude:!0,scope:{active:"=?",heading:"@",onSelect:"&select",onDeselect:"&deselect"},controller:function(){},compile:function(n,r,i){return function(n,r,o,a){n.$watch("active",(function(e){e&&a.select(n)})),n.disabled=!1,o.disable&&n.$parent.$watch(e(o.disable),(function(e){n.disabled=!!e})),o.disabled&&(t.warn('Use of "disabled" attribute has been deprecated, please use "disable"'),n.$parent.$watch(e(o.disabled),(function(e){n.disabled=!!e}))),n.select=function(){n.disabled||(n.active=!0)},a.addTab(n),n.$on("$destroy",(function(){a.removeTab(n)})),n.$transcludeFn=i}}}}]).directive("tabHeadingTransclude",[function(){return{restrict:"A",require:"^tab",link:function(e,t){e.$watch("headingElement",(function(e){e&&(t.html(""),t.append(e))}))}}}]).directive("tabContentTransclude",(function(){return{restrict:"A",require:"^tabset",link:function(e,t,n){var r=e.$eval(n.tabContentTransclude);r.$transcludeFn(r.$parent,(function(e){angular.forEach(e,(function(e){!function(e){return e.tagName&&(e.hasAttribute("tab-heading")||e.hasAttribute("data-tab-heading")||"tab-heading"===e.tagName.toLowerCase()||"data-tab-heading"===e.tagName.toLowerCase())}(e)?t.append(e):r.headingElement=e}))}))}}})),angular.module("ui.bootstrap.timepicker",[]).constant("timepickerConfig",{hourStep:1,minuteStep:1,showMeridian:!0,meridians:null,readonlyInput:!1,mousewheel:!0,arrowkeys:!0}).controller("TimepickerController",["$scope","$attrs","$parse","$log","$locale","timepickerConfig",function(e,t,n,r,i,o){function a(){var t=parseInt(e.hours,10);return(e.showMeridian?t>0&&13>t:t>=0&&24>t)?(e.showMeridian&&(12===t&&(t=0),e.meridian===g[1]&&(t+=12)),t):void 0}function s(){var t=parseInt(e.minutes,10);return t>=0&&60>t?t:void 0}function u(e){return angular.isDefined(e)&&e.toString().length<2?"0"+e:e.toString()}function l(e){c(),h.$setViewValue(new Date(p)),d(e)}function c(){h.$setValidity("time",!0),e.invalidHours=!1,e.invalidMinutes=!1}function d(t){var n=p.getHours(),r=p.getMinutes();e.showMeridian&&(n=0===n||12===n?12:n%12),e.hours="h"===t?n:u(n),"m"!==t&&(e.minutes=u(r)),e.meridian=p.getHours()<12?g[0]:g[1]}function f(e){var t=new Date(p.getTime()+6e4*e);p.setHours(t.getHours(),t.getMinutes()),l()}var p=new Date,h={$setViewValue:angular.noop},g=angular.isDefined(t.meridians)?e.$parent.$eval(t.meridians):o.meridians||i.DATETIME_FORMATS.AMPMS;this.init=function(n,r){(h=n).$render=this.render,h.$formatters.unshift((function(e){return e?new Date(e):null}));var i=r.eq(0),a=r.eq(1);(angular.isDefined(t.mousewheel)?e.$parent.$eval(t.mousewheel):o.mousewheel)&&this.setupMousewheelEvents(i,a),(angular.isDefined(t.arrowkeys)?e.$parent.$eval(t.arrowkeys):o.arrowkeys)&&this.setupArrowkeyEvents(i,a),e.readonlyInput=angular.isDefined(t.readonlyInput)?e.$parent.$eval(t.readonlyInput):o.readonlyInput,this.setupInputEvents(i,a)};var m=o.hourStep;t.hourStep&&e.$parent.$watch(n(t.hourStep),(function(e){m=parseInt(e,10)}));var v=o.minuteStep;t.minuteStep&&e.$parent.$watch(n(t.minuteStep),(function(e){v=parseInt(e,10)})),e.showMeridian=o.showMeridian,t.showMeridian&&e.$parent.$watch(n(t.showMeridian),(function(t){if(e.showMeridian=!!t,h.$error.time){var n=a(),r=s();angular.isDefined(n)&&angular.isDefined(r)&&(p.setHours(n),l())}else d()})),this.setupMousewheelEvents=function(t,n){var r=function(e){e.originalEvent&&(e=e.originalEvent);var t=e.wheelDelta?e.wheelDelta:-e.deltaY;return e.detail||t>0};t.bind("mousewheel wheel",(function(t){e.$apply(r(t)?e.incrementHours():e.decrementHours()),t.preventDefault()})),n.bind("mousewheel wheel",(function(t){e.$apply(r(t)?e.incrementMinutes():e.decrementMinutes()),t.preventDefault()}))},this.setupArrowkeyEvents=function(t,n){t.bind("keydown",(function(t){38===t.which?(t.preventDefault(),e.incrementHours(),e.$apply()):40===t.which&&(t.preventDefault(),e.decrementHours(),e.$apply())})),n.bind("keydown",(function(t){38===t.which?(t.preventDefault(),e.incrementMinutes(),e.$apply()):40===t.which&&(t.preventDefault(),e.decrementMinutes(),e.$apply())}))},this.setupInputEvents=function(t,n){if(e.readonlyInput)return e.updateHours=angular.noop,void(e.updateMinutes=angular.noop);var r=function(t,n){h.$setViewValue(null),h.$setValidity("time",!1),angular.isDefined(t)&&(e.invalidHours=t),angular.isDefined(n)&&(e.invalidMinutes=n)};e.updateHours=function(){var e=a();angular.isDefined(e)?(p.setHours(e),l("h")):r(!0)},t.bind("blur",(function(){!e.invalidHours&&e.hours<10&&e.$apply((function(){e.hours=u(e.hours)}))})),e.updateMinutes=function(){var e=s();angular.isDefined(e)?(p.setMinutes(e),l("m")):r(void 0,!0)},n.bind("blur",(function(){!e.invalidMinutes&&e.minutes<10&&e.$apply((function(){e.minutes=u(e.minutes)}))}))},this.render=function(){var e=h.$viewValue;isNaN(e)?(h.$setValidity("time",!1),r.error('Timepicker directive: "ng-model" value must be a Date object, a number of milliseconds since 01.01.1970 or a string representing an RFC2822 or ISO 8601 date.')):(e&&(p=e),c(),d())},e.incrementHours=function(){f(60*m)},e.decrementHours=function(){f(60*-m)},e.incrementMinutes=function(){f(v)},e.decrementMinutes=function(){f(-v)},e.toggleMeridian=function(){f(720*(p.getHours()<12?1:-1))}}]).directive("timepicker",(function(){return{restrict:"EA",require:["timepicker","?^ngModel"],controller:"TimepickerController",replace:!0,scope:{},templateUrl:"template/timepicker/timepicker.html",link:function(e,t,n,r){var i=r[0],o=r[1];o&&i.init(o,t.find("input"))}}})),angular.module("ui.bootstrap.transition",[]).value("$transitionSuppressDeprecated",!1).factory("$transition",["$q","$timeout","$rootScope","$log","$transitionSuppressDeprecated",function(e,t,n,r,i){function o(e){for(var t in e)if(void 0!==s.style[t])return e[t]}i||r.warn("$transition is now deprecated. Use $animate from ngAnimate instead.");var a=function(r,i,o){o=o||{};var s=e.defer(),u=a[o.animation?"animationEndEventName":"transitionEndEventName"],l=function(){n.$apply((function(){r.unbind(u,l),s.resolve(r)}))};return u&&r.bind(u,l),t((function(){angular.isString(i)?r.addClass(i):angular.isFunction(i)?i(r):angular.isObject(i)&&r.css(i),u||s.resolve(r)})),s.promise.cancel=function(){u&&r.unbind(u,l),s.reject("Transition cancelled")},s.promise},s=document.createElement("trans");return a.transitionEndEventName=o({WebkitTransition:"webkitTransitionEnd",MozTransition:"transitionend",OTransition:"oTransitionEnd",transition:"transitionend"}),a.animationEndEventName=o({WebkitTransition:"webkitAnimationEnd",MozTransition:"animationend",OTransition:"oAnimationEnd",transition:"animationend"}),a}]),angular.module("ui.bootstrap.typeahead",["ui.bootstrap.position","ui.bootstrap.bindHtml"]).factory("typeaheadParser",["$parse",function(e){var t=/^\s*([\s\S]+?)(?:\s+as\s+([\s\S]+?))?\s+for\s+(?:([\$\w][\$\w\d]*))\s+in\s+([\s\S]+?)$/;return{parse:function(n){var r=n.match(t);if(!r)throw new Error('Expected typeahead specification in form of "_modelValue_ (as _label_)? for _item_ in _collection_" but got "'+n+'".');return{itemName:r[3],source:e(r[4]),viewMapper:e(r[2]||r[1]),modelMapper:e(r[1])}}}}]).directive("typeahead",["$compile","$parse","$q","$timeout","$document","$position","typeaheadParser",function(e,t,n,r,i,o,a){var s=[9,13,27,38,40];return{require:"ngModel",link:function(u,l,c,d){var f,p=u.$eval(c.typeaheadMinLength)||1,h=u.$eval(c.typeaheadWaitMs)||0,g=!1!==u.$eval(c.typeaheadEditable),m=t(c.typeaheadLoading).assign||angular.noop,v=t(c.typeaheadOnSelect),y=c.typeaheadInputFormatter?t(c.typeaheadInputFormatter):void 0,b=!!c.typeaheadAppendToBody&&u.$eval(c.typeaheadAppendToBody),$=!1!==u.$eval(c.typeaheadFocusFirst),w=t(c.ngModel).assign,x=a.parse(c.typeahead),q=u.$new();u.$on("$destroy",(function(){q.$destroy()}));var _="typeahead-"+q.$id+"-"+Math.floor(1e4*Math.random());l.attr({"aria-autocomplete":"list","aria-expanded":!1,"aria-owns":_});var S=angular.element("<div typeahead-popup></div>");S.attr({id:_,matches:"matches",active:"activeIdx",select:"select(activeIdx)",query:"query",position:"position"}),angular.isDefined(c.typeaheadTemplateUrl)&&S.attr("template-url",c.typeaheadTemplateUrl);var k=function(){q.matches=[],q.activeIdx=-1,l.attr("aria-expanded",!1)},C=function(e){return _+"-option-"+e};q.$watch("activeIdx",(function(e){0>e?l.removeAttr("aria-activedescendant"):l.attr("aria-activedescendant",C(e))}));var E=function(e){var t={$viewValue:e};m(u,!0),n.when(x.source(u,t)).then((function(n){var r=e===d.$viewValue;if(r&&f)if(n&&n.length>0){q.activeIdx=$?0:-1,q.matches.length=0;for(var i=0;i<n.length;i++)t[x.itemName]=n[i],q.matches.push({id:C(i),label:x.viewMapper(q,t),model:n[i]});q.query=e,q.position=b?o.offset(l):o.position(l),q.position.top=q.position.top+l.prop("offsetHeight"),l.attr("aria-expanded",!0)}else k();r&&m(u,!1)}),(function(){k(),m(u,!1)}))};k(),q.query=void 0;var T,D=function(){T&&r.cancel(T)};d.$parsers.unshift((function(e){return f=!0,e&&e.length>=p?h>0?(D(),function(e){T=r((function(){E(e)}),h)}(e)):E(e):(m(u,!1),D(),k()),g?e:e?void d.$setValidity("editable",!1):(d.$setValidity("editable",!0),e)})),d.$formatters.push((function(e){var t,n={};return g||d.$setValidity("editable",!0),y?(n.$model=e,y(u,n)):(n[x.itemName]=e,t=x.viewMapper(u,n),n[x.itemName]=void 0,t!==x.viewMapper(u,n)?t:e)})),q.select=function(e){var t,n,i={};i[x.itemName]=n=q.matches[e].model,t=x.modelMapper(u,i),w(u,t),d.$setValidity("editable",!0),d.$setValidity("parse",!0),v(u,{$item:n,$model:t,$label:x.viewMapper(u,i)}),k(),r((function(){l[0].focus()}),0,!1)},l.bind("keydown",(function(e){0!==q.matches.length&&-1!==s.indexOf(e.which)&&(-1!=q.activeIdx||13!==e.which&&9!==e.which)&&(e.preventDefault(),40===e.which?(q.activeIdx=(q.activeIdx+1)%q.matches.length,q.$digest()):38===e.which?(q.activeIdx=(q.activeIdx>0?q.activeIdx:q.matches.length)-1,q.$digest()):13===e.which||9===e.which?q.$apply((function(){q.select(q.activeIdx)})):27===e.which&&(e.stopPropagation(),k(),q.$digest()))})),l.bind("blur",(function(){f=!1}));var A=function(e){l[0]!==e.target&&(k(),q.$digest())};i.bind("click",A),u.$on("$destroy",(function(){i.unbind("click",A),b&&I.remove(),S.remove()}));var I=e(S)(q);b?i.find("body").append(I):l.after(I)}}}]).directive("typeaheadPopup",(function(){return{restrict:"EA",scope:{matches:"=",query:"=",active:"=",position:"=",select:"&"},replace:!0,templateUrl:"template/typeahead/typeahead-popup.html",link:function(e,t,n){e.templateUrl=n.templateUrl,e.isOpen=function(){return e.matches.length>0},e.isActive=function(t){return e.active==t},e.selectActive=function(t){e.active=t},e.selectMatch=function(t){e.select({activeIdx:t})}}}})).directive("typeaheadMatch",["$templateRequest","$compile","$parse",function(e,t,n){return{restrict:"EA",scope:{index:"=",match:"=",query:"="},link:function(r,i,o){var a=n(o.templateUrl)(r.$parent)||"template/typeahead/typeahead-match.html";e(a).then((function(e){t(e.trim())(r,(function(e){i.replaceWith(e)}))}))}}}]).filter("typeaheadHighlight",(function(){return function(e,t){return t?(""+e).replace(new RegExp(function(e){return e.replace(/([.?*+^$[\]\\(){}|-])/g,"\\$1")}(t),"gi"),"<strong>$&</strong>"):e}})),angular.module("template/accordion/accordion-group.html",[]).run(["$templateCache",function(e){e.put("template/accordion/accordion-group.html",'<div class="panel panel-default">\n  <div class="panel-heading">\n    <h4 class="panel-title">\n      <a href="javascript:void(0)" tabindex="0" class="accordion-toggle" ng-click="toggleOpen()" accordion-transclude="heading"><span ng-class="{\'text-muted\': isDisabled}">{{heading}}</span></a>\n    </h4>\n  </div>\n  <div class="panel-collapse collapse" collapse="!isOpen">\n\t  <div class="panel-body" ng-transclude></div>\n  </div>\n</div>\n')}]),angular.module("template/accordion/accordion.html",[]).run(["$templateCache",function(e){e.put("template/accordion/accordion.html",'<div class="panel-group" ng-transclude></div>')}]),angular.module("template/alert/alert.html",[]).run(["$templateCache",function(e){e.put("template/alert/alert.html",'<div class="alert" ng-class="[\'alert-\' + (type || \'warning\'), closeable ? \'alert-dismissable\' : null]" role="alert">\n    <button ng-show="closeable" type="button" class="close" ng-click="close()">\n        <span aria-hidden="true">&times;</span>\n        <span class="sr-only">Close</span>\n    </button>\n    <div ng-transclude></div>\n</div>\n')}]),angular.module("template/carousel/carousel.html",[]).run(["$templateCache",function(e){e.put("template/carousel/carousel.html",'<div ng-mouseenter="pause()" ng-mouseleave="play()" class="carousel" ng-swipe-right="prev()" ng-swipe-left="next()">\n    <ol class="carousel-indicators" ng-show="slides.length > 1">\n        <li ng-repeat="slide in slides | orderBy:\'index\' track by $index" ng-class="{active: isActive(slide)}" ng-click="select(slide)"></li>\n    </ol>\n    <div class="carousel-inner" ng-transclude></div>\n    <a class="left carousel-control" ng-click="prev()" ng-show="slides.length > 1"><span class="glyphicon glyphicon-chevron-left"></span></a>\n    <a class="right carousel-control" ng-click="next()" ng-show="slides.length > 1"><span class="glyphicon glyphicon-chevron-right"></span></a>\n</div>\n')}]),angular.module("template/carousel/slide.html",[]).run(["$templateCache",function(e){e.put("template/carousel/slide.html",'<div ng-class="{\n    \'active\': active\n  }" class="item text-center" ng-transclude></div>\n')}]),angular.module("template/datepicker/datepicker.html",[]).run(["$templateCache",function(e){e.put("template/datepicker/datepicker.html",'<div ng-switch="datepickerMode" role="application" ng-keydown="keydown($event)">\n  <daypicker ng-switch-when="day" tabindex="0"></daypicker>\n  <monthpicker ng-switch-when="month" tabindex="0"></monthpicker>\n  <yearpicker ng-switch-when="year" tabindex="0"></yearpicker>\n</div>')}]),angular.module("template/datepicker/day.html",[]).run(["$templateCache",function(e){e.put("template/datepicker/day.html",'<table role="grid" aria-labelledby="{{uniqueId}}-title" aria-activedescendant="{{activeDateId}}">\n  <thead>\n    <tr>\n      <th><button type="button" class="btn btn-default btn-sm pull-left" ng-click="move(-1)" tabindex="-1"><i class="glyphicon glyphicon-chevron-left"></i></button></th>\n      <th colspan="{{5 + showWeeks}}"><button id="{{uniqueId}}-title" role="heading" aria-live="assertive" aria-atomic="true" type="button" class="btn btn-default btn-sm" ng-click="toggleMode()" ng-disabled="datepickerMode === maxMode" tabindex="-1" style="width:100%;"><strong>{{title}}</strong></button></th>\n      <th><button type="button" class="btn btn-default btn-sm pull-right" ng-click="move(1)" tabindex="-1"><i class="glyphicon glyphicon-chevron-right"></i></button></th>\n    </tr>\n    <tr>\n      <th ng-show="showWeeks" class="text-center"></th>\n      <th ng-repeat="label in labels track by $index" class="text-center"><small aria-label="{{label.full}}">{{label.abbr}}</small></th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr ng-repeat="row in rows track by $index">\n      <td ng-show="showWeeks" class="text-center h6"><em>{{ weekNumbers[$index] }}</em></td>\n      <td ng-repeat="dt in row track by dt.date" class="text-center" role="gridcell" id="{{dt.uid}}" aria-disabled="{{!!dt.disabled}}" ng-class="dt.customClass">\n        <button type="button" style="width:100%;" class="btn btn-default btn-sm" ng-class="{\'btn-info\': dt.selected, active: isActive(dt)}" ng-click="select(dt.date)" ng-disabled="dt.disabled" tabindex="-1"><span ng-class="{\'text-muted\': dt.secondary, \'text-info\': dt.current}">{{dt.label}}</span></button>\n      </td>\n    </tr>\n  </tbody>\n</table>\n')}]),angular.module("template/datepicker/month.html",[]).run(["$templateCache",function(e){e.put("template/datepicker/month.html",'<table role="grid" aria-labelledby="{{uniqueId}}-title" aria-activedescendant="{{activeDateId}}">\n  <thead>\n    <tr>\n      <th><button type="button" class="btn btn-default btn-sm pull-left" ng-click="move(-1)" tabindex="-1"><i class="glyphicon glyphicon-chevron-left"></i></button></th>\n      <th><button id="{{uniqueId}}-title" role="heading" aria-live="assertive" aria-atomic="true" type="button" class="btn btn-default btn-sm" ng-click="toggleMode()" ng-disabled="datepickerMode === maxMode" tabindex="-1" style="width:100%;"><strong>{{title}}</strong></button></th>\n      <th><button type="button" class="btn btn-default btn-sm pull-right" ng-click="move(1)" tabindex="-1"><i class="glyphicon glyphicon-chevron-right"></i></button></th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr ng-repeat="row in rows track by $index">\n      <td ng-repeat="dt in row track by dt.date" class="text-center" role="gridcell" id="{{dt.uid}}" aria-disabled="{{!!dt.disabled}}">\n        <button type="button" style="width:100%;" class="btn btn-default" ng-class="{\'btn-info\': dt.selected, active: isActive(dt)}" ng-click="select(dt.date)" ng-disabled="dt.disabled" tabindex="-1"><span ng-class="{\'text-info\': dt.current}">{{dt.label}}</span></button>\n      </td>\n    </tr>\n  </tbody>\n</table>\n')}]),angular.module("template/datepicker/popup.html",[]).run(["$templateCache",function(e){e.put("template/datepicker/popup.html",'<ul class="dropdown-menu" ng-style="{display: (isOpen && \'block\') || \'none\', top: position.top+\'px\', left: position.left+\'px\'}" ng-keydown="keydown($event)">\n\t<li ng-transclude></li>\n\t<li ng-if="showButtonBar" style="padding:10px 9px 2px">\n\t\t<span class="btn-group pull-left">\n\t\t\t<button type="button" class="btn btn-sm btn-info" ng-click="select(\'today\')">{{ getText(\'current\') }}</button>\n\t\t\t<button type="button" class="btn btn-sm btn-danger" ng-click="select(null)">{{ getText(\'clear\') }}</button>\n\t\t</span>\n\t\t<button type="button" class="btn btn-sm btn-success pull-right" ng-click="close()">{{ getText(\'close\') }}</button>\n\t</li>\n</ul>\n')}]),angular.module("template/datepicker/year.html",[]).run(["$templateCache",function(e){e.put("template/datepicker/year.html",'<table role="grid" aria-labelledby="{{uniqueId}}-title" aria-activedescendant="{{activeDateId}}">\n  <thead>\n    <tr>\n      <th><button type="button" class="btn btn-default btn-sm pull-left" ng-click="move(-1)" tabindex="-1"><i class="glyphicon glyphicon-chevron-left"></i></button></th>\n      <th colspan="3"><button id="{{uniqueId}}-title" role="heading" aria-live="assertive" aria-atomic="true" type="button" class="btn btn-default btn-sm" ng-click="toggleMode()" ng-disabled="datepickerMode === maxMode" tabindex="-1" style="width:100%;"><strong>{{title}}</strong></button></th>\n      <th><button type="button" class="btn btn-default btn-sm pull-right" ng-click="move(1)" tabindex="-1"><i class="glyphicon glyphicon-chevron-right"></i></button></th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr ng-repeat="row in rows track by $index">\n      <td ng-repeat="dt in row track by dt.date" class="text-center" role="gridcell" id="{{dt.uid}}" aria-disabled="{{!!dt.disabled}}">\n        <button type="button" style="width:100%;" class="btn btn-default" ng-class="{\'btn-info\': dt.selected, active: isActive(dt)}" ng-click="select(dt.date)" ng-disabled="dt.disabled" tabindex="-1"><span ng-class="{\'text-info\': dt.current}">{{dt.label}}</span></button>\n      </td>\n    </tr>\n  </tbody>\n</table>\n')}]),angular.module("template/modal/backdrop.html",[]).run(["$templateCache",function(e){e.put("template/modal/backdrop.html",'<div class="modal-backdrop"\n     modal-animation-class="fade"\n     ng-class="{in: animate}"\n     ng-style="{\'z-index\': 1040 + (index && 1 || 0) + index*10}"\n></div>\n')}]),angular.module("template/modal/window.html",[]).run(["$templateCache",function(e){e.put("template/modal/window.html",'<div modal-render="{{$isRendered}}" tabindex="-1" role="dialog" class="modal"\n    modal-animation-class="fade"\n\tng-class="{in: animate}" ng-style="{\'z-index\': 1050 + index*10, display: \'block\'}" ng-click="close($event)">\n    <div class="modal-dialog" ng-class="size ? \'modal-\' + size : \'\'"><div class="modal-content" modal-transclude></div></div>\n</div>\n')}]),angular.module("template/pagination/pager.html",[]).run(["$templateCache",function(e){e.put("template/pagination/pager.html",'<ul class="pager">\n  <li ng-class="{disabled: noPrevious(), previous: align}"><a href ng-click="selectPage(page - 1, $event)">{{getText(\'previous\')}}</a></li>\n  <li ng-class="{disabled: noNext(), next: align}"><a href ng-click="selectPage(page + 1, $event)">{{getText(\'next\')}}</a></li>\n</ul>')}]),angular.module("template/pagination/pagination.html",[]).run(["$templateCache",function(e){e.put("template/pagination/pagination.html",'<ul class="pagination">\n  <li ng-if="boundaryLinks" ng-class="{disabled: noPrevious()}"><a href ng-click="selectPage(1, $event)">{{getText(\'first\')}}</a></li>\n  <li ng-if="directionLinks" ng-class="{disabled: noPrevious()}"><a href ng-click="selectPage(page - 1, $event)">{{getText(\'previous\')}}</a></li>\n  <li ng-repeat="page in pages track by $index" ng-class="{active: page.active}"><a href ng-click="selectPage(page.number, $event)">{{page.text}}</a></li>\n  <li ng-if="directionLinks" ng-class="{disabled: noNext()}"><a href ng-click="selectPage(page + 1, $event)">{{getText(\'next\')}}</a></li>\n  <li ng-if="boundaryLinks" ng-class="{disabled: noNext()}"><a href ng-click="selectPage(totalPages, $event)">{{getText(\'last\')}}</a></li>\n</ul>')}]),angular.module("template/tooltip/tooltip-html-popup.html",[]).run(["$templateCache",function(e){e.put("template/tooltip/tooltip-html-popup.html",'<div class="tooltip"\n  tooltip-animation-class="fade"\n  tooltip-classes\n  ng-class="{ in: isOpen() }">\n  <div class="tooltip-arrow"></div>\n  <div class="tooltip-inner" ng-bind-html="contentExp()"></div>\n</div>\n')}]),angular.module("template/tooltip/tooltip-html-unsafe-popup.html",[]).run(["$templateCache",function(e){e.put("template/tooltip/tooltip-html-unsafe-popup.html",'<div class="tooltip"\n  tooltip-animation-class="fade"\n  tooltip-classes\n  ng-class="{ in: isOpen() }">\n  <div class="tooltip-arrow"></div>\n  <div class="tooltip-inner" bind-html-unsafe="content"></div>\n</div>\n')}]),angular.module("template/tooltip/tooltip-popup.html",[]).run(["$templateCache",function(e){e.put("template/tooltip/tooltip-popup.html",'<div class="tooltip"\n  tooltip-animation-class="fade"\n  tooltip-classes\n  ng-class="{ in: isOpen() }">\n  <div class="tooltip-arrow"></div>\n  <div class="tooltip-inner" ng-bind="content"></div>\n</div>\n')}]),angular.module("template/tooltip/tooltip-template-popup.html",[]).run(["$templateCache",function(e){e.put("template/tooltip/tooltip-template-popup.html",'<div class="tooltip"\n  tooltip-animation-class="fade"\n  tooltip-classes\n  ng-class="{ in: isOpen() }">\n  <div class="tooltip-arrow"></div>\n  <div class="tooltip-inner"\n    tooltip-template-transclude="contentExp()"\n    tooltip-template-transclude-scope="originScope()"></div>\n</div>\n')}]),angular.module("template/popover/popover-template.html",[]).run(["$templateCache",function(e){e.put("template/popover/popover-template.html",'<div class="popover"\n  tooltip-animation-class="fade"\n  tooltip-classes\n  ng-class="{ in: isOpen() }">\n  <div class="arrow"></div>\n\n  <div class="popover-inner">\n      <h3 class="popover-title" ng-bind="title" ng-if="title"></h3>\n      <div class="popover-content"\n        tooltip-template-transclude="contentExp()"\n        tooltip-template-transclude-scope="originScope()"></div>\n  </div>\n</div>\n')}]),angular.module("template/popover/popover-window.html",[]).run(["$templateCache",function(e){e.put("template/popover/popover-window.html",'<div class="popover {{placement}}" ng-class="{ in: isOpen, fade: animation }">\n  <div class="arrow"></div>\n\n  <div class="popover-inner">\n      <h3 class="popover-title" ng-bind="title" ng-show="title"></h3>\n      <div class="popover-content" tooltip-template-transclude></div>\n  </div>\n</div>\n')}]),angular.module("template/popover/popover.html",[]).run(["$templateCache",function(e){e.put("template/popover/popover.html",'<div class="popover"\n  tooltip-animation-class="fade"\n  tooltip-classes\n  ng-class="{ in: isOpen() }">\n  <div class="arrow"></div>\n\n  <div class="popover-inner">\n      <h3 class="popover-title" ng-bind="title" ng-if="title"></h3>\n      <div class="popover-content" ng-bind="content"></div>\n  </div>\n</div>\n')}]),angular.module("template/progressbar/bar.html",[]).run(["$templateCache",function(e){e.put("template/progressbar/bar.html",'<div class="progress-bar" ng-class="type && \'progress-bar-\' + type" role="progressbar" aria-valuenow="{{value}}" aria-valuemin="0" aria-valuemax="{{max}}" ng-style="{width: (percent < 100 ? percent : 100) + \'%\'}" aria-valuetext="{{percent | number:0}}%" ng-transclude></div>\n')}]),angular.module("template/progressbar/progress.html",[]).run(["$templateCache",function(e){e.put("template/progressbar/progress.html",'<div class="progress" ng-transclude></div>')}]),angular.module("template/progressbar/progressbar.html",[]).run(["$templateCache",function(e){e.put("template/progressbar/progressbar.html",'<div class="progress">\n  <div class="progress-bar" ng-class="type && \'progress-bar-\' + type" role="progressbar" aria-valuenow="{{value}}" aria-valuemin="0" aria-valuemax="{{max}}" ng-style="{width: (percent < 100 ? percent : 100) + \'%\'}" aria-valuetext="{{percent | number:0}}%" ng-transclude></div>\n</div>\n')}]),angular.module("template/rating/rating.html",[]).run(["$templateCache",function(e){e.put("template/rating/rating.html",'<span ng-mouseleave="reset()" ng-keydown="onKeydown($event)" tabindex="0" role="slider" aria-valuemin="0" aria-valuemax="{{range.length}}" aria-valuenow="{{value}}">\n    <i ng-repeat="r in range track by $index" ng-mouseenter="enter($index + 1)" ng-click="rate($index + 1)" class="glyphicon" ng-class="$index < value && (r.stateOn || \'glyphicon-star\') || (r.stateOff || \'glyphicon-star-empty\')">\n        <span class="sr-only">({{ $index < value ? \'*\' : \' \' }})</span>\n    </i>\n</span>')}]),angular.module("template/tabs/tab.html",[]).run(["$templateCache",function(e){e.put("template/tabs/tab.html",'<li ng-class="{active: active, disabled: disabled}">\n  <a href ng-click="select()" tab-heading-transclude>{{heading}}</a>\n</li>\n')}]),angular.module("template/tabs/tabset.html",[]).run(["$templateCache",function(e){e.put("template/tabs/tabset.html",'<div>\n  <ul class="nav nav-{{type || \'tabs\'}}" ng-class="{\'nav-stacked\': vertical, \'nav-justified\': justified}" ng-transclude></ul>\n  <div class="tab-content">\n    <div class="tab-pane" \n         ng-repeat="tab in tabs" \n         ng-class="{active: tab.active}"\n         tab-content-transclude="tab">\n    </div>\n  </div>\n</div>\n')}]),angular.module("template/timepicker/timepicker.html",[]).run(["$templateCache",function(e){e.put("template/timepicker/timepicker.html",'<table>\n\t<tbody>\n\t\t<tr class="text-center">\n\t\t\t<td><a ng-click="incrementHours()" class="btn btn-link"><span class="glyphicon glyphicon-chevron-up"></span></a></td>\n\t\t\t<td>&nbsp;</td>\n\t\t\t<td><a ng-click="incrementMinutes()" class="btn btn-link"><span class="glyphicon glyphicon-chevron-up"></span></a></td>\n\t\t\t<td ng-show="showMeridian"></td>\n\t\t</tr>\n\t\t<tr>\n\t\t\t<td class="form-group" ng-class="{\'has-error\': invalidHours}">\n\t\t\t\t<input style="width:50px;" type="text" ng-model="hours" ng-change="updateHours()" class="form-control text-center" ng-readonly="readonlyInput" maxlength="2">\n\t\t\t</td>\n\t\t\t<td>:</td>\n\t\t\t<td class="form-group" ng-class="{\'has-error\': invalidMinutes}">\n\t\t\t\t<input style="width:50px;" type="text" ng-model="minutes" ng-change="updateMinutes()" class="form-control text-center" ng-readonly="readonlyInput" maxlength="2">\n\t\t\t</td>\n\t\t\t<td ng-show="showMeridian"><button type="button" class="btn btn-default text-center" ng-click="toggleMeridian()">{{meridian}}</button></td>\n\t\t</tr>\n\t\t<tr class="text-center">\n\t\t\t<td><a ng-click="decrementHours()" class="btn btn-link"><span class="glyphicon glyphicon-chevron-down"></span></a></td>\n\t\t\t<td>&nbsp;</td>\n\t\t\t<td><a ng-click="decrementMinutes()" class="btn btn-link"><span class="glyphicon glyphicon-chevron-down"></span></a></td>\n\t\t\t<td ng-show="showMeridian"></td>\n\t\t</tr>\n\t</tbody>\n</table>\n')}]),angular.module("template/typeahead/typeahead-match.html",[]).run(["$templateCache",function(e){e.put("template/typeahead/typeahead-match.html",'<a tabindex="-1" bind-html-unsafe="match.label | typeaheadHighlight:query"></a>')}]),angular.module("template/typeahead/typeahead-popup.html",[]).run(["$templateCache",function(e){e.put("template/typeahead/typeahead-popup.html",'<ul class="dropdown-menu" ng-show="isOpen()" ng-style="{top: position.top+\'px\', left: position.left+\'px\'}" style="display: block;" role="listbox" aria-hidden="{{!isOpen()}}">\n    <li ng-repeat="match in matches track by $index" ng-class="{active: isActive($index) }" ng-mouseenter="selectActive($index)" ng-click="selectMatch($index)" role="option" id="{{match.id}}">\n        <div typeahead-match index="$index" match="match" query="query" template-url="templateUrl"></div>\n    </li>\n</ul>\n')}]),!angular.$$csp()&&angular.element(document).find("head").prepend('<style type="text/css">.ng-animate.item:not(.left):not(.right){-webkit-transition:0s ease-in-out left;transition:0s ease-in-out left}</style>')},function(e,t){angular.module("ng-context-menu",[]).factory("ContextMenuService",(function(){return{element:null,menuElement:null,container:null}})).directive("contextMenu",["$document","ContextMenuService",function(e,t){return{restrict:"A",scope:{callback:"&contextMenu",disabled:"&contextMenuDisabled"},link:function(n,r,i){var o=!1;function a(e){e.removeClass("open"),o=!1}function s(e){!n.disabled()&&o&&27===e.keyCode&&n.$apply((function(){a(t.menuElement)}))}function u(e){n.disabled()||!o||2===e.button&&e.target===t.element||n.$apply((function(){a(t.menuElement)}))}r.bind("contextmenu",(function(r){n.disabled()||(null!==t.menuElement&&a(t.menuElement),t.menuElement=angular.element(document.getElementById(i.target)),void 0!==i.contextMenuContainer&&(t.container=angular.element(i.contextMenuContainer)),t.element=r.target,r.preventDefault(),r.stopPropagation(),n.$apply((function(){n.callback({$event:r}),function(t,n,r){n.addClass("open"),r&&r.append(n);var i=e[0].documentElement,a=(window.pageXOffset||i.scrollLeft)-(i.clientLeft||0),s=(window.pageYOffset||i.scrollTop)-(i.clientTop||0),u=n[0].scrollHeight,l=i.clientHeight+s,c=u+t.pageY,d=Math.max(t.pageY-s,0);c>l&&(d-=c-l),n.css("top",d+"px"),n.css("left",Math.max(t.pageX-a,0)+"px"),o=!0}(r,t.menuElement,t.container)})))})),e.bind("keyup",s),e.bind("click",u),e.bind("contextmenu",u),n.$on("$destroy",(function(){e.unbind("keyup",s),e.unbind("click",u),e.unbind("contextmenu",u)}))}}}])},function(e,t){!function(e,t,n){"use strict";e.map(["localStorage","sessionStorage"],(function(r){var i={cookiePrefix:"fallback:"+r+":",cookieOptions:{path:"/",domain:n.domain,expires:"localStorage"===r?{expires:365}:void 0}};try{e.support[r]=r in t&&null!==t[r]}catch(t){e.support[r]=!1}e[r]=function(o,a){var s=e.extend({},i,e[r].options);return this.getItem=function(n){var i=function(n){return JSON.parse(e.support[r]?t[r].getItem(n):e.cookie(s.cookiePrefix+n))};if("string"==typeof n)return i(n);for(var o=[],a=n.length;a--;)o[a]=i(n[a]);return o},this.setItem=function(n,i){return i=JSON.stringify(i),e.support[r]?t[r].setItem(n,i):e.cookie(s.cookiePrefix+n,i,s.cookieOptions)},this.removeItem=function(n){return e.support[r]?t[r].removeItem(n):e.cookie(s.cookiePrefix+n,null,e.extend(s.cookieOptions,{expires:-1}))},this.clear=function(){if(e.support[r])return t[r].clear();var i=new RegExp("^"+s.cookiePrefix,""),o=e.extend(s.cookieOptions,{expires:-1});n.cookie&&""!==n.cookie&&e.map(n.cookie.split(";"),(function(t){i.test(t=e.trim(t))&&e.cookie(t.substr(0,t.indexOf("=")),null,o)}))},void 0!==o?void 0!==a?null===a?this.removeItem(o):this.setItem(o,a):this.getItem(o):this},e[r].options=i}))}(jQuery,window,document)},function(e,t){angular.module("ivpusic.cookie",["ipCookie"]),angular.module("ipCookie",["ng"]).factory("ipCookie",["$document",function(e){"use strict";return function(){function t(t,n,r){var i,o,a,s,u,l,c,d,f;if(r=r||{},void 0!==n)return n="object"==typeof n?JSON.stringify(n):String(n),"number"==typeof r.expires&&(f=r.expires,r.expires=new Date,-1===f?r.expires=new Date("Thu, 01 Jan 1970 00:00:00 GMT"):void 0!==r.expirationUnit?"hours"===r.expirationUnit?r.expires.setHours(r.expires.getHours()+f):"minutes"===r.expirationUnit?r.expires.setMinutes(r.expires.getMinutes()+f):"seconds"===r.expirationUnit?r.expires.setSeconds(r.expires.getSeconds()+f):r.expires.setDate(r.expires.getDate()+f):r.expires.setDate(r.expires.getDate()+f)),e[0].cookie=[encodeURIComponent(t),"=",encodeURIComponent(n),r.expires?"; expires="+r.expires.toUTCString():"",r.path?"; path="+r.path:"",r.domain?"; domain="+r.domain:"",r.secure?"; secure":""].join("");for(o=[],(d=e[0].cookie)&&(o=d.split("; ")),i={},c=!1,a=0;a<o.length;++a)if(o[a]&&(u=(s=o[a]).indexOf("="),l=s.substring(0,u),n=decodeURIComponent(s.substring(u+1)),void 0===t||t===l)){try{i[l]=JSON.parse(n)}catch(e){i[l]=n}if(t===l)return i[l];c=!0}return c&&void 0===t?i:void 0}return t.remove=function(e,n){var r=void 0!==t(e);return r&&(n||(n={}),n.expires=-1,t(e,"",n)),r},t}()}])},function(e,t){!function(){"use strict";var e=8,t=9,n=13,r=27,i=32,o=38,a=40,s=37,u=39,l=46,c=188,d=["text","email","url"],f=angular.module("ngTagsInput",[]);f.directive("tagsInput",["$timeout","$document","$window","tagsInputConfig","tiUtil",function(t,r,o,a,f){function p(e,t,n,r){var i,o,a,s={};return i=function(t){return f.safeToString(t[e.displayProperty])},o=function(t,n){t[e.displayProperty]=n},a=function(t){var r=i(t);return r&&r.length>=e.minLength&&r.length<=e.maxLength&&e.allowedTagsPattern.test(r)&&!f.findInObjectArray(s.items,t,e.keyProperty||e.displayProperty)&&n({$tag:t})},s.items=[],s.addText=function(e){var t={};return o(t,e),s.add(t)},s.add=function(n){var r=i(n);return e.replaceSpacesWithDashes&&(r=f.replaceSpacesWithDashes(r)),o(n,r),a(n)?(s.items.push(n),t.trigger("tag-added",{$tag:n})):r&&t.trigger("invalid-tag",{$tag:n}),n},s.remove=function(e){var n=s.items[e];if(r({$tag:n}))return s.items.splice(e,1),s.clearSelection(),t.trigger("tag-removed",{$tag:n}),n},s.select=function(e){e<0?e=s.items.length-1:e>=s.items.length&&(e=0),s.index=e,s.selected=s.items[e]},s.selectPrior=function(){s.select(--s.index)},s.selectNext=function(){s.select(++s.index)},s.removeSelected=function(){return s.remove(s.index)},s.clearSelection=function(){s.selected=null,s.index=-1},s.clearSelection(),s}function h(e){return-1!==d.indexOf(e)}return{restrict:"E",require:"ngModel",scope:{tags:"=ngModel",text:"=?",onTagAdding:"&",onTagAdded:"&",onInvalidTag:"&",onTagRemoving:"&",onTagRemoved:"&",onTagClicked:"&"},replace:!1,transclude:!0,templateUrl:"ngTagsInput/tags-input.html",controller:["$scope","$attrs","$element",function(e,t,n){e.events=f.simplePubSub(),a.load("tagsInput",e,t,{template:[String,"ngTagsInput/tag-item.html"],type:[String,"text",h],placeholder:[String,"Add a tag"],tabindex:[Number,null],removeTagSymbol:[String,String.fromCharCode(215)],replaceSpacesWithDashes:[Boolean,!0],minLength:[Number,3],maxLength:[Number,9007199254740991],addOnEnter:[Boolean,!0],addOnSpace:[Boolean,!1],addOnComma:[Boolean,!0],addOnBlur:[Boolean,!0],addOnPaste:[Boolean,!1],pasteSplitPattern:[RegExp,/,/],allowedTagsPattern:[RegExp,/.+/],enableEditingLastTag:[Boolean,!1],minTags:[Number,0],maxTags:[Number,9007199254740991],displayProperty:[String,"text"],keyProperty:[String,""],allowLeftoverText:[Boolean,!1],addFromAutocompleteOnly:[Boolean,!1],spellcheck:[Boolean,!0]}),e.tagList=new p(e.options,e.events,f.handleUndefinedResult(e.onTagAdding,!0),f.handleUndefinedResult(e.onTagRemoving,!0)),this.registerAutocomplete=function(){var t=n.find("input");return{addTag:function(t){return e.tagList.add(t)},focusInput:function(){t[0].focus()},getTags:function(){return e.tagList.items},getCurrentTagText:function(){return e.newTag.text()},getOptions:function(){return e.options},on:function(t,n){return e.events.on(t,n),this}}},this.registerTagItem=function(){return{getOptions:function(){return e.options},removeTag:function(t){e.disabled||e.tagList.remove(t)}}}}],link:function(a,d,p,h){var g,m=[n,c,i,e,l,s,u],v=a.tagList,y=a.events,b=a.options,$=d.find("input"),w=["minTags","maxTags","allowLeftoverText"];g=function(){h.$setValidity("maxTags",v.items.length<=b.maxTags),h.$setValidity("minTags",v.items.length>=b.minTags),h.$setValidity("leftoverText",!(!a.hasFocus&&!b.allowLeftoverText)||!a.newTag.text())},h.$isEmpty=function(e){return!e||!e.length},a.newTag={text:function(e){if(!angular.isDefined(e))return a.text||"";a.text=e,y.trigger("input-change",e)},invalid:null},a.track=function(e){return e[b.keyProperty||b.displayProperty]},a.$watch("tags",(function(e){e?(v.items=f.makeObjectArray(e,b.displayProperty),a.tags=v.items):v.items=[]})),a.$watch("tags.length",(function(){g(),h.$validate()})),p.$observe("disabled",(function(e){a.disabled=e})),a.eventHandlers={input:{keydown:function(e){y.trigger("input-keydown",e)},focus:function(){a.hasFocus||(a.hasFocus=!0,y.trigger("input-focus"))},blur:function(){t((function(){var e=r.prop("activeElement"),t=e===$[0],n=d[0].contains(e);!t&&n||(a.hasFocus=!1,y.trigger("input-blur"))}))},paste:function(e){e.getTextData=function(){var t=e.clipboardData||e.originalEvent&&e.originalEvent.clipboardData;return t?t.getData("text/plain"):o.clipboardData.getData("Text")},y.trigger("input-paste",e)}},host:{click:function(){a.disabled||$[0].focus()}},tag:{click:function(e){y.trigger("tag-clicked",{$tag:e})}}},y.on("tag-added",a.onTagAdded).on("invalid-tag",a.onInvalidTag).on("tag-removed",a.onTagRemoved).on("tag-clicked",a.onTagClicked).on("tag-added",(function(){a.newTag.text("")})).on("tag-added tag-removed",(function(){a.tags=v.items,h.$setDirty()})).on("invalid-tag",(function(){a.newTag.invalid=!0})).on("option-change",(function(e){-1!==w.indexOf(e.name)&&g()})).on("input-change",(function(){v.clearSelection(),a.newTag.invalid=null})).on("input-focus",(function(){d.triggerHandler("focus"),h.$setValidity("leftoverText",!0)})).on("input-blur",(function(){b.addOnBlur&&!b.addFromAutocompleteOnly&&v.addText(a.newTag.text()),d.triggerHandler("blur"),g()})).on("input-keydown",(function(t){var r,o,d,p,h=t.keyCode,g={};if(!f.isModifierOn(t)&&-1!==m.indexOf(h)){if(g[n]=b.addOnEnter,g[c]=b.addOnComma,g[i]=b.addOnSpace,r=!b.addFromAutocompleteOnly&&g[h],o=(h===e||h===l)&&v.selected,p=h===e&&0===a.newTag.text().length&&b.enableEditingLastTag,d=(h===e||h===s||h===u)&&0===a.newTag.text().length&&!b.enableEditingLastTag,r)v.addText(a.newTag.text());else if(p){var y;v.selectPrior(),(y=v.removeSelected())&&a.newTag.text(y[b.displayProperty])}else o?v.removeSelected():d&&(h===s||h===e?v.selectPrior():h===u&&v.selectNext());(r||d||o||p)&&t.preventDefault()}})).on("input-paste",(function(e){if(b.addOnPaste){var t=e.getTextData().split(b.pasteSplitPattern);t.length>1&&(t.forEach((function(e){v.addText(e)})),e.preventDefault())}}))}}}]),f.directive("tiTagItem",["tiUtil",function(e){return{restrict:"E",require:"^tagsInput",template:'<ng-include src="$$template"></ng-include>',scope:{data:"="},link:function(t,n,r,i){var o=i.registerTagItem(),a=o.getOptions();t.$$template=a.template,t.$$removeTagSymbol=a.removeTagSymbol,t.$getDisplayText=function(){return e.safeToString(t.data[a.displayProperty])},t.$removeTag=function(){o.removeTag(t.$index)},t.$watch("$parent.$index",(function(e){t.$index=e}))}}}]),f.directive("autoComplete",["$document","$timeout","$sce","$q","tagsInputConfig","tiUtil",function(e,i,s,u,l,c){function d(e,t,n){var r,i,o,a={};return o=function(){return t.tagsInput.keyProperty||t.tagsInput.displayProperty},r=function(e,n){return e.filter((function(e){return!c.findInObjectArray(n,e,o(),(function(e,n){return t.tagsInput.replaceSpacesWithDashes&&(e=c.replaceSpacesWithDashes(e),n=c.replaceSpacesWithDashes(n)),c.defaultComparer(e,n)}))}))},a.reset=function(){i=null,a.items=[],a.visible=!1,a.index=-1,a.selected=null,a.query=null},a.show=function(){t.selectFirstMatch?a.select(0):a.selected=null,a.visible=!0},a.load=c.debounce((function(n,s){a.query=n;var l=u.when(e({$query:n}));i=l,l.then((function(e){l===i&&(e=c.makeObjectArray(e.data||e,o()),e=r(e,s),a.items=e.slice(0,t.maxResultsToShow),a.items.length>0?a.show():a.reset())}))}),t.debounceDelay),a.selectNext=function(){a.select(++a.index)},a.selectPrior=function(){a.select(--a.index)},a.select=function(e){e<0?e=a.items.length-1:e>=a.items.length&&(e=0),a.index=e,a.selected=a.items[e],n.trigger("suggestion-selected",e)},a.reset(),a}return{restrict:"E",require:"^tagsInput",scope:{source:"&"},templateUrl:"ngTagsInput/auto-complete.html",controller:["$scope","$element","$attrs",function(e,t,n){e.events=c.simplePubSub(),l.load("autoComplete",e,n,{template:[String,"ngTagsInput/auto-complete-match.html"],debounceDelay:[Number,100],minLength:[Number,3],highlightMatchedText:[Boolean,!0],maxResultsToShow:[Number,10],loadOnDownArrow:[Boolean,!1],loadOnEmpty:[Boolean,!1],loadOnFocus:[Boolean,!1],selectFirstMatch:[Boolean,!0],displayProperty:[String,""]}),e.suggestionList=new d(e.source,e.options,e.events),this.registerAutocompleteMatch=function(){return{getOptions:function(){return e.options},getQuery:function(){return e.suggestionList.query}}}}],link:function(e,i,s,u){var l,d=[n,t,r,o,a],f=e.suggestionList,p=u.registerAutocomplete(),h=e.options,g=e.events;h.tagsInput=p.getOptions(),l=function(e){return e&&e.length>=h.minLength||!e&&h.loadOnEmpty},e.addSuggestionByIndex=function(t){f.select(t),e.addSuggestion()},e.addSuggestion=function(){var e=!1;return f.selected&&(p.addTag(angular.copy(f.selected)),f.reset(),p.focusInput(),e=!0),e},e.track=function(e){return e[h.tagsInput.keyProperty||h.tagsInput.displayProperty]},p.on("tag-added tag-removed invalid-tag input-blur",(function(){f.reset()})).on("input-change",(function(e){l(e)?f.load(e,p.getTags()):f.reset()})).on("input-focus",(function(){var e=p.getCurrentTagText();h.loadOnFocus&&l(e)&&f.load(e,p.getTags())})).on("input-keydown",(function(i){var s=i.keyCode,u=!1;if(!c.isModifierOn(i)&&-1!==d.indexOf(s))return f.visible?s===a?(f.selectNext(),u=!0):s===o?(f.selectPrior(),u=!0):s===r?(f.reset(),u=!0):s!==n&&s!==t||(u=e.addSuggestion()):s===a&&e.options.loadOnDownArrow&&(f.load(p.getCurrentTagText(),p.getTags()),u=!0),u?(i.preventDefault(),i.stopImmediatePropagation(),!1):void 0})),g.on("suggestion-selected",(function(e){!function(e,t){var n=e.find("li").eq(t),r=n.parent(),i=n.prop("offsetTop"),o=n.prop("offsetHeight"),a=r.prop("clientHeight"),s=r.prop("scrollTop");i<s?r.prop("scrollTop",i):i+o>a+s&&r.prop("scrollTop",i+o-a)}(i,e)}))}}}]),f.directive("tiAutocompleteMatch",["$sce","tiUtil",function(e,t){return{restrict:"E",require:"^autoComplete",template:'<ng-include src="$$template"></ng-include>',scope:{data:"="},link:function(n,r,i,o){var a=o.registerAutocompleteMatch(),s=a.getOptions();n.$$template=s.template,n.$index=n.$parent.$index,n.$highlight=function(n){return s.highlightMatchedText&&(n=t.safeHighlight(n,a.getQuery())),e.trustAsHtml(n)},n.$getDisplayText=function(){return t.safeToString(n.data[s.displayProperty||s.tagsInput.displayProperty])}}}}]),f.directive("tiTranscludeAppend",(function(){return function(e,t,n,r,i){i((function(e){t.append(e)}))}})),f.directive("tiAutosize",["tagsInputConfig",function(e){return{restrict:"A",require:"ngModel",link:function(t,n,r,i){var o,a,s=e.getTextAutosizeThreshold();(o=angular.element('<span class="input"></span>')).css("display","none").css("visibility","hidden").css("width","auto").css("white-space","pre"),n.parent().append(o),a=function(e){var t,i=e;return angular.isString(i)&&0===i.length&&(i=r.placeholder),i&&(o.text(i),o.css("display",""),t=o.prop("offsetWidth"),o.css("display","none")),n.css("width",t?t+s+"px":""),e},i.$parsers.unshift(a),i.$formatters.unshift(a),r.$observe("placeholder",(function(e){i.$modelValue||a(e)}))}}}]),f.directive("tiBindAttrs",(function(){return function(e,t,n){e.$watch(n.tiBindAttrs,(function(e){angular.forEach(e,(function(e,t){n.$set(t,e)}))}),!0)}})),f.provider("tagsInputConfig",(function(){var e={},t={},n=3;this.setDefaults=function(t,n){return e[t]=n,this},this.setActiveInterpolation=function(e,n){return t[e]=n,this},this.setTextAutosizeThreshold=function(e){return n=e,this},this.$get=["$interpolate",function(r){var i={};return i[String]=function(e){return e},i[Number]=function(e){return parseInt(e,10)},i[Boolean]=function(e){return"true"===e.toLowerCase()},i[RegExp]=function(e){return new RegExp(e)},{load:function(n,o,a,s){var u=function(){return!0};o.options={},angular.forEach(s,(function(s,l){var c,d,f,p,h,g;c=s[0],d=s[1],f=s[2]||u,p=i[c],h=function(){var t=e[n]&&e[n][l];return angular.isDefined(t)?t:d},g=function(e){o.options[l]=e&&f(e)?p(e):h()},t[n]&&t[n][l]?a.$observe(l,(function(e){g(e),o.events.trigger("option-change",{name:l,newValue:e})})):g(a[l]&&r(a[l])(o.$parent))}))},getTextAutosizeThreshold:function(){return n}}}]})),f.factory("tiUtil",["$timeout",function(e){var t={debounce:function(t,n){var r;return function(){var i=arguments;e.cancel(r),r=e((function(){t.apply(null,i)}),n)}},makeObjectArray:function(e,t){if(!angular.isArray(e)||0===e.length||angular.isObject(e[0]))return e;var n=[];return e.forEach((function(e){var r={};r[t]=e,n.push(r)})),n},findInObjectArray:function(e,n,r,i){var o=null;return i=i||t.defaultComparer,e.some((function(e){if(i(e[r],n[r]))return o=e,!0})),o},defaultComparer:function(e,n){return t.safeToString(e).toLowerCase()===t.safeToString(n).toLowerCase()},safeHighlight:function(e,n){if(!n)return e;e=t.encodeHTML(e),n=t.encodeHTML(n);var r=new RegExp("&[^;]+;|"+function(e){return e.replace(/([.?*+^$[\]\\(){}|-])/g,"\\$1")}(n),"gi");return e.replace(r,(function(e){return e.toLowerCase()===n.toLowerCase()?"<em>"+e+"</em>":e}))},safeToString:function(e){return angular.isUndefined(e)||null==e?"":e.toString().trim()},encodeHTML:function(e){return t.safeToString(e).replace(/&/g,"&amp;").replace(/</g,"&lt;").replace(/>/g,"&gt;")},handleUndefinedResult:function(e,t){return function(){var n=e.apply(null,arguments);return angular.isUndefined(n)?t:n}},replaceSpacesWithDashes:function(e){return t.safeToString(e).replace(/\s/g,"-")},isModifierOn:function(e){return e.shiftKey||e.ctrlKey||e.altKey||e.metaKey},simplePubSub:function(){var e={};return{on:function(t,n){return t.split(" ").forEach((function(t){e[t]||(e[t]=[]),e[t].push(n)})),this},trigger:function(n,r){return(e[n]||[]).every((function(e){return t.handleUndefinedResult(e,!0)(r)})),this}}}};return t}]),f.run(["$templateCache",function(e){e.put("ngTagsInput/tags-input.html",'<div class="host" tabindex="-1" ng-click="eventHandlers.host.click()" ti-transclude-append><div class="tags" ng-class="{focused: hasFocus}"><ul class="tag-list"><li class="tag-item" ng-repeat="tag in tagList.items track by track(tag)" ng-class="{ selected: tag == tagList.selected }" ng-click="eventHandlers.tag.click(tag)"><ti-tag-item data="::tag"></ti-tag-item></li></ul><input class="input" autocomplete="off" ng-model="newTag.text" ng-model-options="{getterSetter: true}" ng-keydown="eventHandlers.input.keydown($event)" ng-focus="eventHandlers.input.focus($event)" ng-blur="eventHandlers.input.blur($event)" ng-paste="eventHandlers.input.paste($event)" ng-trim="false" ng-class="{\'invalid-tag\': newTag.invalid}" ng-disabled="disabled" ti-bind-attrs="{type: options.type, placeholder: options.placeholder, tabindex: options.tabindex, spellcheck: options.spellcheck}" ti-autosize></div></div>'),e.put("ngTagsInput/tag-item.html",'<span ng-bind="$getDisplayText()"></span> <a class="remove-button" ng-click="$removeTag()" ng-bind="::$$removeTagSymbol"></a>'),e.put("ngTagsInput/auto-complete.html",'<div class="autocomplete" ng-if="suggestionList.visible"><ul class="suggestion-list"><li class="suggestion-item" ng-repeat="item in suggestionList.items track by track(item)" ng-class="{selected: item == suggestionList.selected}" ng-click="addSuggestionByIndex($index)" ng-mouseenter="suggestionList.select($index)"><ti-autocomplete-match data="::item"></ti-autocomplete-match></li></ul></div>'),e.put("ngTagsInput/auto-complete-match.html",'<span ng-bind-html="$highlight($getDisplayText())"></span>')}])}()},function(e,t){!function(){"use strict";var e={TAB:9,ENTER:13,ESC:27,SPACE:32,LEFT:37,UP:38,RIGHT:39,DOWN:40,SHIFT:16,CTRL:17,ALT:18,PAGE_UP:33,PAGE_DOWN:34,HOME:36,END:35,BACKSPACE:8,DELETE:46,COMMAND:91,MAP:{91:"COMMAND",8:"BACKSPACE",9:"TAB",13:"ENTER",16:"SHIFT",17:"CTRL",18:"ALT",19:"PAUSEBREAK",20:"CAPSLOCK",27:"ESC",32:"SPACE",33:"PAGE_UP",34:"PAGE_DOWN",35:"END",36:"HOME",37:"LEFT",38:"UP",39:"RIGHT",40:"DOWN",43:"+",44:"PRINTSCREEN",45:"INSERT",46:"DELETE",48:"0",49:"1",50:"2",51:"3",52:"4",53:"5",54:"6",55:"7",56:"8",57:"9",59:";",61:"=",65:"A",66:"B",67:"C",68:"D",69:"E",70:"F",71:"G",72:"H",73:"I",74:"J",75:"K",76:"L",77:"M",78:"N",79:"O",80:"P",81:"Q",82:"R",83:"S",84:"T",85:"U",86:"V",87:"W",88:"X",89:"Y",90:"Z",96:"0",97:"1",98:"2",99:"3",100:"4",101:"5",102:"6",103:"7",104:"8",105:"9",106:"*",107:"+",109:"-",110:".",111:"/",112:"F1",113:"F2",114:"F3",115:"F4",116:"F5",117:"F6",118:"F7",119:"F8",120:"F9",121:"F10",122:"F11",123:"F12",144:"NUMLOCK",145:"SCROLLLOCK",186:";",187:"=",188:",",189:"-",190:".",191:"/",192:"`",219:"[",220:"\\",221:"]",222:"'"},isControl:function(t){switch(t.which){case e.COMMAND:case e.SHIFT:case e.CTRL:case e.ALT:return!0}return!!(t.metaKey||t.ctrlKey||t.altKey)},isFunctionKey:function(e){return(e=e.which?e.which:e)>=112&&e<=123},isVerticalMovement:function(t){return~[e.UP,e.DOWN].indexOf(t)},isHorizontalMovement:function(t){return~[e.LEFT,e.RIGHT,e.BACKSPACE,e.DELETE].indexOf(t)},toSeparator:function(t){var n={ENTER:"\n",TAB:"\t",SPACE:" "}[t];return n||(e[t]?void 0:t)}};function t(e){return angular.isUndefined(e)||null===e}void 0===angular.element.prototype.querySelectorAll&&(angular.element.prototype.querySelectorAll=function(e){return angular.element(this[0].querySelectorAll(e))}),void 0===angular.element.prototype.closest&&(angular.element.prototype.closest=function(e){for(var t=this[0],n=t.matches||t.webkitMatchesSelector||t.mozMatchesSelector||t.msMatchesSelector;t;){if(n.bind(t)(e))return t;t=t.parentElement}return!1});var n=0,r=angular.module("ui.select",[]).constant("uiSelectConfig",{theme:"bootstrap",searchEnabled:!0,sortable:!1,placeholder:"",refreshDelay:1e3,closeOnSelect:!0,skipFocusser:!1,dropdownPosition:"auto",removeSelected:!0,resetSearchInput:!0,generateId:function(){return n++},appendToBody:!1,spinnerEnabled:!1,spinnerClass:"glyphicon glyphicon-refresh ui-select-spin",backspaceReset:!0}).service("uiSelectMinErr",(function(){var e=angular.$$minErr("ui.select");return function(){var t=e.apply(this,arguments),n=t.message.replace(new RegExp("\nhttp://errors.angularjs.org/.*"),"");return new Error(n)}})).directive("uisTranscludeAppend",(function(){return{link:function(e,t,n,r,i){i(e,(function(e){t.append(e)}))}}})).filter("highlight",(function(){return function(e,t){return t&&e?(""+e).replace(new RegExp((""+t).replace(/([.?*+^$[\]\\(){}|-])/g,"\\$1"),"gi"),'<span class="ui-select-highlight">$&</span>'):e}})).factory("uisOffset",["$document","$window",function(e,t){return function(n){var r=n[0].getBoundingClientRect();return{width:r.width||n.prop("offsetWidth"),height:r.height||n.prop("offsetHeight"),top:r.top+(t.pageYOffset||e[0].documentElement.scrollTop),left:r.left+(t.pageXOffset||e[0].documentElement.scrollLeft)}}}]);r.factory("$$uisDebounce",["$timeout",function(e){return function(t,n){var r;return function(){var i=this,o=Array.prototype.slice.call(arguments);r&&e.cancel(r),r=e((function(){t.apply(i,o)}),n)}}}]),r.directive("uiSelectChoices",["uiSelectConfig","uisRepeatParser","uiSelectMinErr","$compile","$window",function(e,t,n,r,i){return{restrict:"EA",require:"^uiSelect",replace:!0,transclude:!0,templateUrl:function(t){return t.addClass("ui-select-choices"),(t.parent().attr("theme")||e.theme)+"/choices.tpl.html"},compile:function(r,o){if(!o.repeat)throw n("repeat","Expected 'repeat' expression.");var a=o.groupBy,s=o.groupFilter;if(a){var u=r.querySelectorAll(".ui-select-choices-group");if(1!==u.length)throw n("rows","Expected 1 .ui-select-choices-group but got '{0}'.",u.length);u.attr("ng-repeat",t.getGroupNgRepeatExpression())}var l=t.parse(o.repeat),c=r.querySelectorAll(".ui-select-choices-row");if(1!==c.length)throw n("rows","Expected 1 .ui-select-choices-row but got '{0}'.",c.length);c.attr("ng-repeat",l.repeatExpression(a)).attr("ng-if","$select.open");var d=r.querySelectorAll(".ui-select-choices-row-inner");if(1!==d.length)throw n("rows","Expected 1 .ui-select-choices-row-inner but got '{0}'.",d.length);return d.attr("uis-transclude-append",""),(i.document.addEventListener?c:d).attr("ng-click","$select.select("+l.itemName+",$select.skipFocusser,$event)"),function(t,n,i,o){o.parseRepeatAttr(i.repeat,a,s),o.disableChoiceExpression=i.uiDisableChoice,o.onHighlightCallback=i.onHighlight,o.minimumInputLength=parseInt(i.minimumInputLength)||0,o.dropdownPosition=i.position?i.position.toLowerCase():e.dropdownPosition,t.$watch("$select.search",(function(e){e&&!o.open&&o.multiple&&o.activate(!1,!0),o.activeIndex=o.tagging.isActivated?-1:0,!i.minimumInputLength||o.search.length>=i.minimumInputLength?o.refresh(i.refresh):o.items=[]})),i.$observe("refreshDelay",(function(){var n=t.$eval(i.refreshDelay);o.refreshDelay=void 0!==n?n:e.refreshDelay})),t.$watch("$select.open",(function(e){e?(r.attr("role","listbox"),o.refresh(i.refresh)):n.removeAttr("role")}))}}}}]),r.controller("uiSelectCtrl",["$scope","$element","$timeout","$filter","$$uisDebounce","uisRepeatParser","uiSelectMinErr","uiSelectConfig","$parse","$injector","$window",function(n,r,i,o,a,s,u,l,c,d,f){var p,h=this;if(h.placeholder=l.placeholder,h.searchEnabled=l.searchEnabled,h.sortable=l.sortable,h.refreshDelay=l.refreshDelay,h.paste=l.paste,h.resetSearchInput=l.resetSearchInput,h.refreshing=!1,h.spinnerEnabled=l.spinnerEnabled,h.spinnerClass=l.spinnerClass,h.removeSelected=l.removeSelected,h.closeOnSelect=!0,h.skipFocusser=!1,h.search="",h.activeIndex=0,h.items=[],h.open=!1,h.focus=!1,h.disabled=!1,h.selected=void 0,h.dropdownPosition="auto",h.focusser=void 0,h.multiple=void 0,h.disableChoiceExpression=void 0,h.tagging={isActivated:!1,fct:void 0},h.taggingTokens={isActivated:!1,tokens:void 0},h.lockChoiceExpression=void 0,h.clickTriggeredSelect=!1,h.$filter=o,h.$element=r,h.$animate=function(){try{return d.get("$animate")}catch(e){return null}}(),h.searchInput=r.querySelectorAll("input.ui-select-search"),1!==h.searchInput.length)throw u("searchInput","Expected 1 input.ui-select-search but got '{0}'.",h.searchInput.length);function g(){h.resetSearchInput&&(h.search="",h.selected&&h.items.length&&!h.multiple&&(h.activeIndex=function(e,t,n){if(e.findIndex)return e.findIndex(t,n);for(var r,i=Object(e),o=i.length>>>0,a=0;a<o;a++)if(r=i[a],t.call(n,r,a,i))return a;return-1}(h.items,(function(e){return angular.equals(this,e)}),h.selected)))}h.isEmpty=function(){return t(h.selected)||""===h.selected||h.multiple&&0===h.selected.length},h.activate=function(e,t){if(h.disabled||h.open)h.open&&!h.searchEnabled&&h.close();else{t||g(),n.$broadcast("uis:activate"),h.open=!0,h.activeIndex=h.activeIndex>=h.items.length?0:h.activeIndex,-1===h.activeIndex&&!1!==h.taggingLabel&&(h.activeIndex=0);var o=r.querySelectorAll(".ui-select-choices-content"),a=r.querySelectorAll(".ui-select-search");if(h.$animate&&h.$animate.on&&h.$animate.enabled(o[0])){var s=function(t,n){"start"===n&&0===h.items.length?(h.$animate.off("removeClass",a[0],s),i((function(){h.focusSearchInput(e)}))):"close"===n&&(h.$animate.off("enter",o[0],s),i((function(){h.focusSearchInput(e)})))};h.items.length>0?h.$animate.on("enter",o[0],s):h.$animate.on("removeClass",a[0],s)}else i((function(){h.focusSearchInput(e),!h.tagging.isActivated&&h.items.length>1&&w()}))}},h.focusSearchInput=function(e){h.search=e||h.search,h.searchInput[0].focus()},h.findGroupByName=function(e){return h.groups&&h.groups.filter((function(t){return t.name===e}))[0]},h.parseRepeatAttr=function(e,t,r){h.setItemsFn=t?function(e){var i=n.$eval(t);if(h.groups=[],angular.forEach(e,(function(e){var t=angular.isFunction(i)?i(e):e[i],n=h.findGroupByName(t);n?n.items.push(e):h.groups.push({name:t,items:[e]})})),r){var o=n.$eval(r);angular.isFunction(o)?h.groups=o(h.groups):angular.isArray(o)&&(h.groups=function(e,t){var n,r,i=[];for(n=0;n<t.length;n++)for(r=0;r<e.length;r++)e[r].name==[t[n]]&&i.push(e[r]);return i}(h.groups,o))}h.items=[],h.groups.forEach((function(e){h.items=h.items.concat(e.items)}))}:function(e){h.items=e||[]},h.parserResult=s.parse(e),h.isGrouped=!!t,h.itemProperty=h.parserResult.itemName;var i=h.parserResult.source,o=function(){var e=i(n);n.$uisSource=Object.keys(e).map((function(t){var n={};return n[h.parserResult.keyName]=t,n.value=e[t],n}))};h.parserResult.keyName&&(o(),h.parserResult.source=c("$uisSource"+h.parserResult.filters),n.$watch(i,(function(e,t){e!==t&&o()}),!0)),h.refreshItems=function(e){e=e||h.parserResult.source(n);var t=h.selected;if(h.isEmpty()||angular.isArray(t)&&!t.length||!h.multiple||!h.removeSelected)h.setItemsFn(e);else if(null!=e){var r=e.filter((function(e){return angular.isArray(t)?t.every((function(t){return!angular.equals(e,t)})):!angular.equals(e,t)}));h.setItemsFn(r)}"auto"!==h.dropdownPosition&&"up"!==h.dropdownPosition||n.calculateDropdownPos(),n.$broadcast("uis:refresh")},n.$watchCollection(h.parserResult.source,(function(e){if(null==e)h.items=[];else{if(!angular.isArray(e))throw u("items","Expected an array but got '{0}'.",e);h.refreshItems(e),angular.isDefined(h.ngModel.$modelValue)&&(h.ngModel.$modelValue=null)}}))},h.refresh=function(e){void 0!==e&&(p&&i.cancel(p),p=i((function(){if(n.$select.search.length>=n.$select.minimumInputLength){var t=n.$eval(e);t&&angular.isFunction(t.then)&&!h.refreshing&&(h.refreshing=!0,t.finally((function(){h.refreshing=!1})))}}),h.refreshDelay))},h.isActive=function(e){if(!h.open)return!1;var t=h.items.indexOf(e[h.itemProperty]),n=t==h.activeIndex;return!(!n||t<0)&&(n&&!angular.isUndefined(h.onHighlightCallback)&&e.$eval(h.onHighlightCallback),n)};var m=function(e){return h.selected&&angular.isArray(h.selected)&&h.selected.filter((function(t){return angular.equals(t,e)})).length>0},v=[];function y(e){return v.indexOf(e)>-1}h.isDisabled=function(e){if(h.open){var t=e[h.itemProperty],n=!1;if(h.items.indexOf(t)>=0&&(angular.isDefined(h.disableChoiceExpression)||h.multiple)){if(t.isTag)return!1;h.multiple&&(n=m(t)),!n&&angular.isDefined(h.disableChoiceExpression)&&(n=!!e.$eval(h.disableChoiceExpression)),function(e,t){var n=v.indexOf(e);t&&-1===n&&v.push(e),!t&&n>-1&&v.splice(n,1)}(t,n)}return n}},h.select=function(e,r,i){if(t(e)||!y(e)){if(!h.items&&!h.search&&!h.tagging.isActivated)return;if(!e||!y(e)){if(h.clickTriggeredSelect=!1,i&&("click"===i.type||"touchend"===i.type)&&e&&(h.clickTriggeredSelect=!0),h.tagging.isActivated&&!1===h.clickTriggeredSelect){if(!1===h.taggingLabel)if(h.activeIndex<0){if(void 0===e&&(e=void 0!==h.tagging.fct?h.tagging.fct(h.search):h.search),!e||angular.equals(h.items[0],e))return}else e=h.items[h.activeIndex];else if(0===h.activeIndex){if(void 0===e)return;if(void 0!==h.tagging.fct&&"string"==typeof e){if(!(e=h.tagging.fct(e)))return}else"string"==typeof e&&(e=e.replace(h.taggingLabel,"").trim())}if(m(e))return void h.close(r)}g(),n.$broadcast("uis:select",e),h.closeOnSelect&&h.close(r)}}},h.close=function(e){h.open&&(h.ngModel&&h.ngModel.$setTouched&&h.ngModel.$setTouched(),h.open=!1,g(),n.$broadcast("uis:close",e))},h.setFocus=function(){h.focus||h.focusInput[0].focus()},h.clear=function(e){h.select(null),e.stopPropagation(),i((function(){h.focusser[0].focus()}),0,!1)},h.toggle=function(e){h.open?(h.close(),e.preventDefault(),e.stopPropagation()):h.activate()},h.isLocked=function(){return!1},n.$watch((function(){return angular.isDefined(h.lockChoiceExpression)&&""!==h.lockChoiceExpression}),(function(e){if(!e)return;var t=[];h.isLocked=function(e,n){var r=!1,i=h.selected[n];return i&&(e?function(e,n){var r=t.indexOf(e);n&&-1===r&&t.push(e),!n&&r>-1&&t.splice(r,1)}(i,r=!!e.$eval(h.lockChoiceExpression)):r=function(e){return t.indexOf(e)>-1}(i)),r}}));var b=null,$=!1;function w(){var e=r.querySelectorAll(".ui-select-choices-content"),t=e.querySelectorAll(".ui-select-choices-row");if(t.length<1)throw u("choices","Expected multiple .ui-select-choices-row but got '{0}'.",t.length);if(!(h.activeIndex<0)){var n=t[h.activeIndex],i=n.offsetTop+n.clientHeight-e[0].scrollTop,o=e[0].offsetHeight;i>o?e[0].scrollTop+=i-o:i<n.clientHeight&&(h.isGrouped&&0===h.activeIndex?e[0].scrollTop=0:e[0].scrollTop-=n.clientHeight-i)}}h.sizeSearchInput=function(){var e=h.searchInput[0],t=h.$element[0],r=function(){return t.clientWidth*!!e.offsetParent},o=function(t){if(0===t)return!1;var n=t-e.offsetLeft;return n<50&&(n=t),h.searchInput.css("width",n+"px"),!0};h.searchInput.css("width","10px"),i((function(){null!==b||o(r())||(b=n.$watch((function(){$||($=!0,n.$$postDigest((function(){$=!1,o(r())&&(b(),b=null)})))}),angular.noop))}))},h.searchInput.on("keydown",(function(t){var r=t.which;~[e.ENTER,e.ESC].indexOf(r)&&(t.preventDefault(),t.stopPropagation()),n.$apply((function(){var n=!1;if((h.items.length>0||h.tagging.isActivated)&&(function(t){var n=!0;switch(t){case e.DOWN:if(!h.open&&h.multiple)h.activate(!1,!0);else if(h.activeIndex<h.items.length-1)for(var r=++h.activeIndex;y(h.items[r])&&r<h.items.length;)h.activeIndex=++r;break;case e.UP:var i=0===h.search.length&&h.tagging.isActivated?-1:0;if(!h.open&&h.multiple)h.activate(!1,!0);else if(h.activeIndex>i)for(var o=--h.activeIndex;y(h.items[o])&&o>i;)h.activeIndex=--o;break;case e.TAB:h.multiple&&!h.open||h.select(h.items[h.activeIndex],!0);break;case e.ENTER:h.open&&(h.tagging.isActivated||h.activeIndex>=0)?h.select(h.items[h.activeIndex],h.skipFocusser):h.activate(!1,!0);break;case e.ESC:h.close();break;default:n=!1}return n}(r)||h.searchEnabled||(t.preventDefault(),t.stopPropagation()),h.taggingTokens.isActivated)){for(var o=0;o<h.taggingTokens.tokens.length;o++)h.taggingTokens.tokens[o]===e.MAP[t.keyCode]&&h.search.length>0&&(n=!0);n&&i((function(){h.searchInput.triggerHandler("tagged");var n=h.search.replace(e.MAP[t.keyCode],"").trim();h.tagging.fct&&(n=h.tagging.fct(n)),n&&h.select(n,!0)}))}})),e.isVerticalMovement(r)&&h.items.length>0&&w(),r!==e.ENTER&&r!==e.ESC||(t.preventDefault(),t.stopPropagation())})),h.searchInput.on("paste",(function(t){var n;if(n=window.clipboardData&&window.clipboardData.getData?window.clipboardData.getData("Text"):(t.originalEvent||t).clipboardData.getData("text/plain"),(n=h.search+n)&&n.length>0)if(h.taggingTokens.isActivated){for(var r=[],i=0;i<h.taggingTokens.tokens.length;i++){var o=e.toSeparator(h.taggingTokens.tokens[i])||h.taggingTokens.tokens[i];if(n.indexOf(o)>-1){r=n.split(o);break}}0===r.length&&(r=[n]);var a=h.search;angular.forEach(r,(function(e){var t=h.tagging.fct?h.tagging.fct(e):e;t&&h.select(t,!0)})),h.search=a||"",t.preventDefault(),t.stopPropagation()}else h.paste&&(h.paste(n),h.search="",t.preventDefault(),t.stopPropagation())})),h.searchInput.on("tagged",(function(){i((function(){g()}))}));var x=a((function(){h.sizeSearchInput()}),50);angular.element(f).bind("resize",x),n.$on("$destroy",(function(){h.searchInput.off("keyup keydown tagged blur paste"),angular.element(f).off("resize",x)})),n.$watch("$select.activeIndex",(function(e){e&&r.find("input").attr("aria-activedescendant","ui-select-choices-row-"+h.generatedId+"-"+e)})),n.$watch("$select.open",(function(e){e||r.find("input").removeAttr("aria-activedescendant")}))}]),r.directive("uiSelect",["$document","uiSelectConfig","uiSelectMinErr","uisOffset","$compile","$parse","$timeout",function(e,t,n,r,i,o,a){return{restrict:"EA",templateUrl:function(e,n){return(n.theme||t.theme)+(angular.isDefined(n.multiple)?"/select-multiple.tpl.html":"/select.tpl.html")},replace:!0,transclude:!0,require:["uiSelect","^ngModel"],scope:!0,controller:"uiSelectCtrl",controllerAs:"$select",compile:function(i,s){var u=/{(.*)}\s*{(.*)}/.exec(s.ngClass);if(u){var l="{"+u[1]+", "+u[2]+"}";s.ngClass=l,i.attr("ng-class",l)}return angular.isDefined(s.multiple)?i.append("<ui-select-multiple/>").removeAttr("multiple"):i.append("<ui-select-single/>"),s.inputId&&(i.querySelectorAll("input.ui-select-search")[0].id=s.inputId),function(i,s,u,l,c){var d=l[0],f=l[1];function p(e){if(d.open){if(!(window.jQuery?window.jQuery.contains(s[0],e.target):s[0].contains(e.target))&&!d.clickTriggeredSelect){var t;if(d.skipFocusser)t=!0;else{var n=angular.element(e.target).controller("uiSelect");(t=n&&n!==d)||(t=~["input","button","textarea","select"].indexOf(e.target.tagName.toLowerCase()))}d.close(t),i.$digest()}d.clickTriggeredSelect=!1}}d.generatedId=t.generateId(),d.baseTitle=u.title||"Select box",d.focusserTitle=d.baseTitle+" focus",d.focusserId="focusser-"+d.generatedId,d.closeOnSelect=angular.isDefined(u.closeOnSelect)?o(u.closeOnSelect)():t.closeOnSelect,i.$watch("skipFocusser",(function(){var e=i.$eval(u.skipFocusser);d.skipFocusser=void 0!==e?e:t.skipFocusser})),d.onSelectCallback=o(u.onSelect),d.onRemoveCallback=o(u.onRemove),d.ngModel=f,d.choiceGrouped=function(e){return d.isGrouped&&e&&e.name},u.tabindex&&u.$observe("tabindex",(function(e){d.focusInput.attr("tabindex",e),s.removeAttr("tabindex")})),i.$watch((function(){return i.$eval(u.searchEnabled)}),(function(e){d.searchEnabled=void 0!==e?e:t.searchEnabled})),i.$watch("sortable",(function(){var e=i.$eval(u.sortable);d.sortable=void 0!==e?e:t.sortable})),u.$observe("backspaceReset",(function(){var e=i.$eval(u.backspaceReset);d.backspaceReset=void 0===e||e})),u.$observe("limit",(function(){d.limit=angular.isDefined(u.limit)?parseInt(u.limit,10):void 0})),i.$watch("removeSelected",(function(){var e=i.$eval(u.removeSelected);d.removeSelected=void 0!==e?e:t.removeSelected})),u.$observe("disabled",(function(){d.disabled=void 0!==u.disabled&&u.disabled})),u.$observe("resetSearchInput",(function(){var e=i.$eval(u.resetSearchInput);d.resetSearchInput=void 0===e||e})),u.$observe("paste",(function(){d.paste=i.$eval(u.paste)})),u.$observe("tagging",(function(){if(void 0!==u.tagging){var e=i.$eval(u.tagging);d.tagging={isActivated:!0,fct:!0!==e?e:void 0}}else d.tagging={isActivated:!1,fct:void 0}})),u.$observe("taggingLabel",(function(){void 0!==u.tagging&&("false"===u.taggingLabel?d.taggingLabel=!1:d.taggingLabel=void 0!==u.taggingLabel?u.taggingLabel:"(new)")})),u.$observe("taggingTokens",(function(){if(void 0!==u.tagging){var e=void 0!==u.taggingTokens?u.taggingTokens.split("|"):[",","ENTER"];d.taggingTokens={isActivated:!0,tokens:e}}})),u.$observe("spinnerEnabled",(function(){var e=i.$eval(u.spinnerEnabled);d.spinnerEnabled=void 0!==e?e:t.spinnerEnabled})),u.$observe("spinnerClass",(function(){var e=u.spinnerClass;d.spinnerClass=void 0!==e?u.spinnerClass:t.spinnerClass})),angular.isDefined(u.autofocus)&&a((function(){d.setFocus()})),angular.isDefined(u.focusOn)&&i.$on(u.focusOn,(function(){a((function(){d.setFocus()}))})),e.on("click",p),i.$on("$destroy",(function(){e.off("click",p)})),c(i,(function(e){var t=angular.element("<div>").append(e),r=t.querySelectorAll(".ui-select-match");if(r.removeAttr("ui-select-match"),r.removeAttr("data-ui-select-match"),1!==r.length)throw n("transcluded","Expected 1 .ui-select-match but got '{0}'.",r.length);s.querySelectorAll(".ui-select-match").replaceWith(r);var i=t.querySelectorAll(".ui-select-choices");if(i.removeAttr("ui-select-choices"),i.removeAttr("data-ui-select-choices"),1!==i.length)throw n("transcluded","Expected 1 .ui-select-choices but got '{0}'.",i.length);s.querySelectorAll(".ui-select-choices").replaceWith(i);var o=t.querySelectorAll(".ui-select-no-choice");o.removeAttr("ui-select-no-choice"),o.removeAttr("data-ui-select-no-choice"),1==o.length&&s.querySelectorAll(".ui-select-no-choice").replaceWith(o)}));var h=i.$eval(u.appendToBody);(void 0!==h?h:t.appendToBody)&&(i.$watch("$select.open",(function(t){var n;t?(n=r(s),(g=angular.element('<div class="ui-select-placeholder"></div>'))[0].style.width=n.width+"px",g[0].style.height=n.height+"px",s.after(g),m=s[0].style.width,e.find("body").append(s),s[0].style.position="absolute",s[0].style.left=n.left+"px",s[0].style.top=n.top+"px",s[0].style.width=n.width+"px"):v()})),i.$on("$destroy",(function(){v()})));var g=null,m="";function v(){null!==g&&(g.replaceWith(s),g=null,s[0].style.position="",s[0].style.left="",s[0].style.top="",s[0].style.width=m,d.setFocus())}var y=null;i.$watch("$select.open",(function(){"auto"!==d.dropdownPosition&&"up"!==d.dropdownPosition||i.calculateDropdownPos()}));var b=function(e,t){e=e||r(s),t=t||r(y),y[0].style.position="absolute",y[0].style.top=-1*t.height+"px",s.addClass("direction-up")},$=function(){a((function(){if("up"===d.dropdownPosition)b();else{s.removeClass("direction-up");var t=r(s),n=r(y),i=e[0].documentElement.scrollTop||e[0].body.scrollTop;t.top+t.height+n.height>i+e[0].documentElement.clientHeight?b(t,n):function(e,t){s.removeClass("direction-up"),e=e||r(s),t=t||r(y),y[0].style.position="",y[0].style.top=""}(t,n)}y[0].style.opacity=1}))},w=!1;i.calculateDropdownPos=function(){if(d.open){if(0===(y=angular.element(s).querySelectorAll(".ui-select-dropdown")).length)return;if(""!==d.search||w||(y[0].style.opacity=0,w=!0),!r(y).height&&d.$animate&&d.$animate.on&&d.$animate.enabled(y)){var e=!0;d.$animate.on("enter",y,(function(t,n){"close"===n&&e&&($(),e=!1)}))}else $()}else{if(null===y||0===y.length)return;y[0].style.opacity=0,y[0].style.position="",y[0].style.top="",s.removeClass("direction-up")}}}}}}]),r.directive("uiSelectMatch",["uiSelectConfig",function(e){return{restrict:"EA",require:"^uiSelect",replace:!0,transclude:!0,templateUrl:function(n){n.addClass("ui-select-match");var r=n.parent();return(t(r,"theme")||e.theme)+(angular.isDefined(t(r,"multiple"))?"/match-multiple.tpl.html":"/match.tpl.html")},link:function(t,n,r,i){function o(e){i.allowClear=!!angular.isDefined(e)&&(""===e||"true"===e.toLowerCase())}i.lockChoiceExpression=r.uiLockChoice,r.$observe("placeholder",(function(t){i.placeholder=void 0!==t?t:e.placeholder})),r.$observe("allowClear",o),o(r.allowClear),i.multiple&&i.sizeSearchInput()}};function t(e,t){return e[0].hasAttribute(t)?e.attr(t):e[0].hasAttribute("data-"+t)?e.attr("data-"+t):e[0].hasAttribute("x-"+t)?e.attr("x-"+t):void 0}}]),r.directive("uiSelectMultiple",["uiSelectMinErr","$timeout",function(n,r){return{restrict:"EA",require:["^uiSelect","^ngModel"],controller:["$scope","$timeout",function(e,t){var n,r=this,i=e.$select;angular.isUndefined(i.selected)&&(i.selected=[]),e.$evalAsync((function(){n=e.ngModel})),r.activeMatchIndex=-1,r.updateModel=function(){n.$setViewValue(Date.now()),r.refreshComponent()},r.refreshComponent=function(){i.refreshItems&&i.refreshItems(),i.sizeSearchInput&&i.sizeSearchInput()},r.removeChoice=function(n){if(i.isLocked(null,n))return!1;var o=i.selected[n],a={};return a[i.parserResult.itemName]=o,i.selected.splice(n,1),r.activeMatchIndex=-1,i.sizeSearchInput(),t((function(){i.onRemoveCallback(e,{$item:o,$model:i.parserResult.modelMapper(e,a)})})),r.updateModel(),!0},r.getPlaceholder=function(){if(!i.selected||!i.selected.length)return i.placeholder}}],controllerAs:"$selectMultiple",link:function(i,o,a,s){var u=s[0],l=i.ngModel=s[1],c=i.$selectMultiple;function d(e){return void 0!==e&&void 0!==u.search&&e.filter((function(e){return void 0!==u.search.toUpperCase()&&void 0!==e&&e.toUpperCase()===u.search.toUpperCase()})).length>0}function f(e,t){var n=-1;if(angular.isArray(e))for(var r=angular.copy(e),i=0;i<r.length;i++)if(void 0===u.tagging.fct)r[i]+" "+u.taggingLabel===t&&(n=i);else{var o=r[i];angular.isObject(o)&&(o.isTag=!0),angular.equals(o,t)&&(n=i)}return n}u.multiple=!0,u.focusInput=u.searchInput,l.$isEmpty=function(e){return!e||0===e.length},l.$parsers.unshift((function(){for(var e,t={},n=[],r=u.selected.length-1;r>=0;r--)(t={})[u.parserResult.itemName]=u.selected[r],e=u.parserResult.modelMapper(i,t),n.unshift(e);return n})),l.$formatters.unshift((function(e){var t,n=u.parserResult&&u.parserResult.source(i,{$select:{search:""}}),r={};if(!n)return e;var o=[],a=function(e,n){if(e&&e.length){for(var a=e.length-1;a>=0;a--){if(r[u.parserResult.itemName]=e[a],t=u.parserResult.modelMapper(i,r),u.parserResult.trackByExp){var s=/(\w*)\./.exec(u.parserResult.trackByExp),l=/\.([^\s]+)/.exec(u.parserResult.trackByExp);if(s&&s.length>0&&s[1]==u.parserResult.itemName&&l&&l.length>0&&t[l[1]]==n[l[1]])return o.unshift(e[a]),!0}if(angular.equals(t,n))return o.unshift(e[a]),!0}return!1}};if(!e)return o;for(var s=e.length-1;s>=0;s--)a(u.selected,e[s])||a(n,e[s])||o.unshift(e[s]);return o})),i.$watchCollection((function(){return l.$modelValue}),(function(e,t){t!=e&&(angular.isDefined(l.$modelValue)&&(l.$modelValue=null),c.refreshComponent())})),l.$render=function(){if(!angular.isArray(l.$viewValue)){if(!t(l.$viewValue))throw n("multiarr","Expected model value to be array but got '{0}'",l.$viewValue);l.$viewValue=[]}u.selected=l.$viewValue,c.refreshComponent(),i.$evalAsync()},i.$on("uis:select",(function(e,t){if(!(u.selected.length>=u.limit)){u.selected.push(t);var n={};n[u.parserResult.itemName]=t,r((function(){u.onSelectCallback(i,{$item:t,$model:u.parserResult.modelMapper(i,n)})})),c.updateModel()}})),i.$on("uis:activate",(function(){c.activeMatchIndex=-1})),i.$watch("$select.disabled",(function(e,t){t&&!e&&u.sizeSearchInput()})),u.searchInput.on("keydown",(function(t){var n=t.which;i.$apply((function(){var r=!1;e.isHorizontalMovement(n)&&(r=function(t){var n,r=(d=u.searchInput[0],angular.isNumber(d.selectionStart)?d.selectionStart:d.value.length),i=u.selected.length,o=i-1,a=c.activeMatchIndex,s=c.activeMatchIndex+1,l=c.activeMatchIndex-1;var d;if(r>0||u.search.length&&t==e.RIGHT)return!1;function f(){switch(t){case e.LEFT:return~c.activeMatchIndex?l:o;case e.RIGHT:return~c.activeMatchIndex&&a!==o?s:(u.activate(),!1);case e.BACKSPACE:return~c.activeMatchIndex?c.removeChoice(a)?l:a:o;case e.DELETE:return!!~c.activeMatchIndex&&(c.removeChoice(c.activeMatchIndex),a)}}u.close(),n=f(),u.selected.length&&!1!==n?c.activeMatchIndex=Math.min(o,Math.max(0,n)):c.activeMatchIndex=-1;return!0}(n)),r&&n!=e.TAB&&(t.preventDefault(),t.stopPropagation())}))})),u.searchInput.on("keyup",(function(t){if(e.isVerticalMovement(t.which)||i.$evalAsync((function(){u.activeIndex=!1===u.taggingLabel?-1:0})),u.tagging.isActivated&&u.search.length>0){if(t.which===e.TAB||e.isControl(t)||e.isFunctionKey(t)||t.which===e.ESC||e.isVerticalMovement(t.which))return;if(u.activeIndex=!1===u.taggingLabel?-1:0,!1===u.taggingLabel)return;var n,r,o,a=angular.copy(u.items),s=angular.copy(u.items),l=!1,c=-1;if(void 0!==u.tagging.fct){if((r=u.$filter("filter")(a,{isTag:!0})).length>0&&(o=r[0]),a.length>0&&o&&(l=!0,a=a.slice(1,a.length),s=s.slice(1,s.length)),n=u.tagging.fct(u.search),s.some((function(e){return angular.equals(e,n)}))||u.selected.some((function(e){return angular.equals(e,n)})))return void i.$evalAsync((function(){u.activeIndex=0,u.items=a}));n&&(n.isTag=!0)}else{if((r=u.$filter("filter")(a,(function(e){return e.match(u.taggingLabel)}))).length>0&&(o=r[0]),void 0!==a[0]&&a.length>0&&o&&(l=!0,a=a.slice(1,a.length),s=s.slice(1,s.length)),n=u.search+" "+u.taggingLabel,f(u.selected,u.search)>-1)return;if(d(s.concat(u.selected)))return void(l&&(a=s,i.$evalAsync((function(){u.activeIndex=0,u.items=a}))));if(d(s))return void(l&&(u.items=s.slice(1,s.length)))}l&&(c=f(u.selected,n)),c>-1?a=a.slice(c+1,a.length-1):(a=[],n&&a.push(n),a=a.concat(s)),i.$evalAsync((function(){if(u.activeIndex=0,u.items=a,u.isGrouped){var e=n?a.slice(1):a;u.setItemsFn(e),n&&(u.items.unshift(n),u.groups.unshift({name:"",items:[n],tagging:!0}))}}))}})),u.searchInput.on("blur",(function(){r((function(){c.activeMatchIndex=-1}))}))}}}]),r.directive("uiSelectNoChoice",["uiSelectConfig",function(e){return{restrict:"EA",require:"^uiSelect",replace:!0,transclude:!0,templateUrl:function(t){return t.addClass("ui-select-no-choice"),(t.parent().attr("theme")||e.theme)+"/no-choice.tpl.html"}}}]),r.directive("uiSelectSingle",["$timeout","$compile",function(n,r){return{restrict:"EA",require:["^uiSelect","^ngModel"],link:function(i,o,a,s){var u=s[0],l=s[1];l.$parsers.unshift((function(e){if(t(e))return e;var n={};return n[u.parserResult.itemName]=e,u.parserResult.modelMapper(i,n)})),l.$formatters.unshift((function(e){if(t(e))return e;var n=u.parserResult&&u.parserResult.source(i,{$select:{search:""}}),r={};if(n){var o=function(t){return r[u.parserResult.itemName]=t,u.parserResult.modelMapper(i,r)===e};if(u.selected&&o(u.selected))return u.selected;for(var a=n.length-1;a>=0;a--)if(o(n[a]))return n[a]}return e})),i.$watch("$select.selected",(function(e){l.$viewValue!==e&&l.$setViewValue(e)})),l.$render=function(){u.selected=l.$viewValue},i.$on("uis:select",(function(e,r){u.selected=r;var o={};o[u.parserResult.itemName]=r,n((function(){u.onSelectCallback(i,{$item:r,$model:t(r)?r:u.parserResult.modelMapper(i,o)})}))})),i.$on("uis:close",(function(e,t){n((function(){u.focusser.prop("disabled",!1),t||u.focusser[0].focus()}),0,!1)})),i.$on("uis:activate",(function(){c.prop("disabled",!0)}));var c=angular.element("<input ng-disabled='$select.disabled' class='ui-select-focusser ui-select-offscreen' type='text' id='{{ $select.focusserId }}' aria-label='{{ $select.focusserTitle }}' aria-haspopup='true' role='button' />");r(c)(i),u.focusser=c,u.focusInput=c,o.parent().append(c),c.bind("focus",(function(){i.$evalAsync((function(){u.focus=!0}))})),c.bind("blur",(function(){i.$evalAsync((function(){u.focus=!1}))})),c.bind("keydown",(function(t){if(t.which===e.BACKSPACE&&!1!==u.backspaceReset)return t.preventDefault(),t.stopPropagation(),u.select(void 0),void i.$apply();t.which===e.TAB||e.isControl(t)||e.isFunctionKey(t)||t.which===e.ESC||(t.which!=e.DOWN&&t.which!=e.UP&&t.which!=e.ENTER&&t.which!=e.SPACE||(t.preventDefault(),t.stopPropagation(),u.activate()),i.$digest())})),c.bind("keyup input",(function(t){t.which===e.TAB||e.isControl(t)||e.isFunctionKey(t)||t.which===e.ESC||t.which==e.ENTER||t.which===e.BACKSPACE||(u.activate(c.val()),c.val(""),i.$digest())}))}}}]),r.directive("uiSelectSort",["$timeout","uiSelectConfig","uiSelectMinErr",function(e,t,n){return{require:["^^uiSelect","^ngModel"],link:function(t,r,i,o){if(null===t[i.uiSelectSort])throw n("sort","Expected a list to sort");var a=o[0],s=o[1],u=angular.extend({axis:"horizontal"},t.$eval(i.uiSelectSortOptions)).axis;t.$watch((function(){return a.sortable}),(function(e){e?r.attr("draggable",!0):r.removeAttr("draggable")})),r.on("dragstart",(function(e){r.addClass("dragging"),(e.dataTransfer||e.originalEvent.dataTransfer).setData("text",t.$index.toString())})),r.on("dragend",(function(){d("dragging")}));var l,c=function(e,t){this.splice(t,0,this.splice(e,1)[0])},d=function(e){angular.forEach(a.$element.querySelectorAll("."+e),(function(t){angular.element(t).removeClass(e)}))},f=function(e){e.preventDefault(),("vertical"===u?e.offsetY||e.layerY||(e.originalEvent?e.originalEvent.offsetY:0):e.offsetX||e.layerX||(e.originalEvent?e.originalEvent.offsetX:0))<this["vertical"===u?"offsetHeight":"offsetWidth"]/2?(d("dropping-after"),r.addClass("dropping-before")):(d("dropping-before"),r.addClass("dropping-after"))},p=function(t){t.preventDefault();var n=parseInt((t.dataTransfer||t.originalEvent.dataTransfer).getData("text"),10);e.cancel(l),l=e((function(){h(n)}),20)},h=function(e){var n=t.$eval(i.uiSelectSort),o=n[e],a=null;a=r.hasClass("dropping-before")?e<t.$index?t.$index-1:t.$index:e<t.$index?t.$index:t.$index+1,c.apply(n,[e,a]),s.$setViewValue(Date.now()),t.$apply((function(){t.$emit("uiSelectSort:change",{array:n,item:o,from:e,to:a})})),d("dropping"),d("dropping-before"),d("dropping-after"),r.off("drop",p)};r.on("dragenter",(function(){r.hasClass("dragging")||(r.addClass("dropping"),r.on("dragover",f),r.on("drop",p))})),r.on("dragleave",(function(e){e.target==r&&(d("dropping"),d("dropping-before"),d("dropping-after"),r.off("dragover",f),r.off("drop",p))}))}}}]),r.directive("uisOpenClose",["$parse","$timeout",function(e,t){return{restrict:"A",require:"uiSelect",link:function(n,r,i,o){o.onOpenCloseCallback=e(i.uisOpenClose),n.$watch("$select.open",(function(e,r){e!==r&&t((function(){o.onOpenCloseCallback(n,{isOpen:e})}))}))}}}]),r.service("uisRepeatParser",["uiSelectMinErr","$parse",function(e,t){this.parse=function(n){var r;if(!(r=n.match(/^\s*(?:([\s\S]+?)\s+as\s+)?(?:([\$\w][\$\w]*)|(?:\(\s*([\$\w][\$\w]*)\s*,\s*([\$\w][\$\w]*)\s*\)))\s+in\s+(\s*[\s\S]+?)?(?:\s+track\s+by\s+([\s\S]+?))?\s*$/)))throw e("iexp","Expected expression in form of '_item_ in _collection_[ track by _id_]' but got '{0}'.",n);var i=r[5],o="";if(r[3]){i=r[5].replace(/(^\()|(\)$)/g,"");var a=r[5].match(/^\s*(?:[\s\S]+?)(?:[^\|]|\|\|)+([\s\S]*)\s*$/);a&&a[1].trim()&&(o=a[1],i=i.replace(o,""))}return{itemName:r[4]||r[2],keyName:r[3],source:t(i),filters:o,trackByExp:r[6],modelMapper:t(r[1]||r[4]||r[2]),repeatExpression:function(e){var t=this.itemName+" in "+(e?"$group.items":"$select.items");return this.trackByExp&&(t+=" track by "+this.trackByExp),t}}},this.getGroupNgRepeatExpression=function(){return"$group in $select.groups track by $group.name"}}])}(),angular.module("ui.select").run(["$templateCache",function(e){e.put("bootstrap/choices.tpl.html",'<ul class="ui-select-choices ui-select-choices-content ui-select-dropdown dropdown-menu" ng-show="$select.open && $select.items.length > 0"><li class="ui-select-choices-group" id="ui-select-choices-{{ $select.generatedId }}"><div class="divider" ng-show="$select.isGrouped && $index > 0"></div><div ng-show="$select.isGrouped" class="ui-select-choices-group-label dropdown-header" ng-bind="$group.name"></div><div ng-attr-id="ui-select-choices-row-{{ $select.generatedId }}-{{$index}}" class="ui-select-choices-row" ng-class="{active: $select.isActive(this), disabled: $select.isDisabled(this)}" role="option"><span class="ui-select-choices-row-inner"></span></div></li></ul>'),e.put("bootstrap/match-multiple.tpl.html",'<span class="ui-select-match"><span ng-repeat="$item in $select.selected track by $index"><span class="ui-select-match-item btn btn-default btn-xs" tabindex="-1" type="button" ng-disabled="$select.disabled" ng-click="$selectMultiple.activeMatchIndex = $index;" ng-class="{\'btn-primary\':$selectMultiple.activeMatchIndex === $index, \'select-locked\':$select.isLocked(this, $index)}" ui-select-sort="$select.selected"><span class="close ui-select-match-close" ng-hide="$select.disabled" ng-click="$selectMultiple.removeChoice($index)">&nbsp;&times;</span> <span uis-transclude-append=""></span></span></span></span>'),e.put("bootstrap/match.tpl.html",'<div class="ui-select-match" ng-hide="$select.open && $select.searchEnabled" ng-disabled="$select.disabled" ng-class="{\'btn-default-focus\':$select.focus}"><span tabindex="-1" class="btn btn-default form-control ui-select-toggle" aria-label="{{ $select.baseTitle }} activate" ng-disabled="$select.disabled" ng-click="$select.activate()" style="outline: 0;"><span ng-show="$select.isEmpty()" class="ui-select-placeholder text-muted">{{$select.placeholder}}</span> <span ng-hide="$select.isEmpty()" class="ui-select-match-text pull-left" ng-class="{\'ui-select-allow-clear\': $select.allowClear && !$select.isEmpty()}" ng-transclude=""></span> <i class="caret pull-right" ng-click="$select.toggle($event)"></i> <a ng-show="$select.allowClear && !$select.isEmpty() && ($select.disabled !== true)" aria-label="{{ $select.baseTitle }} clear" style="margin-right: 10px" ng-click="$select.clear($event)" class="btn btn-xs btn-link pull-right"><i class="glyphicon glyphicon-remove" aria-hidden="true"></i></a></span></div>'),e.put("bootstrap/no-choice.tpl.html",'<ul class="ui-select-no-choice dropdown-menu" ng-show="$select.items.length == 0"><li ng-transclude=""></li></ul>'),e.put("bootstrap/select-multiple.tpl.html",'<div class="ui-select-container ui-select-multiple ui-select-bootstrap dropdown form-control" ng-class="{open: $select.open}"><div><div class="ui-select-match"></div><input type="search" autocomplete="off" autocorrect="off" autocapitalize="off" spellcheck="false" class="ui-select-search input-xs" placeholder="{{$selectMultiple.getPlaceholder()}}" ng-disabled="$select.disabled" ng-click="$select.activate()" ng-model="$select.search" role="combobox" aria-expanded="{{$select.open}}" aria-label="{{$select.baseTitle}}" ng-class="{\'spinner\': $select.refreshing}" ondrop="return false;"></div><div class="ui-select-choices"></div><div class="ui-select-no-choice"></div></div>'),e.put("bootstrap/select.tpl.html",'<div class="ui-select-container ui-select-bootstrap dropdown" ng-class="{open: $select.open}"><div class="ui-select-match"></div><span ng-show="$select.open && $select.refreshing && $select.spinnerEnabled" class="ui-select-refreshing {{$select.spinnerClass}}"></span> <input type="search" autocomplete="off" tabindex="-1" aria-expanded="true" aria-label="{{ $select.baseTitle }}" aria-owns="ui-select-choices-{{ $select.generatedId }}" class="form-control ui-select-search" ng-class="{ \'ui-select-search-hidden\' : !$select.searchEnabled }" placeholder="{{$select.placeholder}}" ng-model="$select.search" ng-show="$select.open"><div class="ui-select-choices"></div><div class="ui-select-no-choice"></div></div>'),e.put("select2/choices.tpl.html",'<ul tabindex="-1" class="ui-select-choices ui-select-choices-content select2-results"><li class="ui-select-choices-group" ng-class="{\'select2-result-with-children\': $select.choiceGrouped($group) }"><div ng-show="$select.choiceGrouped($group)" class="ui-select-choices-group-label select2-result-label" ng-bind="$group.name"></div><ul id="ui-select-choices-{{ $select.generatedId }}" ng-class="{\'select2-result-sub\': $select.choiceGrouped($group), \'select2-result-single\': !$select.choiceGrouped($group) }"><li role="option" ng-attr-id="ui-select-choices-row-{{ $select.generatedId }}-{{$index}}" class="ui-select-choices-row" ng-class="{\'select2-highlighted\': $select.isActive(this), \'select2-disabled\': $select.isDisabled(this)}"><div class="select2-result-label ui-select-choices-row-inner"></div></li></ul></li></ul>'),e.put("select2/match-multiple.tpl.html",'<span class="ui-select-match"><li class="ui-select-match-item select2-search-choice" ng-repeat="$item in $select.selected track by $index" ng-class="{\'select2-search-choice-focus\':$selectMultiple.activeMatchIndex === $index, \'select2-locked\':$select.isLocked(this, $index)}" ui-select-sort="$select.selected"><span uis-transclude-append=""></span> <a href="javascript:;" class="ui-select-match-close select2-search-choice-close" ng-click="$selectMultiple.removeChoice($index)" tabindex="-1"></a></li></span>'),e.put("select2/match.tpl.html",'<a class="select2-choice ui-select-match" ng-class="{\'select2-default\': $select.isEmpty()}" ng-click="$select.toggle($event)" aria-label="{{ $select.baseTitle }} select"><span ng-show="$select.isEmpty()" class="select2-chosen">{{$select.placeholder}}</span> <span ng-hide="$select.isEmpty()" class="select2-chosen" ng-transclude=""></span> <abbr ng-if="$select.allowClear && !$select.isEmpty()" class="select2-search-choice-close" ng-click="$select.clear($event)"></abbr> <span class="select2-arrow ui-select-toggle"><b></b></span></a>'),e.put("select2/no-choice.tpl.html",'<div class="ui-select-no-choice dropdown" ng-show="$select.items.length == 0"><div class="dropdown-content"><div data-selectable="" ng-transclude=""></div></div></div>'),e.put("select2/select-multiple.tpl.html",'<div class="ui-select-container ui-select-multiple select2 select2-container select2-container-multi" ng-class="{\'select2-container-active select2-dropdown-open open\': $select.open, \'select2-container-disabled\': $select.disabled}"><ul class="select2-choices"><span class="ui-select-match"></span><li class="select2-search-field"><input type="search" autocomplete="off" autocorrect="off" autocapitalize="off" spellcheck="false" role="combobox" aria-expanded="true" aria-owns="ui-select-choices-{{ $select.generatedId }}" aria-label="{{ $select.baseTitle }}" aria-activedescendant="ui-select-choices-row-{{ $select.generatedId }}-{{ $select.activeIndex }}" class="select2-input ui-select-search" placeholder="{{$selectMultiple.getPlaceholder()}}" ng-disabled="$select.disabled" ng-hide="$select.disabled" ng-model="$select.search" ng-click="$select.activate()" style="width: 34px;" ondrop="return false;"></li></ul><div class="ui-select-dropdown select2-drop select2-with-searchbox select2-drop-active" ng-class="{\'select2-display-none\': !$select.open || $select.items.length === 0}"><div class="ui-select-choices"></div></div></div>'),e.put("select2/select.tpl.html",'<div class="ui-select-container select2 select2-container" ng-class="{\'select2-container-active select2-dropdown-open open\': $select.open, \'select2-container-disabled\': $select.disabled, \'select2-container-active\': $select.focus, \'select2-allowclear\': $select.allowClear && !$select.isEmpty()}"><div class="ui-select-match"></div><div class="ui-select-dropdown select2-drop select2-with-searchbox select2-drop-active" ng-class="{\'select2-display-none\': !$select.open}"><div class="search-container" ng-class="{\'ui-select-search-hidden\':!$select.searchEnabled, \'select2-search\':$select.searchEnabled}"><input type="search" autocomplete="off" autocorrect="off" autocapitalize="off" spellcheck="false" ng-class="{\'select2-active\': $select.refreshing}" role="combobox" aria-expanded="true" aria-owns="ui-select-choices-{{ $select.generatedId }}" aria-label="{{ $select.baseTitle }}" class="ui-select-search select2-input" ng-model="$select.search"></div><div class="ui-select-choices"></div><div class="ui-select-no-choice"></div></div></div>'),e.put("selectize/choices.tpl.html",'<div ng-show="$select.open" class="ui-select-choices ui-select-dropdown selectize-dropdown" ng-class="{\'single\': !$select.multiple, \'multi\': $select.multiple}"><div class="ui-select-choices-content selectize-dropdown-content"><div class="ui-select-choices-group optgroup"><div ng-show="$select.isGrouped" class="ui-select-choices-group-label optgroup-header" ng-bind="$group.name"></div><div role="option" class="ui-select-choices-row" ng-class="{active: $select.isActive(this), disabled: $select.isDisabled(this)}"><div class="option ui-select-choices-row-inner" data-selectable=""></div></div></div></div></div>'),e.put("selectize/match-multiple.tpl.html",'<div class="ui-select-match" data-value="" ng-repeat="$item in $select.selected track by $index" ng-click="$selectMultiple.activeMatchIndex = $index;" ng-class="{\'active\':$selectMultiple.activeMatchIndex === $index}" ui-select-sort="$select.selected"><span class="ui-select-match-item" ng-class="{\'select-locked\':$select.isLocked(this, $index)}"><span uis-transclude-append=""></span> <span class="remove ui-select-match-close" ng-hide="$select.disabled" ng-click="$selectMultiple.removeChoice($index)">&times;</span></span></div>'),e.put("selectize/match.tpl.html",'<div ng-hide="$select.searchEnabled && ($select.open || $select.isEmpty())" class="ui-select-match"><span ng-show="!$select.searchEnabled && ($select.isEmpty() || $select.open)" class="ui-select-placeholder text-muted">{{$select.placeholder}}</span> <span ng-hide="$select.isEmpty() || $select.open" ng-transclude=""></span></div>'),e.put("selectize/no-choice.tpl.html",'<div class="ui-select-no-choice selectize-dropdown" ng-show="$select.items.length == 0"><div class="selectize-dropdown-content"><div data-selectable="" ng-transclude=""></div></div></div>'),e.put("selectize/select-multiple.tpl.html",'<div class="ui-select-container selectize-control multi plugin-remove_button" ng-class="{\'open\': $select.open}"><div class="selectize-input" ng-class="{\'focus\': $select.open, \'disabled\': $select.disabled, \'selectize-focus\' : $select.focus}" ng-click="$select.open && !$select.searchEnabled ? $select.toggle($event) : $select.activate()"><div class="ui-select-match"></div><input type="search" autocomplete="off" tabindex="-1" class="ui-select-search" ng-class="{\'ui-select-search-hidden\':!$select.searchEnabled}" placeholder="{{$selectMultiple.getPlaceholder()}}" ng-model="$select.search" ng-disabled="$select.disabled" aria-expanded="{{$select.open}}" aria-label="{{ $select.baseTitle }}" ondrop="return false;"></div><div class="ui-select-choices"></div><div class="ui-select-no-choice"></div></div>'),e.put("selectize/select.tpl.html",'<div class="ui-select-container selectize-control single" ng-class="{\'open\': $select.open}"><div class="selectize-input" ng-class="{\'focus\': $select.open, \'disabled\': $select.disabled, \'selectize-focus\' : $select.focus}" ng-click="$select.open && !$select.searchEnabled ? $select.toggle($event) : $select.activate()"><div class="ui-select-match"></div><input type="search" autocomplete="off" tabindex="-1" class="ui-select-search ui-select-toggle" ng-class="{\'ui-select-search-hidden\':!$select.searchEnabled}" ng-click="$select.toggle($event)" placeholder="{{$select.placeholder}}" ng-model="$select.search" ng-hide="!$select.isEmpty() && !$select.open" ng-disabled="$select.disabled" aria-label="{{ $select.baseTitle }}"></div><div class="ui-select-choices"></div><div class="ui-select-no-choice"></div></div>')}])},function(e,t,n){var r=n(25);e.exports=r.Promise},function(e,t,n){var r,i,o,a=n(25),s=n(19),u=n(51),l=n(66),c=n(155),d=n(102),f=n(181),p=a.location,h=a.setImmediate,g=a.clearImmediate,m=a.process,v=a.MessageChannel,y=a.Dispatch,b=0,$={},w=function(e){if($.hasOwnProperty(e)){var t=$[e];delete $[e],t()}},x=function(e){return function(){w(e)}},q=function(e){w(e.data)},_=function(e){a.postMessage(e+"",p.protocol+"//"+p.host)};h&&g||(h=function(e){for(var t=[],n=1;arguments.length>n;)t.push(arguments[n++]);return $[++b]=function(){("function"==typeof e?e:Function(e)).apply(void 0,t)},r(b),b},g=function(e){delete $[e]},"process"==u(m)?r=function(e){m.nextTick(x(e))}:y&&y.now?r=function(e){y.now(x(e))}:v&&!f?(o=(i=new v).port2,i.port1.onmessage=q,r=l(o.postMessage,o,1)):!a.addEventListener||"function"!=typeof postMessage||a.importScripts||s(_)||"file:"===p.protocol?r="onreadystatechange"in d("script")?function(e){c.appendChild(d("script")).onreadystatechange=function(){c.removeChild(this),w(e)}}:function(e){setTimeout(x(e),0)}:(r=_,a.addEventListener("message",q,!1))),e.exports={set:h,clear:g}},function(e,t,n){var r=n(166);e.exports=/(iphone|ipod|ipad).*applewebkit/i.test(r)},function(e,t,n){var r=n(29),i=n(28),o=n(183);e.exports=function(e,t){if(r(e),i(t)&&t.constructor===e)return t;var n=o.f(e);return(0,n.resolve)(t),n.promise}},function(e,t,n){"use strict";var r=n(61),i=function(e){var t,n;this.promise=new e((function(e,r){if(void 0!==t||void 0!==n)throw TypeError("Bad Promise constructor");t=e,n=r})),this.resolve=r(t),this.reject=r(n)};e.exports.f=function(e){return new i(e)}},function(e,t,n){"use strict";var r=n(65).forEach,i=n(67),o=n(44),a=i("forEach"),s=o("forEach");e.exports=a&&s?[].forEach:function(e){return r(this,e,arguments.length>1?arguments[1]:void 0)}},function(e,t,n){var r;e.exports=(r=r||function(e,t){var n=Object.create||function(){function e(){}return function(t){var n;return e.prototype=t,n=new e,e.prototype=null,n}}(),r={},i=r.lib={},o=i.Base={extend:function(e){var t=n(this);return e&&t.mixIn(e),t.hasOwnProperty("init")&&this.init!==t.init||(t.init=function(){t.$super.init.apply(this,arguments)}),t.init.prototype=t,t.$super=this,t},create:function(){var e=this.extend();return e.init.apply(e,arguments),e},init:function(){},mixIn:function(e){for(var t in e)e.hasOwnProperty(t)&&(this[t]=e[t]);e.hasOwnProperty("toString")&&(this.toString=e.toString)},clone:function(){return this.init.prototype.extend(this)}},a=i.WordArray=o.extend({init:function(e,t){e=this.words=e||[],this.sigBytes=null!=t?t:4*e.length},toString:function(e){return(e||u).stringify(this)},concat:function(e){var t=this.words,n=e.words,r=this.sigBytes,i=e.sigBytes;if(this.clamp(),r%4)for(var o=0;o<i;o++){var a=n[o>>>2]>>>24-o%4*8&255;t[r+o>>>2]|=a<<24-(r+o)%4*8}else for(o=0;o<i;o+=4)t[r+o>>>2]=n[o>>>2];return this.sigBytes+=i,this},clamp:function(){var t=this.words,n=this.sigBytes;t[n>>>2]&=4294967295<<32-n%4*8,t.length=e.ceil(n/4)},clone:function(){var e=o.clone.call(this);return e.words=this.words.slice(0),e},random:function(t){for(var n,r=[],i=function(t){t=t;var n=987654321,r=4294967295;return function(){var i=((n=36969*(65535&n)+(n>>16)&r)<<16)+(t=18e3*(65535&t)+(t>>16)&r)&r;return i/=4294967296,(i+=.5)*(e.random()>.5?1:-1)}},o=0;o<t;o+=4){var s=i(4294967296*(n||e.random()));n=987654071*s(),r.push(4294967296*s()|0)}return new a.init(r,t)}}),s=r.enc={},u=s.Hex={stringify:function(e){for(var t=e.words,n=e.sigBytes,r=[],i=0;i<n;i++){var o=t[i>>>2]>>>24-i%4*8&255;r.push((o>>>4).toString(16)),r.push((15&o).toString(16))}return r.join("")},parse:function(e){for(var t=e.length,n=[],r=0;r<t;r+=2)n[r>>>3]|=parseInt(e.substr(r,2),16)<<24-r%8*4;return new a.init(n,t/2)}},l=s.Latin1={stringify:function(e){for(var t=e.words,n=e.sigBytes,r=[],i=0;i<n;i++){var o=t[i>>>2]>>>24-i%4*8&255;r.push(String.fromCharCode(o))}return r.join("")},parse:function(e){for(var t=e.length,n=[],r=0;r<t;r++)n[r>>>2]|=(255&e.charCodeAt(r))<<24-r%4*8;return new a.init(n,t)}},c=s.Utf8={stringify:function(e){try{return decodeURIComponent(escape(l.stringify(e)))}catch(e){throw new Error("Malformed UTF-8 data")}},parse:function(e){return l.parse(unescape(encodeURIComponent(e)))}},d=i.BufferedBlockAlgorithm=o.extend({reset:function(){this._data=new a.init,this._nDataBytes=0},_append:function(e){"string"==typeof e&&(e=c.parse(e)),this._data.concat(e),this._nDataBytes+=e.sigBytes},_process:function(t){var n=this._data,r=n.words,i=n.sigBytes,o=this.blockSize,s=i/(4*o),u=(s=t?e.ceil(s):e.max((0|s)-this._minBufferSize,0))*o,l=e.min(4*u,i);if(u){for(var c=0;c<u;c+=o)this._doProcessBlock(r,c);var d=r.splice(0,u);n.sigBytes-=l}return new a.init(d,l)},clone:function(){var e=o.clone.call(this);return e._data=this._data.clone(),e},_minBufferSize:0}),f=(i.Hasher=d.extend({cfg:o.extend(),init:function(e){this.cfg=this.cfg.extend(e),this.reset()},reset:function(){d.reset.call(this),this._doReset()},update:function(e){return this._append(e),this._process(),this},finalize:function(e){return e&&this._append(e),this._doFinalize()},blockSize:16,_createHelper:function(e){return function(t,n){return new e.init(n).finalize(t)}},_createHmacHelper:function(e){return function(t,n){return new f.HMAC.init(e,n).finalize(t)}}}),r.algo={});return r}(Math),r)},function(e,t){e.exports="\t\n\v\f\r                　\u2028\u2029\ufeff"},function(e,t,n){"use strict";var r=n(16),i=n(55),o=n(226),a=n(227),s=n(19),u=1..toFixed,l=Math.floor,c=function(e,t,n){return 0===t?n:t%2==1?c(e,t-1,n*e):c(e*e,t/2,n)};r({target:"Number",proto:!0,forced:u&&("0.000"!==8e-5.toFixed(3)||"1"!==.9.toFixed(0)||"1.25"!==1.255.toFixed(2)||"1000000000000000128"!==(0xde0b6b3a7640080).toFixed(0))||!s((function(){u.call({})}))},{toFixed:function(e){var t,n,r,s,u=o(this),d=i(e),f=[0,0,0,0,0,0],p="",h="0",g=function(e,t){for(var n=-1,r=t;++n<6;)r+=e*f[n],f[n]=r%1e7,r=l(r/1e7)},m=function(e){for(var t=6,n=0;--t>=0;)n+=f[t],f[t]=l(n/e),n=n%e*1e7},v=function(){for(var e=6,t="";--e>=0;)if(""!==t||0===e||0!==f[e]){var n=String(f[e]);t=""===t?n:t+a.call("0",7-n.length)+n}return t};if(d<0||d>20)throw RangeError("Incorrect fraction digits");if(u!=u)return"NaN";if(u<=-1e21||u>=1e21)return String(u);if(u<0&&(p="-",u=-u),u>1e-21)if(n=(t=function(e){for(var t=0,n=e;n>=4096;)t+=12,n/=4096;for(;n>=2;)t+=1,n/=2;return t}(u*c(2,69,1))-69)<0?u*c(2,-t,1):u/c(2,t,1),n*=4503599627370496,(t=52-t)>0){for(g(0,n),r=d;r>=7;)g(1e7,0),r-=7;for(g(c(10,r,1),0),r=t-1;r>=23;)m(1<<23),r-=23;m(1<<r),g(1,1),m(2),h=v()}else g(0,n),g(1<<-t,0),h=v()+a.call("0",d);return h=d>0?p+((s=h.length)<=d?"0."+a.call("0",d-s)+h:h.slice(0,s-d)+"."+h.slice(s-d)):p+h}})},,,,,,function(e,t,n){"use strict";var r=function(e){switch(typeof e){case"string":return e;case"boolean":return e?"true":"false";case"number":return isFinite(e)?e:"";default:return""}};e.exports=function(e,t,n,s){return t=t||"&",n=n||"=",null===e&&(e=void 0),"object"==typeof e?o(a(e),(function(a){var s=encodeURIComponent(r(a))+n;return i(e[a])?o(e[a],(function(e){return s+encodeURIComponent(r(e))})).join(t):s+encodeURIComponent(r(e[a]))})).join(t):s?encodeURIComponent(r(s))+n+encodeURIComponent(r(e)):""};var i=Array.isArray||function(e){return"[object Array]"===Object.prototype.toString.call(e)};function o(e,t){if(e.map)return e.map(t);for(var n=[],r=0;r<e.length;r++)n.push(t(e[r],r));return n}var a=Object.keys||function(e){var t=[];for(var n in e)Object.prototype.hasOwnProperty.call(e,n)&&t.push(n);return t}},function(e,t,n){"use strict";t.decode=t.parse=n(245),t.encode=t.stringify=n(193)},function(e,t,n){"use strict";n(1);var r,i=n(16),o=n(32),a=n(196),s=n(25),u=n(154),l=n(34),c=n(77),d=n(31),f=n(206),p=n(159),h=n(113).codeAt,g=n(247),m=n(60),v=n(248),y=n(52),b=s.URL,$=v.URLSearchParams,w=v.getState,x=y.set,q=y.getterFor("URL"),_=Math.floor,S=Math.pow,k=/[A-Za-z]/,C=/[\d+-.A-Za-z]/,E=/\d/,T=/^(0x|0X)/,D=/^[0-7]+$/,A=/^\d+$/,I=/^[\dA-Fa-f]+$/,O=/[\u0000\u0009\u000A\u000D #%/:?@[\\]]/,M=/[\u0000\u0009\u000A\u000D #/:?@[\\]]/,P=/^[\u0000-\u001F ]+|[\u0000-\u001F ]+$/g,F=/[\u0009\u000A\u000D]/g,R=function(e,t){var n,r,i;if("["==t.charAt(0)){if("]"!=t.charAt(t.length-1))return"Invalid host";if(!(n=L(t.slice(1,-1))))return"Invalid host";e.host=n}else if(Y(e)){if(t=g(t),O.test(t))return"Invalid host";if(null===(n=N(t)))return"Invalid host";e.host=n}else{if(M.test(t))return"Invalid host";for(n="",r=p(t),i=0;i<r.length;i++)n+=z(r[i],j);e.host=n}},N=function(e){var t,n,r,i,o,a,s,u=e.split(".");if(u.length&&""==u[u.length-1]&&u.pop(),(t=u.length)>4)return e;for(n=[],r=0;r<t;r++){if(""==(i=u[r]))return e;if(o=10,i.length>1&&"0"==i.charAt(0)&&(o=T.test(i)?16:8,i=i.slice(8==o?1:2)),""===i)a=0;else{if(!(10==o?A:8==o?D:I).test(i))return e;a=parseInt(i,o)}n.push(a)}for(r=0;r<t;r++)if(a=n[r],r==t-1){if(a>=S(256,5-t))return null}else if(a>255)return null;for(s=n.pop(),r=0;r<n.length;r++)s+=n[r]*S(256,3-r);return s},L=function(e){var t,n,r,i,o,a,s,u=[0,0,0,0,0,0,0,0],l=0,c=null,d=0,f=function(){return e.charAt(d)};if(":"==f()){if(":"!=e.charAt(1))return;d+=2,c=++l}for(;f();){if(8==l)return;if(":"!=f()){for(t=n=0;n<4&&I.test(f());)t=16*t+parseInt(f(),16),d++,n++;if("."==f()){if(0==n)return;if(d-=n,l>6)return;for(r=0;f();){if(i=null,r>0){if(!("."==f()&&r<4))return;d++}if(!E.test(f()))return;for(;E.test(f());){if(o=parseInt(f(),10),null===i)i=o;else{if(0==i)return;i=10*i+o}if(i>255)return;d++}u[l]=256*u[l]+i,2!=++r&&4!=r||l++}if(4!=r)return;break}if(":"==f()){if(d++,!f())return}else if(f())return;u[l++]=t}else{if(null!==c)return;d++,c=++l}}if(null!==c)for(a=l-c,l=7;0!=l&&a>0;)s=u[l],u[l--]=u[c+a-1],u[c+--a]=s;else if(8!=l)return;return u},U=function(e){var t,n,r,i;if("number"==typeof e){for(t=[],n=0;n<4;n++)t.unshift(e%256),e=_(e/256);return t.join(".")}if("object"==typeof e){for(t="",r=function(e){for(var t=null,n=1,r=null,i=0,o=0;o<8;o++)0!==e[o]?(i>n&&(t=r,n=i),r=null,i=0):(null===r&&(r=o),++i);return i>n&&(t=r,n=i),t}(e),n=0;n<8;n++)i&&0===e[n]||(i&&(i=!1),r===n?(t+=n?":":"::",i=!0):(t+=e[n].toString(16),n<7&&(t+=":")));return"["+t+"]"}return e},j={},B=f({},j,{" ":1,'"':1,"<":1,">":1,"`":1}),H=f({},B,{"#":1,"?":1,"{":1,"}":1}),V=f({},H,{"/":1,":":1,";":1,"=":1,"@":1,"[":1,"\\":1,"]":1,"^":1,"|":1}),z=function(e,t){var n=h(e,0);return n>32&&n<127&&!d(t,e)?e:encodeURIComponent(e)},W={ftp:21,file:null,http:80,https:443,ws:80,wss:443},Y=function(e){return d(W,e.scheme)},G=function(e){return""!=e.username||""!=e.password},X=function(e){return!e.host||e.cannotBeABaseURL||"file"==e.scheme},K=function(e,t){var n;return 2==e.length&&k.test(e.charAt(0))&&(":"==(n=e.charAt(1))||!t&&"|"==n)},Z=function(e){var t;return e.length>1&&K(e.slice(0,2))&&(2==e.length||"/"===(t=e.charAt(2))||"\\"===t||"?"===t||"#"===t)},J=function(e){var t=e.path,n=t.length;!n||"file"==e.scheme&&1==n&&K(t[0],!0)||t.pop()},Q=function(e){return"."===e||"%2e"===e.toLowerCase()},ee={},te={},ne={},re={},ie={},oe={},ae={},se={},ue={},le={},ce={},de={},fe={},pe={},he={},ge={},me={},ve={},ye={},be={},$e={},we=function(e,t,n,i){var o,a,s,u,l,c=n||ee,f=0,h="",g=!1,m=!1,v=!1;for(n||(e.scheme="",e.username="",e.password="",e.host=null,e.port=null,e.path=[],e.query=null,e.fragment=null,e.cannotBeABaseURL=!1,t=t.replace(P,"")),t=t.replace(F,""),o=p(t);f<=o.length;){switch(a=o[f],c){case ee:if(!a||!k.test(a)){if(n)return"Invalid scheme";c=ne;continue}h+=a.toLowerCase(),c=te;break;case te:if(a&&(C.test(a)||"+"==a||"-"==a||"."==a))h+=a.toLowerCase();else{if(":"!=a){if(n)return"Invalid scheme";h="",c=ne,f=0;continue}if(n&&(Y(e)!=d(W,h)||"file"==h&&(G(e)||null!==e.port)||"file"==e.scheme&&!e.host))return;if(e.scheme=h,n)return void(Y(e)&&W[e.scheme]==e.port&&(e.port=null));h="","file"==e.scheme?c=pe:Y(e)&&i&&i.scheme==e.scheme?c=re:Y(e)?c=se:"/"==o[f+1]?(c=ie,f++):(e.cannotBeABaseURL=!0,e.path.push(""),c=ye)}break;case ne:if(!i||i.cannotBeABaseURL&&"#"!=a)return"Invalid scheme";if(i.cannotBeABaseURL&&"#"==a){e.scheme=i.scheme,e.path=i.path.slice(),e.query=i.query,e.fragment="",e.cannotBeABaseURL=!0,c=$e;break}c="file"==i.scheme?pe:oe;continue;case re:if("/"!=a||"/"!=o[f+1]){c=oe;continue}c=ue,f++;break;case ie:if("/"==a){c=le;break}c=ve;continue;case oe:if(e.scheme=i.scheme,a==r)e.username=i.username,e.password=i.password,e.host=i.host,e.port=i.port,e.path=i.path.slice(),e.query=i.query;else if("/"==a||"\\"==a&&Y(e))c=ae;else if("?"==a)e.username=i.username,e.password=i.password,e.host=i.host,e.port=i.port,e.path=i.path.slice(),e.query="",c=be;else{if("#"!=a){e.username=i.username,e.password=i.password,e.host=i.host,e.port=i.port,e.path=i.path.slice(),e.path.pop(),c=ve;continue}e.username=i.username,e.password=i.password,e.host=i.host,e.port=i.port,e.path=i.path.slice(),e.query=i.query,e.fragment="",c=$e}break;case ae:if(!Y(e)||"/"!=a&&"\\"!=a){if("/"!=a){e.username=i.username,e.password=i.password,e.host=i.host,e.port=i.port,c=ve;continue}c=le}else c=ue;break;case se:if(c=ue,"/"!=a||"/"!=h.charAt(f+1))continue;f++;break;case ue:if("/"!=a&&"\\"!=a){c=le;continue}break;case le:if("@"==a){g&&(h="%40"+h),g=!0,s=p(h);for(var y=0;y<s.length;y++){var b=s[y];if(":"!=b||v){var $=z(b,V);v?e.password+=$:e.username+=$}else v=!0}h=""}else if(a==r||"/"==a||"?"==a||"#"==a||"\\"==a&&Y(e)){if(g&&""==h)return"Invalid authority";f-=p(h).length+1,h="",c=ce}else h+=a;break;case ce:case de:if(n&&"file"==e.scheme){c=ge;continue}if(":"!=a||m){if(a==r||"/"==a||"?"==a||"#"==a||"\\"==a&&Y(e)){if(Y(e)&&""==h)return"Invalid host";if(n&&""==h&&(G(e)||null!==e.port))return;if(u=R(e,h))return u;if(h="",c=me,n)return;continue}"["==a?m=!0:"]"==a&&(m=!1),h+=a}else{if(""==h)return"Invalid host";if(u=R(e,h))return u;if(h="",c=fe,n==de)return}break;case fe:if(!E.test(a)){if(a==r||"/"==a||"?"==a||"#"==a||"\\"==a&&Y(e)||n){if(""!=h){var w=parseInt(h,10);if(w>65535)return"Invalid port";e.port=Y(e)&&w===W[e.scheme]?null:w,h=""}if(n)return;c=me;continue}return"Invalid port"}h+=a;break;case pe:if(e.scheme="file","/"==a||"\\"==a)c=he;else{if(!i||"file"!=i.scheme){c=ve;continue}if(a==r)e.host=i.host,e.path=i.path.slice(),e.query=i.query;else if("?"==a)e.host=i.host,e.path=i.path.slice(),e.query="",c=be;else{if("#"!=a){Z(o.slice(f).join(""))||(e.host=i.host,e.path=i.path.slice(),J(e)),c=ve;continue}e.host=i.host,e.path=i.path.slice(),e.query=i.query,e.fragment="",c=$e}}break;case he:if("/"==a||"\\"==a){c=ge;break}i&&"file"==i.scheme&&!Z(o.slice(f).join(""))&&(K(i.path[0],!0)?e.path.push(i.path[0]):e.host=i.host),c=ve;continue;case ge:if(a==r||"/"==a||"\\"==a||"?"==a||"#"==a){if(!n&&K(h))c=ve;else if(""==h){if(e.host="",n)return;c=me}else{if(u=R(e,h))return u;if("localhost"==e.host&&(e.host=""),n)return;h="",c=me}continue}h+=a;break;case me:if(Y(e)){if(c=ve,"/"!=a&&"\\"!=a)continue}else if(n||"?"!=a)if(n||"#"!=a){if(a!=r&&(c=ve,"/"!=a))continue}else e.fragment="",c=$e;else e.query="",c=be;break;case ve:if(a==r||"/"==a||"\\"==a&&Y(e)||!n&&("?"==a||"#"==a)){if(".."===(l=(l=h).toLowerCase())||"%2e."===l||".%2e"===l||"%2e%2e"===l?(J(e),"/"==a||"\\"==a&&Y(e)||e.path.push("")):Q(h)?"/"==a||"\\"==a&&Y(e)||e.path.push(""):("file"==e.scheme&&!e.path.length&&K(h)&&(e.host&&(e.host=""),h=h.charAt(0)+":"),e.path.push(h)),h="","file"==e.scheme&&(a==r||"?"==a||"#"==a))for(;e.path.length>1&&""===e.path[0];)e.path.shift();"?"==a?(e.query="",c=be):"#"==a&&(e.fragment="",c=$e)}else h+=z(a,H);break;case ye:"?"==a?(e.query="",c=be):"#"==a?(e.fragment="",c=$e):a!=r&&(e.path[0]+=z(a,j));break;case be:n||"#"!=a?a!=r&&("'"==a&&Y(e)?e.query+="%27":e.query+="#"==a?"%23":z(a,j)):(e.fragment="",c=$e);break;case $e:a!=r&&(e.fragment+=z(a,B))}f++}},xe=function(e){var t,n,r=c(this,xe,"URL"),i=arguments.length>1?arguments[1]:void 0,a=String(e),s=x(r,{type:"URL"});if(void 0!==i)if(i instanceof xe)t=q(i);else if(n=we(t={},String(i)))throw TypeError(n);if(n=we(s,a,null,t))throw TypeError(n);var u=s.searchParams=new $,l=w(u);l.updateSearchParams(s.query),l.updateURL=function(){s.query=String(u)||null},o||(r.href=_e.call(r),r.origin=Se.call(r),r.protocol=ke.call(r),r.username=Ce.call(r),r.password=Ee.call(r),r.host=Te.call(r),r.hostname=De.call(r),r.port=Ae.call(r),r.pathname=Ie.call(r),r.search=Oe.call(r),r.searchParams=Me.call(r),r.hash=Pe.call(r))},qe=xe.prototype,_e=function(){var e=q(this),t=e.scheme,n=e.username,r=e.password,i=e.host,o=e.port,a=e.path,s=e.query,u=e.fragment,l=t+":";return null!==i?(l+="//",G(e)&&(l+=n+(r?":"+r:"")+"@"),l+=U(i),null!==o&&(l+=":"+o)):"file"==t&&(l+="//"),l+=e.cannotBeABaseURL?a[0]:a.length?"/"+a.join("/"):"",null!==s&&(l+="?"+s),null!==u&&(l+="#"+u),l},Se=function(){var e=q(this),t=e.scheme,n=e.port;if("blob"==t)try{return new URL(t.path[0]).origin}catch(e){return"null"}return"file"!=t&&Y(e)?t+"://"+U(e.host)+(null!==n?":"+n:""):"null"},ke=function(){return q(this).scheme+":"},Ce=function(){return q(this).username},Ee=function(){return q(this).password},Te=function(){var e=q(this),t=e.host,n=e.port;return null===t?"":null===n?U(t):U(t)+":"+n},De=function(){var e=q(this).host;return null===e?"":U(e)},Ae=function(){var e=q(this).port;return null===e?"":String(e)},Ie=function(){var e=q(this),t=e.path;return e.cannotBeABaseURL?t[0]:t.length?"/"+t.join("/"):""},Oe=function(){var e=q(this).query;return e?"?"+e:""},Me=function(){return q(this).searchParams},Pe=function(){var e=q(this).fragment;return e?"#"+e:""},Fe=function(e,t){return{get:e,set:t,configurable:!0,enumerable:!0}};if(o&&u(qe,{href:Fe(_e,(function(e){var t=q(this),n=String(e),r=we(t,n);if(r)throw TypeError(r);w(t.searchParams).updateSearchParams(t.query)})),origin:Fe(Se),protocol:Fe(ke,(function(e){var t=q(this);we(t,String(e)+":",ee)})),username:Fe(Ce,(function(e){var t=q(this),n=p(String(e));if(!X(t)){t.username="";for(var r=0;r<n.length;r++)t.username+=z(n[r],V)}})),password:Fe(Ee,(function(e){var t=q(this),n=p(String(e));if(!X(t)){t.password="";for(var r=0;r<n.length;r++)t.password+=z(n[r],V)}})),host:Fe(Te,(function(e){var t=q(this);t.cannotBeABaseURL||we(t,String(e),ce)})),hostname:Fe(De,(function(e){var t=q(this);t.cannotBeABaseURL||we(t,String(e),de)})),port:Fe(Ae,(function(e){var t=q(this);X(t)||(""==(e=String(e))?t.port=null:we(t,e,fe))})),pathname:Fe(Ie,(function(e){var t=q(this);t.cannotBeABaseURL||(t.path=[],we(t,e+"",me))})),search:Fe(Oe,(function(e){var t=q(this);""==(e=String(e))?t.query=null:("?"==e.charAt(0)&&(e=e.slice(1)),t.query="",we(t,e,be)),w(t.searchParams).updateSearchParams(t.query)})),searchParams:Fe(Me),hash:Fe(Pe,(function(e){var t=q(this);""!=(e=String(e))?("#"==e.charAt(0)&&(e=e.slice(1)),t.fragment="",we(t,e,$e)):t.fragment=null}))}),l(qe,"toJSON",(function(){return _e.call(this)}),{enumerable:!0}),l(qe,"toString",(function(){return _e.call(this)}),{enumerable:!0}),b){var Re=b.createObjectURL,Ne=b.revokeObjectURL;Re&&l(xe,"createObjectURL",(function(e){return Re.apply(b,arguments)})),Ne&&l(xe,"revokeObjectURL",(function(e){return Ne.apply(b,arguments)}))}m(xe,"URL"),i({global:!0,forced:!a,sham:!o},{URL:xe})},function(e,t,n){var r=n(19),i=n(21),o=n(59),a=i("iterator");e.exports=!r((function(){var e=new URL("b?a=1&b=2&c=3","http://a"),t=e.searchParams,n="";return e.pathname="c%20d",t.forEach((function(e,r){t.delete("b"),n+=r+e})),o&&!e.toJSON||!t.sort||"http://a/c%20d?a=1&c=3"!==e.href||"3"!==t.get("c")||"a=1"!==String(new URLSearchParams("?a=1"))||!t[a]||"a"!==new URL("https://a@b").username||"b"!==new URLSearchParams(new URLSearchParams("a=b")).get("a")||"xn--e1aybc"!==new URL("http://тест").host||"#%D0%B1"!==new URL("http://a#б").hash||"a1c3"!==n||"x"!==new URL("http://x",void 0).host}))},,,,,,,,,,function(e,t,n){"use strict";var r=n(32),i=n(19),o=n(94),a=n(109),s=n(103),u=n(41),l=n(73),c=Object.assign,d=Object.defineProperty;e.exports=!c||i((function(){if(r&&1!==c({b:1},c(d({},"a",{enumerable:!0,get:function(){d(this,"b",{value:3,enumerable:!1})}}),{b:2})).b)return!0;var e={},t={},n=Symbol();return e[n]=7,"abcdefghijklmnopqrst".split("").forEach((function(e){t[e]=e})),7!=c({},e)[n]||"abcdefghijklmnopqrst"!=o(c({},t)).join("")}))?function(e,t){for(var n=u(e),i=arguments.length,c=1,d=a.f,f=s.f;i>c;)for(var p,h=l(arguments[c++]),g=d?o(h).concat(d(h)):o(h),m=g.length,v=0;m>v;)p=g[v++],r&&!f.call(h,p)||(n[p]=h[p]);return n}:c},function(e,t,n){var r=n(25),i=n(105),o=r.WeakMap;e.exports="function"==typeof o&&/native code/.test(i(o))},function(e,t,n){var r=n(53),i=n(87),o=n(109),a=n(29);e.exports=r("Reflect","ownKeys")||function(e){var t=i.f(a(e)),n=o.f;return n?t.concat(n(e)):t}},function(e,t,n){var r=n(28);e.exports=function(e){if(!r(e)&&null!==e)throw TypeError("Can't set "+String(e)+" as a prototype");return e}},function(e,t,n){"use strict";var r=n(116),i=n(115);e.exports=r?{}.toString:function(){return"[object "+i(this)+"]"}},function(e,t){e.exports=Object.is||function(e,t){return e===t?0!==e||1/e==1/t:e!=e&&t!=t}},function(e,t,n){(function(t){e.exports=t.$=n(213)}).call(this,n(39))},function(e,t,n){var r,i,o;i="undefined"!=typeof window?window:this,o=function(n,i){var o=[],a=n.document,s=o.slice,u=o.concat,l=o.push,c=o.indexOf,d={},f=d.toString,p=d.hasOwnProperty,h={},g=function(e,t){return new g.fn.init(e,t)},m=/^[\s\uFEFF\xA0]+|[\s\uFEFF\xA0]+$/g,v=/^-ms-/,y=/-([\da-z])/gi,b=function(e,t){return t.toUpperCase()};function $(e){var t=!!e&&"length"in e&&e.length,n=g.type(e);return"function"!==n&&!g.isWindow(e)&&("array"===n||0===t||"number"==typeof t&&t>0&&t-1 in e)}g.fn=g.prototype={jquery:"2.2.4",constructor:g,selector:"",length:0,toArray:function(){return s.call(this)},get:function(e){return null!=e?e<0?this[e+this.length]:this[e]:s.call(this)},pushStack:function(e){var t=g.merge(this.constructor(),e);return t.prevObject=this,t.context=this.context,t},each:function(e){return g.each(this,e)},map:function(e){return this.pushStack(g.map(this,(function(t,n){return e.call(t,n,t)})))},slice:function(){return this.pushStack(s.apply(this,arguments))},first:function(){return this.eq(0)},last:function(){return this.eq(-1)},eq:function(e){var t=this.length,n=+e+(e<0?t:0);return this.pushStack(n>=0&&n<t?[this[n]]:[])},end:function(){return this.prevObject||this.constructor()},push:l,sort:o.sort,splice:o.splice},g.extend=g.fn.extend=function(){var e,t,n,r,i,o,a=arguments[0]||{},s=1,u=arguments.length,l=!1;for("boolean"==typeof a&&(l=a,a=arguments[s]||{},s++),"object"==typeof a||g.isFunction(a)||(a={}),s===u&&(a=this,s--);s<u;s++)if(null!=(e=arguments[s]))for(t in e)n=a[t],a!==(r=e[t])&&(l&&r&&(g.isPlainObject(r)||(i=g.isArray(r)))?(i?(i=!1,o=n&&g.isArray(n)?n:[]):o=n&&g.isPlainObject(n)?n:{},a[t]=g.extend(l,o,r)):void 0!==r&&(a[t]=r));return a},g.extend({expando:"jQuery"+("2.2.4"+Math.random()).replace(/\D/g,""),isReady:!0,error:function(e){throw new Error(e)},noop:function(){},isFunction:function(e){return"function"===g.type(e)},isArray:Array.isArray,isWindow:function(e){return null!=e&&e===e.window},isNumeric:function(e){var t=e&&e.toString();return!g.isArray(e)&&t-parseFloat(t)+1>=0},isPlainObject:function(e){var t;if("object"!==g.type(e)||e.nodeType||g.isWindow(e))return!1;if(e.constructor&&!p.call(e,"constructor")&&!p.call(e.constructor.prototype||{},"isPrototypeOf"))return!1;for(t in e);return void 0===t||p.call(e,t)},isEmptyObject:function(e){var t;for(t in e)return!1;return!0},type:function(e){return null==e?e+"":"object"==typeof e||"function"==typeof e?d[f.call(e)]||"object":typeof e},globalEval:function(e){var t,n=eval;(e=g.trim(e))&&(1===e.indexOf("use strict")?((t=a.createElement("script")).text=e,a.head.appendChild(t).parentNode.removeChild(t)):n(e))},camelCase:function(e){return e.replace(v,"ms-").replace(y,b)},nodeName:function(e,t){return e.nodeName&&e.nodeName.toLowerCase()===t.toLowerCase()},each:function(e,t){var n,r=0;if($(e))for(n=e.length;r<n&&!1!==t.call(e[r],r,e[r]);r++);else for(r in e)if(!1===t.call(e[r],r,e[r]))break;return e},trim:function(e){return null==e?"":(e+"").replace(m,"")},makeArray:function(e,t){var n=t||[];return null!=e&&($(Object(e))?g.merge(n,"string"==typeof e?[e]:e):l.call(n,e)),n},inArray:function(e,t,n){return null==t?-1:c.call(t,e,n)},merge:function(e,t){for(var n=+t.length,r=0,i=e.length;r<n;r++)e[i++]=t[r];return e.length=i,e},grep:function(e,t,n){for(var r=[],i=0,o=e.length,a=!n;i<o;i++)!t(e[i],i)!==a&&r.push(e[i]);return r},map:function(e,t,n){var r,i,o=0,a=[];if($(e))for(r=e.length;o<r;o++)null!=(i=t(e[o],o,n))&&a.push(i);else for(o in e)null!=(i=t(e[o],o,n))&&a.push(i);return u.apply([],a)},guid:1,proxy:function(e,t){var n,r,i;if("string"==typeof t&&(n=e[t],t=e,e=n),g.isFunction(e))return r=s.call(arguments,2),(i=function(){return e.apply(t||this,r.concat(s.call(arguments)))}).guid=e.guid=e.guid||g.guid++,i},now:Date.now,support:h}),"function"==typeof Symbol&&(g.fn[Symbol.iterator]=o[Symbol.iterator]),g.each("Boolean Number String Function Array Date RegExp Object Error Symbol".split(" "),(function(e,t){d["[object "+t+"]"]=t.toLowerCase()}));var w=function(e){var t,n,r,i,o,a,s,u,l,c,d,f,p,h,g,m,v,y,b,$="sizzle"+1*new Date,w=e.document,x=0,q=0,_=ie(),S=ie(),k=ie(),C=function(e,t){return e===t&&(d=!0),0},E={}.hasOwnProperty,T=[],D=T.pop,A=T.push,I=T.push,O=T.slice,M=function(e,t){for(var n=0,r=e.length;n<r;n++)if(e[n]===t)return n;return-1},P="checked|selected|async|autofocus|autoplay|controls|defer|disabled|hidden|ismap|loop|multiple|open|readonly|required|scoped",F="[\\x20\\t\\r\\n\\f]",R="(?:\\\\.|[\\w-]|[^\\x00-\\xa0])+",N="\\["+F+"*("+R+")(?:"+F+"*([*^$|!~]?=)"+F+"*(?:'((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\"|("+R+"))|)"+F+"*\\]",L=":("+R+")(?:\\((('((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\")|((?:\\\\.|[^\\\\()[\\]]|"+N+")*)|.*)\\)|)",U=new RegExp(F+"+","g"),j=new RegExp("^"+F+"+|((?:^|[^\\\\])(?:\\\\.)*)"+F+"+$","g"),B=new RegExp("^"+F+"*,"+F+"*"),H=new RegExp("^"+F+"*([>+~]|"+F+")"+F+"*"),V=new RegExp("="+F+"*([^\\]'\"]*?)"+F+"*\\]","g"),z=new RegExp(L),W=new RegExp("^"+R+"$"),Y={ID:new RegExp("^#("+R+")"),CLASS:new RegExp("^\\.("+R+")"),TAG:new RegExp("^("+R+"|[*])"),ATTR:new RegExp("^"+N),PSEUDO:new RegExp("^"+L),CHILD:new RegExp("^:(only|first|last|nth|nth-last)-(child|of-type)(?:\\("+F+"*(even|odd|(([+-]|)(\\d*)n|)"+F+"*(?:([+-]|)"+F+"*(\\d+)|))"+F+"*\\)|)","i"),bool:new RegExp("^(?:"+P+")$","i"),needsContext:new RegExp("^"+F+"*[>+~]|:(even|odd|eq|gt|lt|nth|first|last)(?:\\("+F+"*((?:-\\d)?\\d*)"+F+"*\\)|)(?=[^-]|$)","i")},G=/^(?:input|select|textarea|button)$/i,X=/^h\d$/i,K=/^[^{]+\{\s*\[native \w/,Z=/^(?:#([\w-]+)|(\w+)|\.([\w-]+))$/,J=/[+~]/,Q=/'|\\/g,ee=new RegExp("\\\\([\\da-f]{1,6}"+F+"?|("+F+")|.)","ig"),te=function(e,t,n){var r="0x"+t-65536;return r!=r||n?t:r<0?String.fromCharCode(r+65536):String.fromCharCode(r>>10|55296,1023&r|56320)},ne=function(){f()};try{I.apply(T=O.call(w.childNodes),w.childNodes),T[w.childNodes.length].nodeType}catch(e){I={apply:T.length?function(e,t){A.apply(e,O.call(t))}:function(e,t){for(var n=e.length,r=0;e[n++]=t[r++];);e.length=n-1}}}function re(e,t,r,i){var o,s,l,c,d,h,v,y,x=t&&t.ownerDocument,q=t?t.nodeType:9;if(r=r||[],"string"!=typeof e||!e||1!==q&&9!==q&&11!==q)return r;if(!i&&((t?t.ownerDocument||t:w)!==p&&f(t),t=t||p,g)){if(11!==q&&(h=Z.exec(e)))if(o=h[1]){if(9===q){if(!(l=t.getElementById(o)))return r;if(l.id===o)return r.push(l),r}else if(x&&(l=x.getElementById(o))&&b(t,l)&&l.id===o)return r.push(l),r}else{if(h[2])return I.apply(r,t.getElementsByTagName(e)),r;if((o=h[3])&&n.getElementsByClassName&&t.getElementsByClassName)return I.apply(r,t.getElementsByClassName(o)),r}if(n.qsa&&!k[e+" "]&&(!m||!m.test(e))){if(1!==q)x=t,y=e;else if("object"!==t.nodeName.toLowerCase()){for((c=t.getAttribute("id"))?c=c.replace(Q,"\\$&"):t.setAttribute("id",c=$),s=(v=a(e)).length,d=W.test(c)?"#"+c:"[id='"+c+"']";s--;)v[s]=d+" "+he(v[s]);y=v.join(","),x=J.test(e)&&fe(t.parentNode)||t}if(y)try{return I.apply(r,x.querySelectorAll(y)),r}catch(e){}finally{c===$&&t.removeAttribute("id")}}}return u(e.replace(j,"$1"),t,r,i)}function ie(){var e=[];return function t(n,i){return e.push(n+" ")>r.cacheLength&&delete t[e.shift()],t[n+" "]=i}}function oe(e){return e[$]=!0,e}function ae(e){var t=p.createElement("div");try{return!!e(t)}catch(e){return!1}finally{t.parentNode&&t.parentNode.removeChild(t),t=null}}function se(e,t){for(var n=e.split("|"),i=n.length;i--;)r.attrHandle[n[i]]=t}function ue(e,t){var n=t&&e,r=n&&1===e.nodeType&&1===t.nodeType&&(~t.sourceIndex||1<<31)-(~e.sourceIndex||1<<31);if(r)return r;if(n)for(;n=n.nextSibling;)if(n===t)return-1;return e?1:-1}function le(e){return function(t){return"input"===t.nodeName.toLowerCase()&&t.type===e}}function ce(e){return function(t){var n=t.nodeName.toLowerCase();return("input"===n||"button"===n)&&t.type===e}}function de(e){return oe((function(t){return t=+t,oe((function(n,r){for(var i,o=e([],n.length,t),a=o.length;a--;)n[i=o[a]]&&(n[i]=!(r[i]=n[i]))}))}))}function fe(e){return e&&void 0!==e.getElementsByTagName&&e}for(t in n=re.support={},o=re.isXML=function(e){var t=e&&(e.ownerDocument||e).documentElement;return!!t&&"HTML"!==t.nodeName},f=re.setDocument=function(e){var t,i,a=e?e.ownerDocument||e:w;return a!==p&&9===a.nodeType&&a.documentElement?(h=(p=a).documentElement,g=!o(p),(i=p.defaultView)&&i.top!==i&&(i.addEventListener?i.addEventListener("unload",ne,!1):i.attachEvent&&i.attachEvent("onunload",ne)),n.attributes=ae((function(e){return e.className="i",!e.getAttribute("className")})),n.getElementsByTagName=ae((function(e){return e.appendChild(p.createComment("")),!e.getElementsByTagName("*").length})),n.getElementsByClassName=K.test(p.getElementsByClassName),n.getById=ae((function(e){return h.appendChild(e).id=$,!p.getElementsByName||!p.getElementsByName($).length})),n.getById?(r.find.ID=function(e,t){if(void 0!==t.getElementById&&g){var n=t.getElementById(e);return n?[n]:[]}},r.filter.ID=function(e){var t=e.replace(ee,te);return function(e){return e.getAttribute("id")===t}}):(delete r.find.ID,r.filter.ID=function(e){var t=e.replace(ee,te);return function(e){var n=void 0!==e.getAttributeNode&&e.getAttributeNode("id");return n&&n.value===t}}),r.find.TAG=n.getElementsByTagName?function(e,t){return void 0!==t.getElementsByTagName?t.getElementsByTagName(e):n.qsa?t.querySelectorAll(e):void 0}:function(e,t){var n,r=[],i=0,o=t.getElementsByTagName(e);if("*"===e){for(;n=o[i++];)1===n.nodeType&&r.push(n);return r}return o},r.find.CLASS=n.getElementsByClassName&&function(e,t){if(void 0!==t.getElementsByClassName&&g)return t.getElementsByClassName(e)},v=[],m=[],(n.qsa=K.test(p.querySelectorAll))&&(ae((function(e){h.appendChild(e).innerHTML="<a id='"+$+"'></a><select id='"+$+"-\r\\' msallowcapture=''><option selected=''></option></select>",e.querySelectorAll("[msallowcapture^='']").length&&m.push("[*^$]="+F+"*(?:''|\"\")"),e.querySelectorAll("[selected]").length||m.push("\\["+F+"*(?:value|"+P+")"),e.querySelectorAll("[id~="+$+"-]").length||m.push("~="),e.querySelectorAll(":checked").length||m.push(":checked"),e.querySelectorAll("a#"+$+"+*").length||m.push(".#.+[+~]")})),ae((function(e){var t=p.createElement("input");t.setAttribute("type","hidden"),e.appendChild(t).setAttribute("name","D"),e.querySelectorAll("[name=d]").length&&m.push("name"+F+"*[*^$|!~]?="),e.querySelectorAll(":enabled").length||m.push(":enabled",":disabled"),e.querySelectorAll("*,:x"),m.push(",.*:")}))),(n.matchesSelector=K.test(y=h.matches||h.webkitMatchesSelector||h.mozMatchesSelector||h.oMatchesSelector||h.msMatchesSelector))&&ae((function(e){n.disconnectedMatch=y.call(e,"div"),y.call(e,"[s!='']:x"),v.push("!=",L)})),m=m.length&&new RegExp(m.join("|")),v=v.length&&new RegExp(v.join("|")),t=K.test(h.compareDocumentPosition),b=t||K.test(h.contains)?function(e,t){var n=9===e.nodeType?e.documentElement:e,r=t&&t.parentNode;return e===r||!(!r||1!==r.nodeType||!(n.contains?n.contains(r):e.compareDocumentPosition&&16&e.compareDocumentPosition(r)))}:function(e,t){if(t)for(;t=t.parentNode;)if(t===e)return!0;return!1},C=t?function(e,t){if(e===t)return d=!0,0;var r=!e.compareDocumentPosition-!t.compareDocumentPosition;return r||(1&(r=(e.ownerDocument||e)===(t.ownerDocument||t)?e.compareDocumentPosition(t):1)||!n.sortDetached&&t.compareDocumentPosition(e)===r?e===p||e.ownerDocument===w&&b(w,e)?-1:t===p||t.ownerDocument===w&&b(w,t)?1:c?M(c,e)-M(c,t):0:4&r?-1:1)}:function(e,t){if(e===t)return d=!0,0;var n,r=0,i=e.parentNode,o=t.parentNode,a=[e],s=[t];if(!i||!o)return e===p?-1:t===p?1:i?-1:o?1:c?M(c,e)-M(c,t):0;if(i===o)return ue(e,t);for(n=e;n=n.parentNode;)a.unshift(n);for(n=t;n=n.parentNode;)s.unshift(n);for(;a[r]===s[r];)r++;return r?ue(a[r],s[r]):a[r]===w?-1:s[r]===w?1:0},p):p},re.matches=function(e,t){return re(e,null,null,t)},re.matchesSelector=function(e,t){if((e.ownerDocument||e)!==p&&f(e),t=t.replace(V,"='$1']"),n.matchesSelector&&g&&!k[t+" "]&&(!v||!v.test(t))&&(!m||!m.test(t)))try{var r=y.call(e,t);if(r||n.disconnectedMatch||e.document&&11!==e.document.nodeType)return r}catch(e){}return re(t,p,null,[e]).length>0},re.contains=function(e,t){return(e.ownerDocument||e)!==p&&f(e),b(e,t)},re.attr=function(e,t){(e.ownerDocument||e)!==p&&f(e);var i=r.attrHandle[t.toLowerCase()],o=i&&E.call(r.attrHandle,t.toLowerCase())?i(e,t,!g):void 0;return void 0!==o?o:n.attributes||!g?e.getAttribute(t):(o=e.getAttributeNode(t))&&o.specified?o.value:null},re.error=function(e){throw new Error("Syntax error, unrecognized expression: "+e)},re.uniqueSort=function(e){var t,r=[],i=0,o=0;if(d=!n.detectDuplicates,c=!n.sortStable&&e.slice(0),e.sort(C),d){for(;t=e[o++];)t===e[o]&&(i=r.push(o));for(;i--;)e.splice(r[i],1)}return c=null,e},i=re.getText=function(e){var t,n="",r=0,o=e.nodeType;if(o){if(1===o||9===o||11===o){if("string"==typeof e.textContent)return e.textContent;for(e=e.firstChild;e;e=e.nextSibling)n+=i(e)}else if(3===o||4===o)return e.nodeValue}else for(;t=e[r++];)n+=i(t);return n},(r=re.selectors={cacheLength:50,createPseudo:oe,match:Y,attrHandle:{},find:{},relative:{">":{dir:"parentNode",first:!0}," ":{dir:"parentNode"},"+":{dir:"previousSibling",first:!0},"~":{dir:"previousSibling"}},preFilter:{ATTR:function(e){return e[1]=e[1].replace(ee,te),e[3]=(e[3]||e[4]||e[5]||"").replace(ee,te),"~="===e[2]&&(e[3]=" "+e[3]+" "),e.slice(0,4)},CHILD:function(e){return e[1]=e[1].toLowerCase(),"nth"===e[1].slice(0,3)?(e[3]||re.error(e[0]),e[4]=+(e[4]?e[5]+(e[6]||1):2*("even"===e[3]||"odd"===e[3])),e[5]=+(e[7]+e[8]||"odd"===e[3])):e[3]&&re.error(e[0]),e},PSEUDO:function(e){var t,n=!e[6]&&e[2];return Y.CHILD.test(e[0])?null:(e[3]?e[2]=e[4]||e[5]||"":n&&z.test(n)&&(t=a(n,!0))&&(t=n.indexOf(")",n.length-t)-n.length)&&(e[0]=e[0].slice(0,t),e[2]=n.slice(0,t)),e.slice(0,3))}},filter:{TAG:function(e){var t=e.replace(ee,te).toLowerCase();return"*"===e?function(){return!0}:function(e){return e.nodeName&&e.nodeName.toLowerCase()===t}},CLASS:function(e){var t=_[e+" "];return t||(t=new RegExp("(^|"+F+")"+e+"("+F+"|$)"))&&_(e,(function(e){return t.test("string"==typeof e.className&&e.className||void 0!==e.getAttribute&&e.getAttribute("class")||"")}))},ATTR:function(e,t,n){return function(r){var i=re.attr(r,e);return null==i?"!="===t:!t||(i+="","="===t?i===n:"!="===t?i!==n:"^="===t?n&&0===i.indexOf(n):"*="===t?n&&i.indexOf(n)>-1:"$="===t?n&&i.slice(-n.length)===n:"~="===t?(" "+i.replace(U," ")+" ").indexOf(n)>-1:"|="===t&&(i===n||i.slice(0,n.length+1)===n+"-"))}},CHILD:function(e,t,n,r,i){var o="nth"!==e.slice(0,3),a="last"!==e.slice(-4),s="of-type"===t;return 1===r&&0===i?function(e){return!!e.parentNode}:function(t,n,u){var l,c,d,f,p,h,g=o!==a?"nextSibling":"previousSibling",m=t.parentNode,v=s&&t.nodeName.toLowerCase(),y=!u&&!s,b=!1;if(m){if(o){for(;g;){for(f=t;f=f[g];)if(s?f.nodeName.toLowerCase()===v:1===f.nodeType)return!1;h=g="only"===e&&!h&&"nextSibling"}return!0}if(h=[a?m.firstChild:m.lastChild],a&&y){for(b=(p=(l=(c=(d=(f=m)[$]||(f[$]={}))[f.uniqueID]||(d[f.uniqueID]={}))[e]||[])[0]===x&&l[1])&&l[2],f=p&&m.childNodes[p];f=++p&&f&&f[g]||(b=p=0)||h.pop();)if(1===f.nodeType&&++b&&f===t){c[e]=[x,p,b];break}}else if(y&&(b=p=(l=(c=(d=(f=t)[$]||(f[$]={}))[f.uniqueID]||(d[f.uniqueID]={}))[e]||[])[0]===x&&l[1]),!1===b)for(;(f=++p&&f&&f[g]||(b=p=0)||h.pop())&&((s?f.nodeName.toLowerCase()!==v:1!==f.nodeType)||!++b||(y&&((c=(d=f[$]||(f[$]={}))[f.uniqueID]||(d[f.uniqueID]={}))[e]=[x,b]),f!==t)););return(b-=i)===r||b%r==0&&b/r>=0}}},PSEUDO:function(e,t){var n,i=r.pseudos[e]||r.setFilters[e.toLowerCase()]||re.error("unsupported pseudo: "+e);return i[$]?i(t):i.length>1?(n=[e,e,"",t],r.setFilters.hasOwnProperty(e.toLowerCase())?oe((function(e,n){for(var r,o=i(e,t),a=o.length;a--;)e[r=M(e,o[a])]=!(n[r]=o[a])})):function(e){return i(e,0,n)}):i}},pseudos:{not:oe((function(e){var t=[],n=[],r=s(e.replace(j,"$1"));return r[$]?oe((function(e,t,n,i){for(var o,a=r(e,null,i,[]),s=e.length;s--;)(o=a[s])&&(e[s]=!(t[s]=o))})):function(e,i,o){return t[0]=e,r(t,null,o,n),t[0]=null,!n.pop()}})),has:oe((function(e){return function(t){return re(e,t).length>0}})),contains:oe((function(e){return e=e.replace(ee,te),function(t){return(t.textContent||t.innerText||i(t)).indexOf(e)>-1}})),lang:oe((function(e){return W.test(e||"")||re.error("unsupported lang: "+e),e=e.replace(ee,te).toLowerCase(),function(t){var n;do{if(n=g?t.lang:t.getAttribute("xml:lang")||t.getAttribute("lang"))return(n=n.toLowerCase())===e||0===n.indexOf(e+"-")}while((t=t.parentNode)&&1===t.nodeType);return!1}})),target:function(t){var n=e.location&&e.location.hash;return n&&n.slice(1)===t.id},root:function(e){return e===h},focus:function(e){return e===p.activeElement&&(!p.hasFocus||p.hasFocus())&&!!(e.type||e.href||~e.tabIndex)},enabled:function(e){return!1===e.disabled},disabled:function(e){return!0===e.disabled},checked:function(e){var t=e.nodeName.toLowerCase();return"input"===t&&!!e.checked||"option"===t&&!!e.selected},selected:function(e){return e.parentNode&&e.parentNode.selectedIndex,!0===e.selected},empty:function(e){for(e=e.firstChild;e;e=e.nextSibling)if(e.nodeType<6)return!1;return!0},parent:function(e){return!r.pseudos.empty(e)},header:function(e){return X.test(e.nodeName)},input:function(e){return G.test(e.nodeName)},button:function(e){var t=e.nodeName.toLowerCase();return"input"===t&&"button"===e.type||"button"===t},text:function(e){var t;return"input"===e.nodeName.toLowerCase()&&"text"===e.type&&(null==(t=e.getAttribute("type"))||"text"===t.toLowerCase())},first:de((function(){return[0]})),last:de((function(e,t){return[t-1]})),eq:de((function(e,t,n){return[n<0?n+t:n]})),even:de((function(e,t){for(var n=0;n<t;n+=2)e.push(n);return e})),odd:de((function(e,t){for(var n=1;n<t;n+=2)e.push(n);return e})),lt:de((function(e,t,n){for(var r=n<0?n+t:n;--r>=0;)e.push(r);return e})),gt:de((function(e,t,n){for(var r=n<0?n+t:n;++r<t;)e.push(r);return e}))}}).pseudos.nth=r.pseudos.eq,{radio:!0,checkbox:!0,file:!0,password:!0,image:!0})r.pseudos[t]=le(t);for(t in{submit:!0,reset:!0})r.pseudos[t]=ce(t);function pe(){}function he(e){for(var t=0,n=e.length,r="";t<n;t++)r+=e[t].value;return r}function ge(e,t,n){var r=t.dir,i=n&&"parentNode"===r,o=q++;return t.first?function(t,n,o){for(;t=t[r];)if(1===t.nodeType||i)return e(t,n,o)}:function(t,n,a){var s,u,l,c=[x,o];if(a){for(;t=t[r];)if((1===t.nodeType||i)&&e(t,n,a))return!0}else for(;t=t[r];)if(1===t.nodeType||i){if((s=(u=(l=t[$]||(t[$]={}))[t.uniqueID]||(l[t.uniqueID]={}))[r])&&s[0]===x&&s[1]===o)return c[2]=s[2];if(u[r]=c,c[2]=e(t,n,a))return!0}}}function me(e){return e.length>1?function(t,n,r){for(var i=e.length;i--;)if(!e[i](t,n,r))return!1;return!0}:e[0]}function ve(e,t,n,r,i){for(var o,a=[],s=0,u=e.length,l=null!=t;s<u;s++)(o=e[s])&&(n&&!n(o,r,i)||(a.push(o),l&&t.push(s)));return a}function ye(e,t,n,r,i,o){return r&&!r[$]&&(r=ye(r)),i&&!i[$]&&(i=ye(i,o)),oe((function(o,a,s,u){var l,c,d,f=[],p=[],h=a.length,g=o||function(e,t,n){for(var r=0,i=t.length;r<i;r++)re(e,t[r],n);return n}(t||"*",s.nodeType?[s]:s,[]),m=!e||!o&&t?g:ve(g,f,e,s,u),v=n?i||(o?e:h||r)?[]:a:m;if(n&&n(m,v,s,u),r)for(l=ve(v,p),r(l,[],s,u),c=l.length;c--;)(d=l[c])&&(v[p[c]]=!(m[p[c]]=d));if(o){if(i||e){if(i){for(l=[],c=v.length;c--;)(d=v[c])&&l.push(m[c]=d);i(null,v=[],l,u)}for(c=v.length;c--;)(d=v[c])&&(l=i?M(o,d):f[c])>-1&&(o[l]=!(a[l]=d))}}else v=ve(v===a?v.splice(h,v.length):v),i?i(null,a,v,u):I.apply(a,v)}))}function be(e){for(var t,n,i,o=e.length,a=r.relative[e[0].type],s=a||r.relative[" "],u=a?1:0,c=ge((function(e){return e===t}),s,!0),d=ge((function(e){return M(t,e)>-1}),s,!0),f=[function(e,n,r){var i=!a&&(r||n!==l)||((t=n).nodeType?c(e,n,r):d(e,n,r));return t=null,i}];u<o;u++)if(n=r.relative[e[u].type])f=[ge(me(f),n)];else{if((n=r.filter[e[u].type].apply(null,e[u].matches))[$]){for(i=++u;i<o&&!r.relative[e[i].type];i++);return ye(u>1&&me(f),u>1&&he(e.slice(0,u-1).concat({value:" "===e[u-2].type?"*":""})).replace(j,"$1"),n,u<i&&be(e.slice(u,i)),i<o&&be(e=e.slice(i)),i<o&&he(e))}f.push(n)}return me(f)}return pe.prototype=r.filters=r.pseudos,r.setFilters=new pe,a=re.tokenize=function(e,t){var n,i,o,a,s,u,l,c=S[e+" "];if(c)return t?0:c.slice(0);for(s=e,u=[],l=r.preFilter;s;){for(a in n&&!(i=B.exec(s))||(i&&(s=s.slice(i[0].length)||s),u.push(o=[])),n=!1,(i=H.exec(s))&&(n=i.shift(),o.push({value:n,type:i[0].replace(j," ")}),s=s.slice(n.length)),r.filter)!(i=Y[a].exec(s))||l[a]&&!(i=l[a](i))||(n=i.shift(),o.push({value:n,type:a,matches:i}),s=s.slice(n.length));if(!n)break}return t?s.length:s?re.error(e):S(e,u).slice(0)},s=re.compile=function(e,t){var n,i=[],o=[],s=k[e+" "];if(!s){for(t||(t=a(e)),n=t.length;n--;)(s=be(t[n]))[$]?i.push(s):o.push(s);(s=k(e,function(e,t){var n=t.length>0,i=e.length>0,o=function(o,a,s,u,c){var d,h,m,v=0,y="0",b=o&&[],$=[],w=l,q=o||i&&r.find.TAG("*",c),_=x+=null==w?1:Math.random()||.1,S=q.length;for(c&&(l=a===p||a||c);y!==S&&null!=(d=q[y]);y++){if(i&&d){for(h=0,a||d.ownerDocument===p||(f(d),s=!g);m=e[h++];)if(m(d,a||p,s)){u.push(d);break}c&&(x=_)}n&&((d=!m&&d)&&v--,o&&b.push(d))}if(v+=y,n&&y!==v){for(h=0;m=t[h++];)m(b,$,a,s);if(o){if(v>0)for(;y--;)b[y]||$[y]||($[y]=D.call(u));$=ve($)}I.apply(u,$),c&&!o&&$.length>0&&v+t.length>1&&re.uniqueSort(u)}return c&&(x=_,l=w),b};return n?oe(o):o}(o,i))).selector=e}return s},u=re.select=function(e,t,i,o){var u,l,c,d,f,p="function"==typeof e&&e,h=!o&&a(e=p.selector||e);if(i=i||[],1===h.length){if((l=h[0]=h[0].slice(0)).length>2&&"ID"===(c=l[0]).type&&n.getById&&9===t.nodeType&&g&&r.relative[l[1].type]){if(!(t=(r.find.ID(c.matches[0].replace(ee,te),t)||[])[0]))return i;p&&(t=t.parentNode),e=e.slice(l.shift().value.length)}for(u=Y.needsContext.test(e)?0:l.length;u--&&(c=l[u],!r.relative[d=c.type]);)if((f=r.find[d])&&(o=f(c.matches[0].replace(ee,te),J.test(l[0].type)&&fe(t.parentNode)||t))){if(l.splice(u,1),!(e=o.length&&he(l)))return I.apply(i,o),i;break}}return(p||s(e,h))(o,t,!g,i,!t||J.test(e)&&fe(t.parentNode)||t),i},n.sortStable=$.split("").sort(C).join("")===$,n.detectDuplicates=!!d,f(),n.sortDetached=ae((function(e){return 1&e.compareDocumentPosition(p.createElement("div"))})),ae((function(e){return e.innerHTML="<a href='#'></a>","#"===e.firstChild.getAttribute("href")}))||se("type|href|height|width",(function(e,t,n){if(!n)return e.getAttribute(t,"type"===t.toLowerCase()?1:2)})),n.attributes&&ae((function(e){return e.innerHTML="<input/>",e.firstChild.setAttribute("value",""),""===e.firstChild.getAttribute("value")}))||se("value",(function(e,t,n){if(!n&&"input"===e.nodeName.toLowerCase())return e.defaultValue})),ae((function(e){return null==e.getAttribute("disabled")}))||se(P,(function(e,t,n){var r;if(!n)return!0===e[t]?t.toLowerCase():(r=e.getAttributeNode(t))&&r.specified?r.value:null})),re}(n);g.find=w,g.expr=w.selectors,g.expr[":"]=g.expr.pseudos,g.uniqueSort=g.unique=w.uniqueSort,g.text=w.getText,g.isXMLDoc=w.isXML,g.contains=w.contains;var x=function(e,t,n){for(var r=[],i=void 0!==n;(e=e[t])&&9!==e.nodeType;)if(1===e.nodeType){if(i&&g(e).is(n))break;r.push(e)}return r},q=function(e,t){for(var n=[];e;e=e.nextSibling)1===e.nodeType&&e!==t&&n.push(e);return n},_=g.expr.match.needsContext,S=/^<([\w-]+)\s*\/?>(?:<\/\1>|)$/,k=/^.[^:#\[\.,]*$/;function C(e,t,n){if(g.isFunction(t))return g.grep(e,(function(e,r){return!!t.call(e,r,e)!==n}));if(t.nodeType)return g.grep(e,(function(e){return e===t!==n}));if("string"==typeof t){if(k.test(t))return g.filter(t,e,n);t=g.filter(t,e)}return g.grep(e,(function(e){return c.call(t,e)>-1!==n}))}g.filter=function(e,t,n){var r=t[0];return n&&(e=":not("+e+")"),1===t.length&&1===r.nodeType?g.find.matchesSelector(r,e)?[r]:[]:g.find.matches(e,g.grep(t,(function(e){return 1===e.nodeType})))},g.fn.extend({find:function(e){var t,n=this.length,r=[],i=this;if("string"!=typeof e)return this.pushStack(g(e).filter((function(){for(t=0;t<n;t++)if(g.contains(i[t],this))return!0})));for(t=0;t<n;t++)g.find(e,i[t],r);return(r=this.pushStack(n>1?g.unique(r):r)).selector=this.selector?this.selector+" "+e:e,r},filter:function(e){return this.pushStack(C(this,e||[],!1))},not:function(e){return this.pushStack(C(this,e||[],!0))},is:function(e){return!!C(this,"string"==typeof e&&_.test(e)?g(e):e||[],!1).length}});var E,T=/^(?:\s*(<[\w\W]+>)[^>]*|#([\w-]*))$/;(g.fn.init=function(e,t,n){var r,i;if(!e)return this;if(n=n||E,"string"==typeof e){if(!(r="<"===e[0]&&">"===e[e.length-1]&&e.length>=3?[null,e,null]:T.exec(e))||!r[1]&&t)return!t||t.jquery?(t||n).find(e):this.constructor(t).find(e);if(r[1]){if(t=t instanceof g?t[0]:t,g.merge(this,g.parseHTML(r[1],t&&t.nodeType?t.ownerDocument||t:a,!0)),S.test(r[1])&&g.isPlainObject(t))for(r in t)g.isFunction(this[r])?this[r](t[r]):this.attr(r,t[r]);return this}return(i=a.getElementById(r[2]))&&i.parentNode&&(this.length=1,this[0]=i),this.context=a,this.selector=e,this}return e.nodeType?(this.context=this[0]=e,this.length=1,this):g.isFunction(e)?void 0!==n.ready?n.ready(e):e(g):(void 0!==e.selector&&(this.selector=e.selector,this.context=e.context),g.makeArray(e,this))}).prototype=g.fn,E=g(a);var D=/^(?:parents|prev(?:Until|All))/,A={children:!0,contents:!0,next:!0,prev:!0};function I(e,t){for(;(e=e[t])&&1!==e.nodeType;);return e}g.fn.extend({has:function(e){var t=g(e,this),n=t.length;return this.filter((function(){for(var e=0;e<n;e++)if(g.contains(this,t[e]))return!0}))},closest:function(e,t){for(var n,r=0,i=this.length,o=[],a=_.test(e)||"string"!=typeof e?g(e,t||this.context):0;r<i;r++)for(n=this[r];n&&n!==t;n=n.parentNode)if(n.nodeType<11&&(a?a.index(n)>-1:1===n.nodeType&&g.find.matchesSelector(n,e))){o.push(n);break}return this.pushStack(o.length>1?g.uniqueSort(o):o)},index:function(e){return e?"string"==typeof e?c.call(g(e),this[0]):c.call(this,e.jquery?e[0]:e):this[0]&&this[0].parentNode?this.first().prevAll().length:-1},add:function(e,t){return this.pushStack(g.uniqueSort(g.merge(this.get(),g(e,t))))},addBack:function(e){return this.add(null==e?this.prevObject:this.prevObject.filter(e))}}),g.each({parent:function(e){var t=e.parentNode;return t&&11!==t.nodeType?t:null},parents:function(e){return x(e,"parentNode")},parentsUntil:function(e,t,n){return x(e,"parentNode",n)},next:function(e){return I(e,"nextSibling")},prev:function(e){return I(e,"previousSibling")},nextAll:function(e){return x(e,"nextSibling")},prevAll:function(e){return x(e,"previousSibling")},nextUntil:function(e,t,n){return x(e,"nextSibling",n)},prevUntil:function(e,t,n){return x(e,"previousSibling",n)},siblings:function(e){return q((e.parentNode||{}).firstChild,e)},children:function(e){return q(e.firstChild)},contents:function(e){return e.contentDocument||g.merge([],e.childNodes)}},(function(e,t){g.fn[e]=function(n,r){var i=g.map(this,t,n);return"Until"!==e.slice(-5)&&(r=n),r&&"string"==typeof r&&(i=g.filter(r,i)),this.length>1&&(A[e]||g.uniqueSort(i),D.test(e)&&i.reverse()),this.pushStack(i)}}));var O,M=/\S+/g;function P(){a.removeEventListener("DOMContentLoaded",P),n.removeEventListener("load",P),g.ready()}g.Callbacks=function(e){e="string"==typeof e?function(e){var t={};return g.each(e.match(M)||[],(function(e,n){t[n]=!0})),t}(e):g.extend({},e);var t,n,r,i,o=[],a=[],s=-1,u=function(){for(i=e.once,r=t=!0;a.length;s=-1)for(n=a.shift();++s<o.length;)!1===o[s].apply(n[0],n[1])&&e.stopOnFalse&&(s=o.length,n=!1);e.memory||(n=!1),t=!1,i&&(o=n?[]:"")},l={add:function(){return o&&(n&&!t&&(s=o.length-1,a.push(n)),function t(n){g.each(n,(function(n,r){g.isFunction(r)?e.unique&&l.has(r)||o.push(r):r&&r.length&&"string"!==g.type(r)&&t(r)}))}(arguments),n&&!t&&u()),this},remove:function(){return g.each(arguments,(function(e,t){for(var n;(n=g.inArray(t,o,n))>-1;)o.splice(n,1),n<=s&&s--})),this},has:function(e){return e?g.inArray(e,o)>-1:o.length>0},empty:function(){return o&&(o=[]),this},disable:function(){return i=a=[],o=n="",this},disabled:function(){return!o},lock:function(){return i=a=[],n||(o=n=""),this},locked:function(){return!!i},fireWith:function(e,n){return i||(n=[e,(n=n||[]).slice?n.slice():n],a.push(n),t||u()),this},fire:function(){return l.fireWith(this,arguments),this},fired:function(){return!!r}};return l},g.extend({Deferred:function(e){var t=[["resolve","done",g.Callbacks("once memory"),"resolved"],["reject","fail",g.Callbacks("once memory"),"rejected"],["notify","progress",g.Callbacks("memory")]],n="pending",r={state:function(){return n},always:function(){return i.done(arguments).fail(arguments),this},then:function(){var e=arguments;return g.Deferred((function(n){g.each(t,(function(t,o){var a=g.isFunction(e[t])&&e[t];i[o[1]]((function(){var e=a&&a.apply(this,arguments);e&&g.isFunction(e.promise)?e.promise().progress(n.notify).done(n.resolve).fail(n.reject):n[o[0]+"With"](this===r?n.promise():this,a?[e]:arguments)}))})),e=null})).promise()},promise:function(e){return null!=e?g.extend(e,r):r}},i={};return r.pipe=r.then,g.each(t,(function(e,o){var a=o[2],s=o[3];r[o[1]]=a.add,s&&a.add((function(){n=s}),t[1^e][2].disable,t[2][2].lock),i[o[0]]=function(){return i[o[0]+"With"](this===i?r:this,arguments),this},i[o[0]+"With"]=a.fireWith})),r.promise(i),e&&e.call(i,i),i},when:function(e){var t,n,r,i=0,o=s.call(arguments),a=o.length,u=1!==a||e&&g.isFunction(e.promise)?a:0,l=1===u?e:g.Deferred(),c=function(e,n,r){return function(i){n[e]=this,r[e]=arguments.length>1?s.call(arguments):i,r===t?l.notifyWith(n,r):--u||l.resolveWith(n,r)}};if(a>1)for(t=new Array(a),n=new Array(a),r=new Array(a);i<a;i++)o[i]&&g.isFunction(o[i].promise)?o[i].promise().progress(c(i,n,t)).done(c(i,r,o)).fail(l.reject):--u;return u||l.resolveWith(r,o),l.promise()}}),g.fn.ready=function(e){return g.ready.promise().done(e),this},g.extend({isReady:!1,readyWait:1,holdReady:function(e){e?g.readyWait++:g.ready(!0)},ready:function(e){(!0===e?--g.readyWait:g.isReady)||(g.isReady=!0,!0!==e&&--g.readyWait>0||(O.resolveWith(a,[g]),g.fn.triggerHandler&&(g(a).triggerHandler("ready"),g(a).off("ready"))))}}),g.ready.promise=function(e){return O||(O=g.Deferred(),"complete"===a.readyState||"loading"!==a.readyState&&!a.documentElement.doScroll?n.setTimeout(g.ready):(a.addEventListener("DOMContentLoaded",P),n.addEventListener("load",P))),O.promise(e)},g.ready.promise();var F=function(e,t,n,r,i,o,a){var s=0,u=e.length,l=null==n;if("object"===g.type(n))for(s in i=!0,n)F(e,t,s,n[s],!0,o,a);else if(void 0!==r&&(i=!0,g.isFunction(r)||(a=!0),l&&(a?(t.call(e,r),t=null):(l=t,t=function(e,t,n){return l.call(g(e),n)})),t))for(;s<u;s++)t(e[s],n,a?r:r.call(e[s],s,t(e[s],n)));return i?e:l?t.call(e):u?t(e[0],n):o},R=function(e){return 1===e.nodeType||9===e.nodeType||!+e.nodeType};function N(){this.expando=g.expando+N.uid++}N.uid=1,N.prototype={register:function(e,t){var n=t||{};return e.nodeType?e[this.expando]=n:Object.defineProperty(e,this.expando,{value:n,writable:!0,configurable:!0}),e[this.expando]},cache:function(e){if(!R(e))return{};var t=e[this.expando];return t||(t={},R(e)&&(e.nodeType?e[this.expando]=t:Object.defineProperty(e,this.expando,{value:t,configurable:!0}))),t},set:function(e,t,n){var r,i=this.cache(e);if("string"==typeof t)i[t]=n;else for(r in t)i[r]=t[r];return i},get:function(e,t){return void 0===t?this.cache(e):e[this.expando]&&e[this.expando][t]},access:function(e,t,n){var r;return void 0===t||t&&"string"==typeof t&&void 0===n?void 0!==(r=this.get(e,t))?r:this.get(e,g.camelCase(t)):(this.set(e,t,n),void 0!==n?n:t)},remove:function(e,t){var n,r,i,o=e[this.expando];if(void 0!==o){if(void 0===t)this.register(e);else{g.isArray(t)?r=t.concat(t.map(g.camelCase)):(i=g.camelCase(t),r=t in o?[t,i]:(r=i)in o?[r]:r.match(M)||[]),n=r.length;for(;n--;)delete o[r[n]]}(void 0===t||g.isEmptyObject(o))&&(e.nodeType?e[this.expando]=void 0:delete e[this.expando])}},hasData:function(e){var t=e[this.expando];return void 0!==t&&!g.isEmptyObject(t)}};var L=new N,U=new N,j=/^(?:\{[\w\W]*\}|\[[\w\W]*\])$/,B=/[A-Z]/g;function H(e,t,n){var r;if(void 0===n&&1===e.nodeType)if(r="data-"+t.replace(B,"-$&").toLowerCase(),"string"==typeof(n=e.getAttribute(r))){try{n="true"===n||"false"!==n&&("null"===n?null:+n+""===n?+n:j.test(n)?g.parseJSON(n):n)}catch(e){}U.set(e,t,n)}else n=void 0;return n}g.extend({hasData:function(e){return U.hasData(e)||L.hasData(e)},data:function(e,t,n){return U.access(e,t,n)},removeData:function(e,t){U.remove(e,t)},_data:function(e,t,n){return L.access(e,t,n)},_removeData:function(e,t){L.remove(e,t)}}),g.fn.extend({data:function(e,t){var n,r,i,o=this[0],a=o&&o.attributes;if(void 0===e){if(this.length&&(i=U.get(o),1===o.nodeType&&!L.get(o,"hasDataAttrs"))){for(n=a.length;n--;)a[n]&&0===(r=a[n].name).indexOf("data-")&&(r=g.camelCase(r.slice(5)),H(o,r,i[r]));L.set(o,"hasDataAttrs",!0)}return i}return"object"==typeof e?this.each((function(){U.set(this,e)})):F(this,(function(t){var n,r;if(o&&void 0===t)return void 0!==(n=U.get(o,e)||U.get(o,e.replace(B,"-$&").toLowerCase()))?n:(r=g.camelCase(e),void 0!==(n=U.get(o,r))||void 0!==(n=H(o,r,void 0))?n:void 0);r=g.camelCase(e),this.each((function(){var n=U.get(this,r);U.set(this,r,t),e.indexOf("-")>-1&&void 0!==n&&U.set(this,e,t)}))}),null,t,arguments.length>1,null,!0)},removeData:function(e){return this.each((function(){U.remove(this,e)}))}}),g.extend({queue:function(e,t,n){var r;if(e)return t=(t||"fx")+"queue",r=L.get(e,t),n&&(!r||g.isArray(n)?r=L.access(e,t,g.makeArray(n)):r.push(n)),r||[]},dequeue:function(e,t){t=t||"fx";var n=g.queue(e,t),r=n.length,i=n.shift(),o=g._queueHooks(e,t);"inprogress"===i&&(i=n.shift(),r--),i&&("fx"===t&&n.unshift("inprogress"),delete o.stop,i.call(e,(function(){g.dequeue(e,t)}),o)),!r&&o&&o.empty.fire()},_queueHooks:function(e,t){var n=t+"queueHooks";return L.get(e,n)||L.access(e,n,{empty:g.Callbacks("once memory").add((function(){L.remove(e,[t+"queue",n])}))})}}),g.fn.extend({queue:function(e,t){var n=2;return"string"!=typeof e&&(t=e,e="fx",n--),arguments.length<n?g.queue(this[0],e):void 0===t?this:this.each((function(){var n=g.queue(this,e,t);g._queueHooks(this,e),"fx"===e&&"inprogress"!==n[0]&&g.dequeue(this,e)}))},dequeue:function(e){return this.each((function(){g.dequeue(this,e)}))},clearQueue:function(e){return this.queue(e||"fx",[])},promise:function(e,t){var n,r=1,i=g.Deferred(),o=this,a=this.length,s=function(){--r||i.resolveWith(o,[o])};for("string"!=typeof e&&(t=e,e=void 0),e=e||"fx";a--;)(n=L.get(o[a],e+"queueHooks"))&&n.empty&&(r++,n.empty.add(s));return s(),i.promise(t)}});var V=/[+-]?(?:\d*\.|)\d+(?:[eE][+-]?\d+|)/.source,z=new RegExp("^(?:([+-])=|)("+V+")([a-z%]*)$","i"),W=["Top","Right","Bottom","Left"],Y=function(e,t){return e=t||e,"none"===g.css(e,"display")||!g.contains(e.ownerDocument,e)};function G(e,t,n,r){var i,o=1,a=20,s=r?function(){return r.cur()}:function(){return g.css(e,t,"")},u=s(),l=n&&n[3]||(g.cssNumber[t]?"":"px"),c=(g.cssNumber[t]||"px"!==l&&+u)&&z.exec(g.css(e,t));if(c&&c[3]!==l){l=l||c[3],n=n||[],c=+u||1;do{c/=o=o||".5",g.style(e,t,c+l)}while(o!==(o=s()/u)&&1!==o&&--a)}return n&&(c=+c||+u||0,i=n[1]?c+(n[1]+1)*n[2]:+n[2],r&&(r.unit=l,r.start=c,r.end=i)),i}var X=/^(?:checkbox|radio)$/i,K=/<([\w:-]+)/,Z=/^$|\/(?:java|ecma)script/i,J={option:[1,"<select multiple='multiple'>","</select>"],thead:[1,"<table>","</table>"],col:[2,"<table><colgroup>","</colgroup></table>"],tr:[2,"<table><tbody>","</tbody></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],_default:[0,"",""]};function Q(e,t){var n=void 0!==e.getElementsByTagName?e.getElementsByTagName(t||"*"):void 0!==e.querySelectorAll?e.querySelectorAll(t||"*"):[];return void 0===t||t&&g.nodeName(e,t)?g.merge([e],n):n}function ee(e,t){for(var n=0,r=e.length;n<r;n++)L.set(e[n],"globalEval",!t||L.get(t[n],"globalEval"))}J.optgroup=J.option,J.tbody=J.tfoot=J.colgroup=J.caption=J.thead,J.th=J.td;var te,ne,re=/<|&#?\w+;/;function ie(e,t,n,r,i){for(var o,a,s,u,l,c,d=t.createDocumentFragment(),f=[],p=0,h=e.length;p<h;p++)if((o=e[p])||0===o)if("object"===g.type(o))g.merge(f,o.nodeType?[o]:o);else if(re.test(o)){for(a=a||d.appendChild(t.createElement("div")),s=(K.exec(o)||["",""])[1].toLowerCase(),u=J[s]||J._default,a.innerHTML=u[1]+g.htmlPrefilter(o)+u[2],c=u[0];c--;)a=a.lastChild;g.merge(f,a.childNodes),(a=d.firstChild).textContent=""}else f.push(t.createTextNode(o));for(d.textContent="",p=0;o=f[p++];)if(r&&g.inArray(o,r)>-1)i&&i.push(o);else if(l=g.contains(o.ownerDocument,o),a=Q(d.appendChild(o),"script"),l&&ee(a),n)for(c=0;o=a[c++];)Z.test(o.type||"")&&n.push(o);return d}te=a.createDocumentFragment().appendChild(a.createElement("div")),(ne=a.createElement("input")).setAttribute("type","radio"),ne.setAttribute("checked","checked"),ne.setAttribute("name","t"),te.appendChild(ne),h.checkClone=te.cloneNode(!0).cloneNode(!0).lastChild.checked,te.innerHTML="<textarea>x</textarea>",h.noCloneChecked=!!te.cloneNode(!0).lastChild.defaultValue;var oe=/^key/,ae=/^(?:mouse|pointer|contextmenu|drag|drop)|click/,se=/^([^.]*)(?:\.(.+)|)/;function ue(){return!0}function le(){return!1}function ce(){try{return a.activeElement}catch(e){}}function de(e,t,n,r,i,o){var a,s;if("object"==typeof t){for(s in"string"!=typeof n&&(r=r||n,n=void 0),t)de(e,s,n,r,t[s],o);return e}if(null==r&&null==i?(i=n,r=n=void 0):null==i&&("string"==typeof n?(i=r,r=void 0):(i=r,r=n,n=void 0)),!1===i)i=le;else if(!i)return e;return 1===o&&(a=i,(i=function(e){return g().off(e),a.apply(this,arguments)}).guid=a.guid||(a.guid=g.guid++)),e.each((function(){g.event.add(this,t,i,r,n)}))}g.event={global:{},add:function(e,t,n,r,i){var o,a,s,u,l,c,d,f,p,h,m,v=L.get(e);if(v)for(n.handler&&(n=(o=n).handler,i=o.selector),n.guid||(n.guid=g.guid++),(u=v.events)||(u=v.events={}),(a=v.handle)||(a=v.handle=function(t){return void 0!==g&&g.event.triggered!==t.type?g.event.dispatch.apply(e,arguments):void 0}),l=(t=(t||"").match(M)||[""]).length;l--;)p=m=(s=se.exec(t[l])||[])[1],h=(s[2]||"").split(".").sort(),p&&(d=g.event.special[p]||{},p=(i?d.delegateType:d.bindType)||p,d=g.event.special[p]||{},c=g.extend({type:p,origType:m,data:r,handler:n,guid:n.guid,selector:i,needsContext:i&&g.expr.match.needsContext.test(i),namespace:h.join(".")},o),(f=u[p])||((f=u[p]=[]).delegateCount=0,d.setup&&!1!==d.setup.call(e,r,h,a)||e.addEventListener&&e.addEventListener(p,a)),d.add&&(d.add.call(e,c),c.handler.guid||(c.handler.guid=n.guid)),i?f.splice(f.delegateCount++,0,c):f.push(c),g.event.global[p]=!0)},remove:function(e,t,n,r,i){var o,a,s,u,l,c,d,f,p,h,m,v=L.hasData(e)&&L.get(e);if(v&&(u=v.events)){for(l=(t=(t||"").match(M)||[""]).length;l--;)if(p=m=(s=se.exec(t[l])||[])[1],h=(s[2]||"").split(".").sort(),p){for(d=g.event.special[p]||{},f=u[p=(r?d.delegateType:d.bindType)||p]||[],s=s[2]&&new RegExp("(^|\\.)"+h.join("\\.(?:.*\\.|)")+"(\\.|$)"),a=o=f.length;o--;)c=f[o],!i&&m!==c.origType||n&&n.guid!==c.guid||s&&!s.test(c.namespace)||r&&r!==c.selector&&("**"!==r||!c.selector)||(f.splice(o,1),c.selector&&f.delegateCount--,d.remove&&d.remove.call(e,c));a&&!f.length&&(d.teardown&&!1!==d.teardown.call(e,h,v.handle)||g.removeEvent(e,p,v.handle),delete u[p])}else for(p in u)g.event.remove(e,p+t[l],n,r,!0);g.isEmptyObject(u)&&L.remove(e,"handle events")}},dispatch:function(e){e=g.event.fix(e);var t,n,r,i,o,a=[],u=s.call(arguments),l=(L.get(this,"events")||{})[e.type]||[],c=g.event.special[e.type]||{};if(u[0]=e,e.delegateTarget=this,!c.preDispatch||!1!==c.preDispatch.call(this,e)){for(a=g.event.handlers.call(this,e,l),t=0;(i=a[t++])&&!e.isPropagationStopped();)for(e.currentTarget=i.elem,n=0;(o=i.handlers[n++])&&!e.isImmediatePropagationStopped();)e.rnamespace&&!e.rnamespace.test(o.namespace)||(e.handleObj=o,e.data=o.data,void 0!==(r=((g.event.special[o.origType]||{}).handle||o.handler).apply(i.elem,u))&&!1===(e.result=r)&&(e.preventDefault(),e.stopPropagation()));return c.postDispatch&&c.postDispatch.call(this,e),e.result}},handlers:function(e,t){var n,r,i,o,a=[],s=t.delegateCount,u=e.target;if(s&&u.nodeType&&("click"!==e.type||isNaN(e.button)||e.button<1))for(;u!==this;u=u.parentNode||this)if(1===u.nodeType&&(!0!==u.disabled||"click"!==e.type)){for(r=[],n=0;n<s;n++)void 0===r[i=(o=t[n]).selector+" "]&&(r[i]=o.needsContext?g(i,this).index(u)>-1:g.find(i,this,null,[u]).length),r[i]&&r.push(o);r.length&&a.push({elem:u,handlers:r})}return s<t.length&&a.push({elem:this,handlers:t.slice(s)}),a},props:"altKey bubbles cancelable ctrlKey currentTarget detail eventPhase metaKey relatedTarget shiftKey target timeStamp view which".split(" "),fixHooks:{},keyHooks:{props:"char charCode key keyCode".split(" "),filter:function(e,t){return null==e.which&&(e.which=null!=t.charCode?t.charCode:t.keyCode),e}},mouseHooks:{props:"button buttons clientX clientY offsetX offsetY pageX pageY screenX screenY toElement".split(" "),filter:function(e,t){var n,r,i,o=t.button;return null==e.pageX&&null!=t.clientX&&(r=(n=e.target.ownerDocument||a).documentElement,i=n.body,e.pageX=t.clientX+(r&&r.scrollLeft||i&&i.scrollLeft||0)-(r&&r.clientLeft||i&&i.clientLeft||0),e.pageY=t.clientY+(r&&r.scrollTop||i&&i.scrollTop||0)-(r&&r.clientTop||i&&i.clientTop||0)),e.which||void 0===o||(e.which=1&o?1:2&o?3:4&o?2:0),e}},fix:function(e){if(e[g.expando])return e;var t,n,r,i=e.type,o=e,s=this.fixHooks[i];for(s||(this.fixHooks[i]=s=ae.test(i)?this.mouseHooks:oe.test(i)?this.keyHooks:{}),r=s.props?this.props.concat(s.props):this.props,e=new g.Event(o),t=r.length;t--;)e[n=r[t]]=o[n];return e.target||(e.target=a),3===e.target.nodeType&&(e.target=e.target.parentNode),s.filter?s.filter(e,o):e},special:{load:{noBubble:!0},focus:{trigger:function(){if(this!==ce()&&this.focus)return this.focus(),!1},delegateType:"focusin"},blur:{trigger:function(){if(this===ce()&&this.blur)return this.blur(),!1},delegateType:"focusout"},click:{trigger:function(){if("checkbox"===this.type&&this.click&&g.nodeName(this,"input"))return this.click(),!1},_default:function(e){return g.nodeName(e.target,"a")}},beforeunload:{postDispatch:function(e){void 0!==e.result&&e.originalEvent&&(e.originalEvent.returnValue=e.result)}}}},g.removeEvent=function(e,t,n){e.removeEventListener&&e.removeEventListener(t,n)},g.Event=function(e,t){if(!(this instanceof g.Event))return new g.Event(e,t);e&&e.type?(this.originalEvent=e,this.type=e.type,this.isDefaultPrevented=e.defaultPrevented||void 0===e.defaultPrevented&&!1===e.returnValue?ue:le):this.type=e,t&&g.extend(this,t),this.timeStamp=e&&e.timeStamp||g.now(),this[g.expando]=!0},g.Event.prototype={constructor:g.Event,isDefaultPrevented:le,isPropagationStopped:le,isImmediatePropagationStopped:le,isSimulated:!1,preventDefault:function(){var e=this.originalEvent;this.isDefaultPrevented=ue,e&&!this.isSimulated&&e.preventDefault()},stopPropagation:function(){var e=this.originalEvent;this.isPropagationStopped=ue,e&&!this.isSimulated&&e.stopPropagation()},stopImmediatePropagation:function(){var e=this.originalEvent;this.isImmediatePropagationStopped=ue,e&&!this.isSimulated&&e.stopImmediatePropagation(),this.stopPropagation()}},g.each({mouseenter:"mouseover",mouseleave:"mouseout",pointerenter:"pointerover",pointerleave:"pointerout"},(function(e,t){g.event.special[e]={delegateType:t,bindType:t,handle:function(e){var n,r=this,i=e.relatedTarget,o=e.handleObj;return i&&(i===r||g.contains(r,i))||(e.type=o.origType,n=o.handler.apply(this,arguments),e.type=t),n}}})),g.fn.extend({on:function(e,t,n,r){return de(this,e,t,n,r)},one:function(e,t,n,r){return de(this,e,t,n,r,1)},off:function(e,t,n){var r,i;if(e&&e.preventDefault&&e.handleObj)return r=e.handleObj,g(e.delegateTarget).off(r.namespace?r.origType+"."+r.namespace:r.origType,r.selector,r.handler),this;if("object"==typeof e){for(i in e)this.off(i,t,e[i]);return this}return!1!==t&&"function"!=typeof t||(n=t,t=void 0),!1===n&&(n=le),this.each((function(){g.event.remove(this,e,n,t)}))}});var fe=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:-]+)[^>]*)\/>/gi,pe=/<script|<style|<link/i,he=/checked\s*(?:[^=]|=\s*.checked.)/i,ge=/^true\/(.*)/,me=/^\s*<!(?:\[CDATA\[|--)|(?:\]\]|--)>\s*$/g;function ve(e,t){return g.nodeName(e,"table")&&g.nodeName(11!==t.nodeType?t:t.firstChild,"tr")?e.getElementsByTagName("tbody")[0]||e.appendChild(e.ownerDocument.createElement("tbody")):e}function ye(e){return e.type=(null!==e.getAttribute("type"))+"/"+e.type,e}function be(e){var t=ge.exec(e.type);return t?e.type=t[1]:e.removeAttribute("type"),e}function $e(e,t){var n,r,i,o,a,s,u,l;if(1===t.nodeType){if(L.hasData(e)&&(o=L.access(e),a=L.set(t,o),l=o.events))for(i in delete a.handle,a.events={},l)for(n=0,r=l[i].length;n<r;n++)g.event.add(t,i,l[i][n]);U.hasData(e)&&(s=U.access(e),u=g.extend({},s),U.set(t,u))}}function we(e,t,n,r){t=u.apply([],t);var i,o,a,s,l,c,d=0,f=e.length,p=f-1,m=t[0],v=g.isFunction(m);if(v||f>1&&"string"==typeof m&&!h.checkClone&&he.test(m))return e.each((function(i){var o=e.eq(i);v&&(t[0]=m.call(this,i,o.html())),we(o,t,n,r)}));if(f&&(o=(i=ie(t,e[0].ownerDocument,!1,e,r)).firstChild,1===i.childNodes.length&&(i=o),o||r)){for(s=(a=g.map(Q(i,"script"),ye)).length;d<f;d++)l=i,d!==p&&(l=g.clone(l,!0,!0),s&&g.merge(a,Q(l,"script"))),n.call(e[d],l,d);if(s)for(c=a[a.length-1].ownerDocument,g.map(a,be),d=0;d<s;d++)l=a[d],Z.test(l.type||"")&&!L.access(l,"globalEval")&&g.contains(c,l)&&(l.src?g._evalUrl&&g._evalUrl(l.src):g.globalEval(l.textContent.replace(me,"")))}return e}function xe(e,t,n){for(var r,i=t?g.filter(t,e):e,o=0;null!=(r=i[o]);o++)n||1!==r.nodeType||g.cleanData(Q(r)),r.parentNode&&(n&&g.contains(r.ownerDocument,r)&&ee(Q(r,"script")),r.parentNode.removeChild(r));return e}g.extend({htmlPrefilter:function(e){return e.replace(fe,"<$1></$2>")},clone:function(e,t,n){var r,i,o,a,s,u,l,c=e.cloneNode(!0),d=g.contains(e.ownerDocument,e);if(!(h.noCloneChecked||1!==e.nodeType&&11!==e.nodeType||g.isXMLDoc(e)))for(a=Q(c),r=0,i=(o=Q(e)).length;r<i;r++)s=o[r],u=a[r],l=void 0,"input"===(l=u.nodeName.toLowerCase())&&X.test(s.type)?u.checked=s.checked:"input"!==l&&"textarea"!==l||(u.defaultValue=s.defaultValue);if(t)if(n)for(o=o||Q(e),a=a||Q(c),r=0,i=o.length;r<i;r++)$e(o[r],a[r]);else $e(e,c);return(a=Q(c,"script")).length>0&&ee(a,!d&&Q(e,"script")),c},cleanData:function(e){for(var t,n,r,i=g.event.special,o=0;void 0!==(n=e[o]);o++)if(R(n)){if(t=n[L.expando]){if(t.events)for(r in t.events)i[r]?g.event.remove(n,r):g.removeEvent(n,r,t.handle);n[L.expando]=void 0}n[U.expando]&&(n[U.expando]=void 0)}}}),g.fn.extend({domManip:we,detach:function(e){return xe(this,e,!0)},remove:function(e){return xe(this,e)},text:function(e){return F(this,(function(e){return void 0===e?g.text(this):this.empty().each((function(){1!==this.nodeType&&11!==this.nodeType&&9!==this.nodeType||(this.textContent=e)}))}),null,e,arguments.length)},append:function(){return we(this,arguments,(function(e){1!==this.nodeType&&11!==this.nodeType&&9!==this.nodeType||ve(this,e).appendChild(e)}))},prepend:function(){return we(this,arguments,(function(e){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var t=ve(this,e);t.insertBefore(e,t.firstChild)}}))},before:function(){return we(this,arguments,(function(e){this.parentNode&&this.parentNode.insertBefore(e,this)}))},after:function(){return we(this,arguments,(function(e){this.parentNode&&this.parentNode.insertBefore(e,this.nextSibling)}))},empty:function(){for(var e,t=0;null!=(e=this[t]);t++)1===e.nodeType&&(g.cleanData(Q(e,!1)),e.textContent="");return this},clone:function(e,t){return e=null!=e&&e,t=null==t?e:t,this.map((function(){return g.clone(this,e,t)}))},html:function(e){return F(this,(function(e){var t=this[0]||{},n=0,r=this.length;if(void 0===e&&1===t.nodeType)return t.innerHTML;if("string"==typeof e&&!pe.test(e)&&!J[(K.exec(e)||["",""])[1].toLowerCase()]){e=g.htmlPrefilter(e);try{for(;n<r;n++)1===(t=this[n]||{}).nodeType&&(g.cleanData(Q(t,!1)),t.innerHTML=e);t=0}catch(e){}}t&&this.empty().append(e)}),null,e,arguments.length)},replaceWith:function(){var e=[];return we(this,arguments,(function(t){var n=this.parentNode;g.inArray(this,e)<0&&(g.cleanData(Q(this)),n&&n.replaceChild(t,this))}),e)}}),g.each({appendTo:"append",prependTo:"prepend",insertBefore:"before",insertAfter:"after",replaceAll:"replaceWith"},(function(e,t){g.fn[e]=function(e){for(var n,r=[],i=g(e),o=i.length-1,a=0;a<=o;a++)n=a===o?this:this.clone(!0),g(i[a])[t](n),l.apply(r,n.get());return this.pushStack(r)}}));var qe,_e={HTML:"block",BODY:"block"};function Se(e,t){var n=g(t.createElement(e)).appendTo(t.body),r=g.css(n[0],"display");return n.detach(),r}function ke(e){var t=a,n=_e[e];return n||("none"!==(n=Se(e,t))&&n||((t=(qe=(qe||g("<iframe frameborder='0' width='0' height='0'/>")).appendTo(t.documentElement))[0].contentDocument).write(),t.close(),n=Se(e,t),qe.detach()),_e[e]=n),n}var Ce=/^margin/,Ee=new RegExp("^("+V+")(?!px)[a-z%]+$","i"),Te=function(e){var t=e.ownerDocument.defaultView;return t&&t.opener||(t=n),t.getComputedStyle(e)},De=function(e,t,n,r){var i,o,a={};for(o in t)a[o]=e.style[o],e.style[o]=t[o];for(o in i=n.apply(e,r||[]),t)e.style[o]=a[o];return i},Ae=a.documentElement;function Ie(e,t,n){var r,i,o,a,s=e.style;return""!==(a=(n=n||Te(e))?n.getPropertyValue(t)||n[t]:void 0)&&void 0!==a||g.contains(e.ownerDocument,e)||(a=g.style(e,t)),n&&!h.pixelMarginRight()&&Ee.test(a)&&Ce.test(t)&&(r=s.width,i=s.minWidth,o=s.maxWidth,s.minWidth=s.maxWidth=s.width=a,a=n.width,s.width=r,s.minWidth=i,s.maxWidth=o),void 0!==a?a+"":a}function Oe(e,t){return{get:function(){if(!e())return(this.get=t).apply(this,arguments);delete this.get}}}!function(){var e,t,r,i,o=a.createElement("div"),s=a.createElement("div");function u(){s.style.cssText="-webkit-box-sizing:border-box;-moz-box-sizing:border-box;box-sizing:border-box;position:relative;display:block;margin:auto;border:1px;padding:1px;top:1%;width:50%",s.innerHTML="",Ae.appendChild(o);var a=n.getComputedStyle(s);e="1%"!==a.top,i="2px"===a.marginLeft,t="4px"===a.width,s.style.marginRight="50%",r="4px"===a.marginRight,Ae.removeChild(o)}s.style&&(s.style.backgroundClip="content-box",s.cloneNode(!0).style.backgroundClip="",h.clearCloneStyle="content-box"===s.style.backgroundClip,o.style.cssText="border:0;width:8px;height:0;top:0;left:-9999px;padding:0;margin-top:1px;position:absolute",o.appendChild(s),g.extend(h,{pixelPosition:function(){return u(),e},boxSizingReliable:function(){return null==t&&u(),t},pixelMarginRight:function(){return null==t&&u(),r},reliableMarginLeft:function(){return null==t&&u(),i},reliableMarginRight:function(){var e,t=s.appendChild(a.createElement("div"));return t.style.cssText=s.style.cssText="-webkit-box-sizing:content-box;box-sizing:content-box;display:block;margin:0;border:0;padding:0",t.style.marginRight=t.style.width="0",s.style.width="1px",Ae.appendChild(o),e=!parseFloat(n.getComputedStyle(t).marginRight),Ae.removeChild(o),s.removeChild(t),e}}))}();var Me=/^(none|table(?!-c[ea]).+)/,Pe={position:"absolute",visibility:"hidden",display:"block"},Fe={letterSpacing:"0",fontWeight:"400"},Re=["Webkit","O","Moz","ms"],Ne=a.createElement("div").style;function Le(e){if(e in Ne)return e;for(var t=e[0].toUpperCase()+e.slice(1),n=Re.length;n--;)if((e=Re[n]+t)in Ne)return e}function Ue(e,t,n){var r=z.exec(t);return r?Math.max(0,r[2]-(n||0))+(r[3]||"px"):t}function je(e,t,n,r,i){for(var o=n===(r?"border":"content")?4:"width"===t?1:0,a=0;o<4;o+=2)"margin"===n&&(a+=g.css(e,n+W[o],!0,i)),r?("content"===n&&(a-=g.css(e,"padding"+W[o],!0,i)),"margin"!==n&&(a-=g.css(e,"border"+W[o]+"Width",!0,i))):(a+=g.css(e,"padding"+W[o],!0,i),"padding"!==n&&(a+=g.css(e,"border"+W[o]+"Width",!0,i)));return a}function Be(e,t,n){var r=!0,i="width"===t?e.offsetWidth:e.offsetHeight,o=Te(e),a="border-box"===g.css(e,"boxSizing",!1,o);if(i<=0||null==i){if(((i=Ie(e,t,o))<0||null==i)&&(i=e.style[t]),Ee.test(i))return i;r=a&&(h.boxSizingReliable()||i===e.style[t]),i=parseFloat(i)||0}return i+je(e,t,n||(a?"border":"content"),r,o)+"px"}function He(e,t){for(var n,r,i,o=[],a=0,s=e.length;a<s;a++)(r=e[a]).style&&(o[a]=L.get(r,"olddisplay"),n=r.style.display,t?(o[a]||"none"!==n||(r.style.display=""),""===r.style.display&&Y(r)&&(o[a]=L.access(r,"olddisplay",ke(r.nodeName)))):(i=Y(r),"none"===n&&i||L.set(r,"olddisplay",i?n:g.css(r,"display"))));for(a=0;a<s;a++)(r=e[a]).style&&(t&&"none"!==r.style.display&&""!==r.style.display||(r.style.display=t?o[a]||"":"none"));return e}function Ve(e,t,n,r,i){return new Ve.prototype.init(e,t,n,r,i)}g.extend({cssHooks:{opacity:{get:function(e,t){if(t){var n=Ie(e,"opacity");return""===n?"1":n}}}},cssNumber:{animationIterationCount:!0,columnCount:!0,fillOpacity:!0,flexGrow:!0,flexShrink:!0,fontWeight:!0,lineHeight:!0,opacity:!0,order:!0,orphans:!0,widows:!0,zIndex:!0,zoom:!0},cssProps:{float:"cssFloat"},style:function(e,t,n,r){if(e&&3!==e.nodeType&&8!==e.nodeType&&e.style){var i,o,a,s=g.camelCase(t),u=e.style;if(t=g.cssProps[s]||(g.cssProps[s]=Le(s)||s),a=g.cssHooks[t]||g.cssHooks[s],void 0===n)return a&&"get"in a&&void 0!==(i=a.get(e,!1,r))?i:u[t];"string"==(o=typeof n)&&(i=z.exec(n))&&i[1]&&(n=G(e,t,i),o="number"),null!=n&&n==n&&("number"===o&&(n+=i&&i[3]||(g.cssNumber[s]?"":"px")),h.clearCloneStyle||""!==n||0!==t.indexOf("background")||(u[t]="inherit"),a&&"set"in a&&void 0===(n=a.set(e,n,r))||(u[t]=n))}},css:function(e,t,n,r){var i,o,a,s=g.camelCase(t);return t=g.cssProps[s]||(g.cssProps[s]=Le(s)||s),(a=g.cssHooks[t]||g.cssHooks[s])&&"get"in a&&(i=a.get(e,!0,n)),void 0===i&&(i=Ie(e,t,r)),"normal"===i&&t in Fe&&(i=Fe[t]),""===n||n?(o=parseFloat(i),!0===n||isFinite(o)?o||0:i):i}}),g.each(["height","width"],(function(e,t){g.cssHooks[t]={get:function(e,n,r){if(n)return Me.test(g.css(e,"display"))&&0===e.offsetWidth?De(e,Pe,(function(){return Be(e,t,r)})):Be(e,t,r)},set:function(e,n,r){var i,o=r&&Te(e),a=r&&je(e,t,r,"border-box"===g.css(e,"boxSizing",!1,o),o);return a&&(i=z.exec(n))&&"px"!==(i[3]||"px")&&(e.style[t]=n,n=g.css(e,t)),Ue(0,n,a)}}})),g.cssHooks.marginLeft=Oe(h.reliableMarginLeft,(function(e,t){if(t)return(parseFloat(Ie(e,"marginLeft"))||e.getBoundingClientRect().left-De(e,{marginLeft:0},(function(){return e.getBoundingClientRect().left})))+"px"})),g.cssHooks.marginRight=Oe(h.reliableMarginRight,(function(e,t){if(t)return De(e,{display:"inline-block"},Ie,[e,"marginRight"])})),g.each({margin:"",padding:"",border:"Width"},(function(e,t){g.cssHooks[e+t]={expand:function(n){for(var r=0,i={},o="string"==typeof n?n.split(" "):[n];r<4;r++)i[e+W[r]+t]=o[r]||o[r-2]||o[0];return i}},Ce.test(e)||(g.cssHooks[e+t].set=Ue)})),g.fn.extend({css:function(e,t){return F(this,(function(e,t,n){var r,i,o={},a=0;if(g.isArray(t)){for(r=Te(e),i=t.length;a<i;a++)o[t[a]]=g.css(e,t[a],!1,r);return o}return void 0!==n?g.style(e,t,n):g.css(e,t)}),e,t,arguments.length>1)},show:function(){return He(this,!0)},hide:function(){return He(this)},toggle:function(e){return"boolean"==typeof e?e?this.show():this.hide():this.each((function(){Y(this)?g(this).show():g(this).hide()}))}}),g.Tween=Ve,Ve.prototype={constructor:Ve,init:function(e,t,n,r,i,o){this.elem=e,this.prop=n,this.easing=i||g.easing._default,this.options=t,this.start=this.now=this.cur(),this.end=r,this.unit=o||(g.cssNumber[n]?"":"px")},cur:function(){var e=Ve.propHooks[this.prop];return e&&e.get?e.get(this):Ve.propHooks._default.get(this)},run:function(e){var t,n=Ve.propHooks[this.prop];return this.options.duration?this.pos=t=g.easing[this.easing](e,this.options.duration*e,0,1,this.options.duration):this.pos=t=e,this.now=(this.end-this.start)*t+this.start,this.options.step&&this.options.step.call(this.elem,this.now,this),n&&n.set?n.set(this):Ve.propHooks._default.set(this),this}},Ve.prototype.init.prototype=Ve.prototype,Ve.propHooks={_default:{get:function(e){var t;return 1!==e.elem.nodeType||null!=e.elem[e.prop]&&null==e.elem.style[e.prop]?e.elem[e.prop]:(t=g.css(e.elem,e.prop,""))&&"auto"!==t?t:0},set:function(e){g.fx.step[e.prop]?g.fx.step[e.prop](e):1!==e.elem.nodeType||null==e.elem.style[g.cssProps[e.prop]]&&!g.cssHooks[e.prop]?e.elem[e.prop]=e.now:g.style(e.elem,e.prop,e.now+e.unit)}}},Ve.propHooks.scrollTop=Ve.propHooks.scrollLeft={set:function(e){e.elem.nodeType&&e.elem.parentNode&&(e.elem[e.prop]=e.now)}},g.easing={linear:function(e){return e},swing:function(e){return.5-Math.cos(e*Math.PI)/2},_default:"swing"},g.fx=Ve.prototype.init,g.fx.step={};var ze,We,Ye=/^(?:toggle|show|hide)$/,Ge=/queueHooks$/;function Xe(){return n.setTimeout((function(){ze=void 0})),ze=g.now()}function Ke(e,t){var n,r=0,i={height:e};for(t=t?1:0;r<4;r+=2-t)i["margin"+(n=W[r])]=i["padding"+n]=e;return t&&(i.opacity=i.width=e),i}function Ze(e,t,n){for(var r,i=(Je.tweeners[t]||[]).concat(Je.tweeners["*"]),o=0,a=i.length;o<a;o++)if(r=i[o].call(n,t,e))return r}function Je(e,t,n){var r,i,o=0,a=Je.prefilters.length,s=g.Deferred().always((function(){delete u.elem})),u=function(){if(i)return!1;for(var t=ze||Xe(),n=Math.max(0,l.startTime+l.duration-t),r=1-(n/l.duration||0),o=0,a=l.tweens.length;o<a;o++)l.tweens[o].run(r);return s.notifyWith(e,[l,r,n]),r<1&&a?n:(s.resolveWith(e,[l]),!1)},l=s.promise({elem:e,props:g.extend({},t),opts:g.extend(!0,{specialEasing:{},easing:g.easing._default},n),originalProperties:t,originalOptions:n,startTime:ze||Xe(),duration:n.duration,tweens:[],createTween:function(t,n){var r=g.Tween(e,l.opts,t,n,l.opts.specialEasing[t]||l.opts.easing);return l.tweens.push(r),r},stop:function(t){var n=0,r=t?l.tweens.length:0;if(i)return this;for(i=!0;n<r;n++)l.tweens[n].run(1);return t?(s.notifyWith(e,[l,1,0]),s.resolveWith(e,[l,t])):s.rejectWith(e,[l,t]),this}}),c=l.props;for(function(e,t){var n,r,i,o,a;for(n in e)if(i=t[r=g.camelCase(n)],o=e[n],g.isArray(o)&&(i=o[1],o=e[n]=o[0]),n!==r&&(e[r]=o,delete e[n]),(a=g.cssHooks[r])&&"expand"in a)for(n in o=a.expand(o),delete e[r],o)n in e||(e[n]=o[n],t[n]=i);else t[r]=i}(c,l.opts.specialEasing);o<a;o++)if(r=Je.prefilters[o].call(l,e,c,l.opts))return g.isFunction(r.stop)&&(g._queueHooks(l.elem,l.opts.queue).stop=g.proxy(r.stop,r)),r;return g.map(c,Ze,l),g.isFunction(l.opts.start)&&l.opts.start.call(e,l),g.fx.timer(g.extend(u,{elem:e,anim:l,queue:l.opts.queue})),l.progress(l.opts.progress).done(l.opts.done,l.opts.complete).fail(l.opts.fail).always(l.opts.always)}g.Animation=g.extend(Je,{tweeners:{"*":[function(e,t){var n=this.createTween(e,t);return G(n.elem,e,z.exec(t),n),n}]},tweener:function(e,t){g.isFunction(e)?(t=e,e=["*"]):e=e.match(M);for(var n,r=0,i=e.length;r<i;r++)n=e[r],Je.tweeners[n]=Je.tweeners[n]||[],Je.tweeners[n].unshift(t)},prefilters:[function(e,t,n){var r,i,o,a,s,u,l,c=this,d={},f=e.style,p=e.nodeType&&Y(e),h=L.get(e,"fxshow");for(r in n.queue||(null==(s=g._queueHooks(e,"fx")).unqueued&&(s.unqueued=0,u=s.empty.fire,s.empty.fire=function(){s.unqueued||u()}),s.unqueued++,c.always((function(){c.always((function(){s.unqueued--,g.queue(e,"fx").length||s.empty.fire()}))}))),1===e.nodeType&&("height"in t||"width"in t)&&(n.overflow=[f.overflow,f.overflowX,f.overflowY],"inline"===("none"===(l=g.css(e,"display"))?L.get(e,"olddisplay")||ke(e.nodeName):l)&&"none"===g.css(e,"float")&&(f.display="inline-block")),n.overflow&&(f.overflow="hidden",c.always((function(){f.overflow=n.overflow[0],f.overflowX=n.overflow[1],f.overflowY=n.overflow[2]}))),t)if(i=t[r],Ye.exec(i)){if(delete t[r],o=o||"toggle"===i,i===(p?"hide":"show")){if("show"!==i||!h||void 0===h[r])continue;p=!0}d[r]=h&&h[r]||g.style(e,r)}else l=void 0;if(g.isEmptyObject(d))"inline"===("none"===l?ke(e.nodeName):l)&&(f.display=l);else for(r in h?"hidden"in h&&(p=h.hidden):h=L.access(e,"fxshow",{}),o&&(h.hidden=!p),p?g(e).show():c.done((function(){g(e).hide()})),c.done((function(){var t;for(t in L.remove(e,"fxshow"),d)g.style(e,t,d[t])})),d)a=Ze(p?h[r]:0,r,c),r in h||(h[r]=a.start,p&&(a.end=a.start,a.start="width"===r||"height"===r?1:0))}],prefilter:function(e,t){t?Je.prefilters.unshift(e):Je.prefilters.push(e)}}),g.speed=function(e,t,n){var r=e&&"object"==typeof e?g.extend({},e):{complete:n||!n&&t||g.isFunction(e)&&e,duration:e,easing:n&&t||t&&!g.isFunction(t)&&t};return r.duration=g.fx.off?0:"number"==typeof r.duration?r.duration:r.duration in g.fx.speeds?g.fx.speeds[r.duration]:g.fx.speeds._default,null!=r.queue&&!0!==r.queue||(r.queue="fx"),r.old=r.complete,r.complete=function(){g.isFunction(r.old)&&r.old.call(this),r.queue&&g.dequeue(this,r.queue)},r},g.fn.extend({fadeTo:function(e,t,n,r){return this.filter(Y).css("opacity",0).show().end().animate({opacity:t},e,n,r)},animate:function(e,t,n,r){var i=g.isEmptyObject(e),o=g.speed(t,n,r),a=function(){var t=Je(this,g.extend({},e),o);(i||L.get(this,"finish"))&&t.stop(!0)};return a.finish=a,i||!1===o.queue?this.each(a):this.queue(o.queue,a)},stop:function(e,t,n){var r=function(e){var t=e.stop;delete e.stop,t(n)};return"string"!=typeof e&&(n=t,t=e,e=void 0),t&&!1!==e&&this.queue(e||"fx",[]),this.each((function(){var t=!0,i=null!=e&&e+"queueHooks",o=g.timers,a=L.get(this);if(i)a[i]&&a[i].stop&&r(a[i]);else for(i in a)a[i]&&a[i].stop&&Ge.test(i)&&r(a[i]);for(i=o.length;i--;)o[i].elem!==this||null!=e&&o[i].queue!==e||(o[i].anim.stop(n),t=!1,o.splice(i,1));!t&&n||g.dequeue(this,e)}))},finish:function(e){return!1!==e&&(e=e||"fx"),this.each((function(){var t,n=L.get(this),r=n[e+"queue"],i=n[e+"queueHooks"],o=g.timers,a=r?r.length:0;for(n.finish=!0,g.queue(this,e,[]),i&&i.stop&&i.stop.call(this,!0),t=o.length;t--;)o[t].elem===this&&o[t].queue===e&&(o[t].anim.stop(!0),o.splice(t,1));for(t=0;t<a;t++)r[t]&&r[t].finish&&r[t].finish.call(this);delete n.finish}))}}),g.each(["toggle","show","hide"],(function(e,t){var n=g.fn[t];g.fn[t]=function(e,r,i){return null==e||"boolean"==typeof e?n.apply(this,arguments):this.animate(Ke(t,!0),e,r,i)}})),g.each({slideDown:Ke("show"),slideUp:Ke("hide"),slideToggle:Ke("toggle"),fadeIn:{opacity:"show"},fadeOut:{opacity:"hide"},fadeToggle:{opacity:"toggle"}},(function(e,t){g.fn[e]=function(e,n,r){return this.animate(t,e,n,r)}})),g.timers=[],g.fx.tick=function(){var e,t=0,n=g.timers;for(ze=g.now();t<n.length;t++)(e=n[t])()||n[t]!==e||n.splice(t--,1);n.length||g.fx.stop(),ze=void 0},g.fx.timer=function(e){g.timers.push(e),e()?g.fx.start():g.timers.pop()},g.fx.interval=13,g.fx.start=function(){We||(We=n.setInterval(g.fx.tick,g.fx.interval))},g.fx.stop=function(){n.clearInterval(We),We=null},g.fx.speeds={slow:600,fast:200,_default:400},g.fn.delay=function(e,t){return e=g.fx&&g.fx.speeds[e]||e,t=t||"fx",this.queue(t,(function(t,r){var i=n.setTimeout(t,e);r.stop=function(){n.clearTimeout(i)}}))},function(){var e=a.createElement("input"),t=a.createElement("select"),n=t.appendChild(a.createElement("option"));e.type="checkbox",h.checkOn=""!==e.value,h.optSelected=n.selected,t.disabled=!0,h.optDisabled=!n.disabled,(e=a.createElement("input")).value="t",e.type="radio",h.radioValue="t"===e.value}();var Qe,et=g.expr.attrHandle;g.fn.extend({attr:function(e,t){return F(this,g.attr,e,t,arguments.length>1)},removeAttr:function(e){return this.each((function(){g.removeAttr(this,e)}))}}),g.extend({attr:function(e,t,n){var r,i,o=e.nodeType;if(3!==o&&8!==o&&2!==o)return void 0===e.getAttribute?g.prop(e,t,n):(1===o&&g.isXMLDoc(e)||(t=t.toLowerCase(),i=g.attrHooks[t]||(g.expr.match.bool.test(t)?Qe:void 0)),void 0!==n?null===n?void g.removeAttr(e,t):i&&"set"in i&&void 0!==(r=i.set(e,n,t))?r:(e.setAttribute(t,n+""),n):i&&"get"in i&&null!==(r=i.get(e,t))?r:null==(r=g.find.attr(e,t))?void 0:r)},attrHooks:{type:{set:function(e,t){if(!h.radioValue&&"radio"===t&&g.nodeName(e,"input")){var n=e.value;return e.setAttribute("type",t),n&&(e.value=n),t}}}},removeAttr:function(e,t){var n,r,i=0,o=t&&t.match(M);if(o&&1===e.nodeType)for(;n=o[i++];)r=g.propFix[n]||n,g.expr.match.bool.test(n)&&(e[r]=!1),e.removeAttribute(n)}}),Qe={set:function(e,t,n){return!1===t?g.removeAttr(e,n):e.setAttribute(n,n),n}},g.each(g.expr.match.bool.source.match(/\w+/g),(function(e,t){var n=et[t]||g.find.attr;et[t]=function(e,t,r){var i,o;return r||(o=et[t],et[t]=i,i=null!=n(e,t,r)?t.toLowerCase():null,et[t]=o),i}}));var tt=/^(?:input|select|textarea|button)$/i,nt=/^(?:a|area)$/i;g.fn.extend({prop:function(e,t){return F(this,g.prop,e,t,arguments.length>1)},removeProp:function(e){return this.each((function(){delete this[g.propFix[e]||e]}))}}),g.extend({prop:function(e,t,n){var r,i,o=e.nodeType;if(3!==o&&8!==o&&2!==o)return 1===o&&g.isXMLDoc(e)||(t=g.propFix[t]||t,i=g.propHooks[t]),void 0!==n?i&&"set"in i&&void 0!==(r=i.set(e,n,t))?r:e[t]=n:i&&"get"in i&&null!==(r=i.get(e,t))?r:e[t]},propHooks:{tabIndex:{get:function(e){var t=g.find.attr(e,"tabindex");return t?parseInt(t,10):tt.test(e.nodeName)||nt.test(e.nodeName)&&e.href?0:-1}}},propFix:{for:"htmlFor",class:"className"}}),h.optSelected||(g.propHooks.selected={get:function(e){var t=e.parentNode;return t&&t.parentNode&&t.parentNode.selectedIndex,null},set:function(e){var t=e.parentNode;t&&(t.selectedIndex,t.parentNode&&t.parentNode.selectedIndex)}}),g.each(["tabIndex","readOnly","maxLength","cellSpacing","cellPadding","rowSpan","colSpan","useMap","frameBorder","contentEditable"],(function(){g.propFix[this.toLowerCase()]=this}));var rt=/[\t\r\n\f]/g;function it(e){return e.getAttribute&&e.getAttribute("class")||""}g.fn.extend({addClass:function(e){var t,n,r,i,o,a,s,u=0;if(g.isFunction(e))return this.each((function(t){g(this).addClass(e.call(this,t,it(this)))}));if("string"==typeof e&&e)for(t=e.match(M)||[];n=this[u++];)if(i=it(n),r=1===n.nodeType&&(" "+i+" ").replace(rt," ")){for(a=0;o=t[a++];)r.indexOf(" "+o+" ")<0&&(r+=o+" ");i!==(s=g.trim(r))&&n.setAttribute("class",s)}return this},removeClass:function(e){var t,n,r,i,o,a,s,u=0;if(g.isFunction(e))return this.each((function(t){g(this).removeClass(e.call(this,t,it(this)))}));if(!arguments.length)return this.attr("class","");if("string"==typeof e&&e)for(t=e.match(M)||[];n=this[u++];)if(i=it(n),r=1===n.nodeType&&(" "+i+" ").replace(rt," ")){for(a=0;o=t[a++];)for(;r.indexOf(" "+o+" ")>-1;)r=r.replace(" "+o+" "," ");i!==(s=g.trim(r))&&n.setAttribute("class",s)}return this},toggleClass:function(e,t){var n=typeof e;return"boolean"==typeof t&&"string"===n?t?this.addClass(e):this.removeClass(e):g.isFunction(e)?this.each((function(n){g(this).toggleClass(e.call(this,n,it(this),t),t)})):this.each((function(){var t,r,i,o;if("string"===n)for(r=0,i=g(this),o=e.match(M)||[];t=o[r++];)i.hasClass(t)?i.removeClass(t):i.addClass(t);else void 0!==e&&"boolean"!==n||((t=it(this))&&L.set(this,"__className__",t),this.setAttribute&&this.setAttribute("class",t||!1===e?"":L.get(this,"__className__")||""))}))},hasClass:function(e){var t,n,r=0;for(t=" "+e+" ";n=this[r++];)if(1===n.nodeType&&(" "+it(n)+" ").replace(rt," ").indexOf(t)>-1)return!0;return!1}});var ot=/\r/g,at=/[\x20\t\r\n\f]+/g;g.fn.extend({val:function(e){var t,n,r,i=this[0];return arguments.length?(r=g.isFunction(e),this.each((function(n){var i;1===this.nodeType&&(null==(i=r?e.call(this,n,g(this).val()):e)?i="":"number"==typeof i?i+="":g.isArray(i)&&(i=g.map(i,(function(e){return null==e?"":e+""}))),(t=g.valHooks[this.type]||g.valHooks[this.nodeName.toLowerCase()])&&"set"in t&&void 0!==t.set(this,i,"value")||(this.value=i))}))):i?(t=g.valHooks[i.type]||g.valHooks[i.nodeName.toLowerCase()])&&"get"in t&&void 0!==(n=t.get(i,"value"))?n:"string"==typeof(n=i.value)?n.replace(ot,""):null==n?"":n:void 0}}),g.extend({valHooks:{option:{get:function(e){var t=g.find.attr(e,"value");return null!=t?t:g.trim(g.text(e)).replace(at," ")}},select:{get:function(e){for(var t,n,r=e.options,i=e.selectedIndex,o="select-one"===e.type||i<0,a=o?null:[],s=o?i+1:r.length,u=i<0?s:o?i:0;u<s;u++)if(((n=r[u]).selected||u===i)&&(h.optDisabled?!n.disabled:null===n.getAttribute("disabled"))&&(!n.parentNode.disabled||!g.nodeName(n.parentNode,"optgroup"))){if(t=g(n).val(),o)return t;a.push(t)}return a},set:function(e,t){for(var n,r,i=e.options,o=g.makeArray(t),a=i.length;a--;)((r=i[a]).selected=g.inArray(g.valHooks.option.get(r),o)>-1)&&(n=!0);return n||(e.selectedIndex=-1),o}}}}),g.each(["radio","checkbox"],(function(){g.valHooks[this]={set:function(e,t){if(g.isArray(t))return e.checked=g.inArray(g(e).val(),t)>-1}},h.checkOn||(g.valHooks[this].get=function(e){return null===e.getAttribute("value")?"on":e.value})}));var st=/^(?:focusinfocus|focusoutblur)$/;g.extend(g.event,{trigger:function(e,t,r,i){var o,s,u,l,c,d,f,h=[r||a],m=p.call(e,"type")?e.type:e,v=p.call(e,"namespace")?e.namespace.split("."):[];if(s=u=r=r||a,3!==r.nodeType&&8!==r.nodeType&&!st.test(m+g.event.triggered)&&(m.indexOf(".")>-1&&(v=m.split("."),m=v.shift(),v.sort()),c=m.indexOf(":")<0&&"on"+m,(e=e[g.expando]?e:new g.Event(m,"object"==typeof e&&e)).isTrigger=i?2:3,e.namespace=v.join("."),e.rnamespace=e.namespace?new RegExp("(^|\\.)"+v.join("\\.(?:.*\\.|)")+"(\\.|$)"):null,e.result=void 0,e.target||(e.target=r),t=null==t?[e]:g.makeArray(t,[e]),f=g.event.special[m]||{},i||!f.trigger||!1!==f.trigger.apply(r,t))){if(!i&&!f.noBubble&&!g.isWindow(r)){for(l=f.delegateType||m,st.test(l+m)||(s=s.parentNode);s;s=s.parentNode)h.push(s),u=s;u===(r.ownerDocument||a)&&h.push(u.defaultView||u.parentWindow||n)}for(o=0;(s=h[o++])&&!e.isPropagationStopped();)e.type=o>1?l:f.bindType||m,(d=(L.get(s,"events")||{})[e.type]&&L.get(s,"handle"))&&d.apply(s,t),(d=c&&s[c])&&d.apply&&R(s)&&(e.result=d.apply(s,t),!1===e.result&&e.preventDefault());return e.type=m,i||e.isDefaultPrevented()||f._default&&!1!==f._default.apply(h.pop(),t)||!R(r)||c&&g.isFunction(r[m])&&!g.isWindow(r)&&((u=r[c])&&(r[c]=null),g.event.triggered=m,r[m](),g.event.triggered=void 0,u&&(r[c]=u)),e.result}},simulate:function(e,t,n){var r=g.extend(new g.Event,n,{type:e,isSimulated:!0});g.event.trigger(r,null,t)}}),g.fn.extend({trigger:function(e,t){return this.each((function(){g.event.trigger(e,t,this)}))},triggerHandler:function(e,t){var n=this[0];if(n)return g.event.trigger(e,t,n,!0)}}),g.each("blur focus focusin focusout load resize scroll unload click dblclick mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave change select submit keydown keypress keyup error contextmenu".split(" "),(function(e,t){g.fn[t]=function(e,n){return arguments.length>0?this.on(t,null,e,n):this.trigger(t)}})),g.fn.extend({hover:function(e,t){return this.mouseenter(e).mouseleave(t||e)}}),h.focusin="onfocusin"in n,h.focusin||g.each({focus:"focusin",blur:"focusout"},(function(e,t){var n=function(e){g.event.simulate(t,e.target,g.event.fix(e))};g.event.special[t]={setup:function(){var r=this.ownerDocument||this,i=L.access(r,t);i||r.addEventListener(e,n,!0),L.access(r,t,(i||0)+1)},teardown:function(){var r=this.ownerDocument||this,i=L.access(r,t)-1;i?L.access(r,t,i):(r.removeEventListener(e,n,!0),L.remove(r,t))}}}));var ut=n.location,lt=g.now(),ct=/\?/;g.parseJSON=function(e){return JSON.parse(e+"")},g.parseXML=function(e){var t;if(!e||"string"!=typeof e)return null;try{t=(new n.DOMParser).parseFromString(e,"text/xml")}catch(e){t=void 0}return t&&!t.getElementsByTagName("parsererror").length||g.error("Invalid XML: "+e),t};var dt=/#.*$/,ft=/([?&])_=[^&]*/,pt=/^(.*?):[ \t]*([^\r\n]*)$/gm,ht=/^(?:GET|HEAD)$/,gt=/^\/\//,mt={},vt={},yt="*/".concat("*"),bt=a.createElement("a");function $t(e){return function(t,n){"string"!=typeof t&&(n=t,t="*");var r,i=0,o=t.toLowerCase().match(M)||[];if(g.isFunction(n))for(;r=o[i++];)"+"===r[0]?(r=r.slice(1)||"*",(e[r]=e[r]||[]).unshift(n)):(e[r]=e[r]||[]).push(n)}}function wt(e,t,n,r){var i={},o=e===vt;function a(s){var u;return i[s]=!0,g.each(e[s]||[],(function(e,s){var l=s(t,n,r);return"string"!=typeof l||o||i[l]?o?!(u=l):void 0:(t.dataTypes.unshift(l),a(l),!1)})),u}return a(t.dataTypes[0])||!i["*"]&&a("*")}function xt(e,t){var n,r,i=g.ajaxSettings.flatOptions||{};for(n in t)void 0!==t[n]&&((i[n]?e:r||(r={}))[n]=t[n]);return r&&g.extend(!0,e,r),e}bt.href=ut.href,g.extend({active:0,lastModified:{},etag:{},ajaxSettings:{url:ut.href,type:"GET",isLocal:/^(?:about|app|app-storage|.+-extension|file|res|widget):$/.test(ut.protocol),global:!0,processData:!0,async:!0,contentType:"application/x-www-form-urlencoded; charset=UTF-8",accepts:{"*":yt,text:"text/plain",html:"text/html",xml:"application/xml, text/xml",json:"application/json, text/javascript"},contents:{xml:/\bxml\b/,html:/\bhtml/,json:/\bjson\b/},responseFields:{xml:"responseXML",text:"responseText",json:"responseJSON"},converters:{"* text":String,"text html":!0,"text json":g.parseJSON,"text xml":g.parseXML},flatOptions:{url:!0,context:!0}},ajaxSetup:function(e,t){return t?xt(xt(e,g.ajaxSettings),t):xt(g.ajaxSettings,e)},ajaxPrefilter:$t(mt),ajaxTransport:$t(vt),ajax:function(e,t){"object"==typeof e&&(t=e,e=void 0),t=t||{};var r,i,o,s,u,l,c,d,f=g.ajaxSetup({},t),p=f.context||f,h=f.context&&(p.nodeType||p.jquery)?g(p):g.event,m=g.Deferred(),v=g.Callbacks("once memory"),y=f.statusCode||{},b={},$={},w=0,x="canceled",q={readyState:0,getResponseHeader:function(e){var t;if(2===w){if(!s)for(s={};t=pt.exec(o);)s[t[1].toLowerCase()]=t[2];t=s[e.toLowerCase()]}return null==t?null:t},getAllResponseHeaders:function(){return 2===w?o:null},setRequestHeader:function(e,t){var n=e.toLowerCase();return w||(e=$[n]=$[n]||e,b[e]=t),this},overrideMimeType:function(e){return w||(f.mimeType=e),this},statusCode:function(e){var t;if(e)if(w<2)for(t in e)y[t]=[y[t],e[t]];else q.always(e[q.status]);return this},abort:function(e){var t=e||x;return r&&r.abort(t),_(0,t),this}};if(m.promise(q).complete=v.add,q.success=q.done,q.error=q.fail,f.url=((e||f.url||ut.href)+"").replace(dt,"").replace(gt,ut.protocol+"//"),f.type=t.method||t.type||f.method||f.type,f.dataTypes=g.trim(f.dataType||"*").toLowerCase().match(M)||[""],null==f.crossDomain){l=a.createElement("a");try{l.href=f.url,l.href=l.href,f.crossDomain=bt.protocol+"//"+bt.host!=l.protocol+"//"+l.host}catch(e){f.crossDomain=!0}}if(f.data&&f.processData&&"string"!=typeof f.data&&(f.data=g.param(f.data,f.traditional)),wt(mt,f,t,q),2===w)return q;for(d in(c=g.event&&f.global)&&0==g.active++&&g.event.trigger("ajaxStart"),f.type=f.type.toUpperCase(),f.hasContent=!ht.test(f.type),i=f.url,f.hasContent||(f.data&&(i=f.url+=(ct.test(i)?"&":"?")+f.data,delete f.data),!1===f.cache&&(f.url=ft.test(i)?i.replace(ft,"$1_="+lt++):i+(ct.test(i)?"&":"?")+"_="+lt++)),f.ifModified&&(g.lastModified[i]&&q.setRequestHeader("If-Modified-Since",g.lastModified[i]),g.etag[i]&&q.setRequestHeader("If-None-Match",g.etag[i])),(f.data&&f.hasContent&&!1!==f.contentType||t.contentType)&&q.setRequestHeader("Content-Type",f.contentType),q.setRequestHeader("Accept",f.dataTypes[0]&&f.accepts[f.dataTypes[0]]?f.accepts[f.dataTypes[0]]+("*"!==f.dataTypes[0]?", "+yt+"; q=0.01":""):f.accepts["*"]),f.headers)q.setRequestHeader(d,f.headers[d]);if(f.beforeSend&&(!1===f.beforeSend.call(p,q,f)||2===w))return q.abort();for(d in x="abort",{success:1,error:1,complete:1})q[d](f[d]);if(r=wt(vt,f,t,q)){if(q.readyState=1,c&&h.trigger("ajaxSend",[q,f]),2===w)return q;f.async&&f.timeout>0&&(u=n.setTimeout((function(){q.abort("timeout")}),f.timeout));try{w=1,r.send(b,_)}catch(e){if(!(w<2))throw e;_(-1,e)}}else _(-1,"No Transport");function _(e,t,a,s){var l,d,b,$,x,_=t;2!==w&&(w=2,u&&n.clearTimeout(u),r=void 0,o=s||"",q.readyState=e>0?4:0,l=e>=200&&e<300||304===e,a&&($=function(e,t,n){for(var r,i,o,a,s=e.contents,u=e.dataTypes;"*"===u[0];)u.shift(),void 0===r&&(r=e.mimeType||t.getResponseHeader("Content-Type"));if(r)for(i in s)if(s[i]&&s[i].test(r)){u.unshift(i);break}if(u[0]in n)o=u[0];else{for(i in n){if(!u[0]||e.converters[i+" "+u[0]]){o=i;break}a||(a=i)}o=o||a}if(o)return o!==u[0]&&u.unshift(o),n[o]}(f,q,a)),$=function(e,t,n,r){var i,o,a,s,u,l={},c=e.dataTypes.slice();if(c[1])for(a in e.converters)l[a.toLowerCase()]=e.converters[a];for(o=c.shift();o;)if(e.responseFields[o]&&(n[e.responseFields[o]]=t),!u&&r&&e.dataFilter&&(t=e.dataFilter(t,e.dataType)),u=o,o=c.shift())if("*"===o)o=u;else if("*"!==u&&u!==o){if(!(a=l[u+" "+o]||l["* "+o]))for(i in l)if((s=i.split(" "))[1]===o&&(a=l[u+" "+s[0]]||l["* "+s[0]])){!0===a?a=l[i]:!0!==l[i]&&(o=s[0],c.unshift(s[1]));break}if(!0!==a)if(a&&e.throws)t=a(t);else try{t=a(t)}catch(e){return{state:"parsererror",error:a?e:"No conversion from "+u+" to "+o}}}return{state:"success",data:t}}(f,$,q,l),l?(f.ifModified&&((x=q.getResponseHeader("Last-Modified"))&&(g.lastModified[i]=x),(x=q.getResponseHeader("etag"))&&(g.etag[i]=x)),204===e||"HEAD"===f.type?_="nocontent":304===e?_="notmodified":(_=$.state,d=$.data,l=!(b=$.error))):(b=_,!e&&_||(_="error",e<0&&(e=0))),q.status=e,q.statusText=(t||_)+"",l?m.resolveWith(p,[d,_,q]):m.rejectWith(p,[q,_,b]),q.statusCode(y),y=void 0,c&&h.trigger(l?"ajaxSuccess":"ajaxError",[q,f,l?d:b]),v.fireWith(p,[q,_]),c&&(h.trigger("ajaxComplete",[q,f]),--g.active||g.event.trigger("ajaxStop")))}return q},getJSON:function(e,t,n){return g.get(e,t,n,"json")},getScript:function(e,t){return g.get(e,void 0,t,"script")}}),g.each(["get","post"],(function(e,t){g[t]=function(e,n,r,i){return g.isFunction(n)&&(i=i||r,r=n,n=void 0),g.ajax(g.extend({url:e,type:t,dataType:i,data:n,success:r},g.isPlainObject(e)&&e))}})),g._evalUrl=function(e){return g.ajax({url:e,type:"GET",dataType:"script",async:!1,global:!1,throws:!0})},g.fn.extend({wrapAll:function(e){var t;return g.isFunction(e)?this.each((function(t){g(this).wrapAll(e.call(this,t))})):(this[0]&&(t=g(e,this[0].ownerDocument).eq(0).clone(!0),this[0].parentNode&&t.insertBefore(this[0]),t.map((function(){for(var e=this;e.firstElementChild;)e=e.firstElementChild;return e})).append(this)),this)},wrapInner:function(e){return g.isFunction(e)?this.each((function(t){g(this).wrapInner(e.call(this,t))})):this.each((function(){var t=g(this),n=t.contents();n.length?n.wrapAll(e):t.append(e)}))},wrap:function(e){var t=g.isFunction(e);return this.each((function(n){g(this).wrapAll(t?e.call(this,n):e)}))},unwrap:function(){return this.parent().each((function(){g.nodeName(this,"body")||g(this).replaceWith(this.childNodes)})).end()}}),g.expr.filters.hidden=function(e){return!g.expr.filters.visible(e)},g.expr.filters.visible=function(e){return e.offsetWidth>0||e.offsetHeight>0||e.getClientRects().length>0};var qt=/%20/g,_t=/\[\]$/,St=/\r?\n/g,kt=/^(?:submit|button|image|reset|file)$/i,Ct=/^(?:input|select|textarea|keygen)/i;function Et(e,t,n,r){var i;if(g.isArray(t))g.each(t,(function(t,i){n||_t.test(e)?r(e,i):Et(e+"["+("object"==typeof i&&null!=i?t:"")+"]",i,n,r)}));else if(n||"object"!==g.type(t))r(e,t);else for(i in t)Et(e+"["+i+"]",t[i],n,r)}g.param=function(e,t){var n,r=[],i=function(e,t){t=g.isFunction(t)?t():null==t?"":t,r[r.length]=encodeURIComponent(e)+"="+encodeURIComponent(t)};if(void 0===t&&(t=g.ajaxSettings&&g.ajaxSettings.traditional),g.isArray(e)||e.jquery&&!g.isPlainObject(e))g.each(e,(function(){i(this.name,this.value)}));else for(n in e)Et(n,e[n],t,i);return r.join("&").replace(qt,"+")},g.fn.extend({serialize:function(){return g.param(this.serializeArray())},serializeArray:function(){return this.map((function(){var e=g.prop(this,"elements");return e?g.makeArray(e):this})).filter((function(){var e=this.type;return this.name&&!g(this).is(":disabled")&&Ct.test(this.nodeName)&&!kt.test(e)&&(this.checked||!X.test(e))})).map((function(e,t){var n=g(this).val();return null==n?null:g.isArray(n)?g.map(n,(function(e){return{name:t.name,value:e.replace(St,"\r\n")}})):{name:t.name,value:n.replace(St,"\r\n")}})).get()}}),g.ajaxSettings.xhr=function(){try{return new n.XMLHttpRequest}catch(e){}};var Tt={0:200,1223:204},Dt=g.ajaxSettings.xhr();h.cors=!!Dt&&"withCredentials"in Dt,h.ajax=Dt=!!Dt,g.ajaxTransport((function(e){var t,r;if(h.cors||Dt&&!e.crossDomain)return{send:function(i,o){var a,s=e.xhr();if(s.open(e.type,e.url,e.async,e.username,e.password),e.xhrFields)for(a in e.xhrFields)s[a]=e.xhrFields[a];for(a in e.mimeType&&s.overrideMimeType&&s.overrideMimeType(e.mimeType),e.crossDomain||i["X-Requested-With"]||(i["X-Requested-With"]="XMLHttpRequest"),i)s.setRequestHeader(a,i[a]);t=function(e){return function(){t&&(t=r=s.onload=s.onerror=s.onabort=s.onreadystatechange=null,"abort"===e?s.abort():"error"===e?"number"!=typeof s.status?o(0,"error"):o(s.status,s.statusText):o(Tt[s.status]||s.status,s.statusText,"text"!==(s.responseType||"text")||"string"!=typeof s.responseText?{binary:s.response}:{text:s.responseText},s.getAllResponseHeaders()))}},s.onload=t(),r=s.onerror=t("error"),void 0!==s.onabort?s.onabort=r:s.onreadystatechange=function(){4===s.readyState&&n.setTimeout((function(){t&&r()}))},t=t("abort");try{s.send(e.hasContent&&e.data||null)}catch(e){if(t)throw e}},abort:function(){t&&t()}}})),g.ajaxSetup({accepts:{script:"text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"},contents:{script:/\b(?:java|ecma)script\b/},converters:{"text script":function(e){return g.globalEval(e),e}}}),g.ajaxPrefilter("script",(function(e){void 0===e.cache&&(e.cache=!1),e.crossDomain&&(e.type="GET")})),g.ajaxTransport("script",(function(e){var t,n;if(e.crossDomain)return{send:function(r,i){t=g("<script>").prop({charset:e.scriptCharset,src:e.url}).on("load error",n=function(e){t.remove(),n=null,e&&i("error"===e.type?404:200,e.type)}),a.head.appendChild(t[0])},abort:function(){n&&n()}}}));var At=[],It=/(=)\?(?=&|$)|\?\?/;g.ajaxSetup({jsonp:"callback",jsonpCallback:function(){var e=At.pop()||g.expando+"_"+lt++;return this[e]=!0,e}}),g.ajaxPrefilter("json jsonp",(function(e,t,r){var i,o,a,s=!1!==e.jsonp&&(It.test(e.url)?"url":"string"==typeof e.data&&0===(e.contentType||"").indexOf("application/x-www-form-urlencoded")&&It.test(e.data)&&"data");if(s||"jsonp"===e.dataTypes[0])return i=e.jsonpCallback=g.isFunction(e.jsonpCallback)?e.jsonpCallback():e.jsonpCallback,s?e[s]=e[s].replace(It,"$1"+i):!1!==e.jsonp&&(e.url+=(ct.test(e.url)?"&":"?")+e.jsonp+"="+i),e.converters["script json"]=function(){return a||g.error(i+" was not called"),a[0]},e.dataTypes[0]="json",o=n[i],n[i]=function(){a=arguments},r.always((function(){void 0===o?g(n).removeProp(i):n[i]=o,e[i]&&(e.jsonpCallback=t.jsonpCallback,At.push(i)),a&&g.isFunction(o)&&o(a[0]),a=o=void 0})),"script"})),g.parseHTML=function(e,t,n){if(!e||"string"!=typeof e)return null;"boolean"==typeof t&&(n=t,t=!1),t=t||a;var r=S.exec(e),i=!n&&[];return r?[t.createElement(r[1])]:(r=ie([e],t,i),i&&i.length&&g(i).remove(),g.merge([],r.childNodes))};var Ot=g.fn.load;function Mt(e){return g.isWindow(e)?e:9===e.nodeType&&e.defaultView}g.fn.load=function(e,t,n){if("string"!=typeof e&&Ot)return Ot.apply(this,arguments);var r,i,o,a=this,s=e.indexOf(" ");return s>-1&&(r=g.trim(e.slice(s)),e=e.slice(0,s)),g.isFunction(t)?(n=t,t=void 0):t&&"object"==typeof t&&(i="POST"),a.length>0&&g.ajax({url:e,type:i||"GET",dataType:"html",data:t}).done((function(e){o=arguments,a.html(r?g("<div>").append(g.parseHTML(e)).find(r):e)})).always(n&&function(e,t){a.each((function(){n.apply(this,o||[e.responseText,t,e])}))}),this},g.each(["ajaxStart","ajaxStop","ajaxComplete","ajaxError","ajaxSuccess","ajaxSend"],(function(e,t){g.fn[t]=function(e){return this.on(t,e)}})),g.expr.filters.animated=function(e){return g.grep(g.timers,(function(t){return e===t.elem})).length},g.offset={setOffset:function(e,t,n){var r,i,o,a,s,u,l=g.css(e,"position"),c=g(e),d={};"static"===l&&(e.style.position="relative"),s=c.offset(),o=g.css(e,"top"),u=g.css(e,"left"),("absolute"===l||"fixed"===l)&&(o+u).indexOf("auto")>-1?(a=(r=c.position()).top,i=r.left):(a=parseFloat(o)||0,i=parseFloat(u)||0),g.isFunction(t)&&(t=t.call(e,n,g.extend({},s))),null!=t.top&&(d.top=t.top-s.top+a),null!=t.left&&(d.left=t.left-s.left+i),"using"in t?t.using.call(e,d):c.css(d)}},g.fn.extend({offset:function(e){if(arguments.length)return void 0===e?this:this.each((function(t){g.offset.setOffset(this,e,t)}));var t,n,r=this[0],i={top:0,left:0},o=r&&r.ownerDocument;return o?(t=o.documentElement,g.contains(t,r)?(i=r.getBoundingClientRect(),n=Mt(o),{top:i.top+n.pageYOffset-t.clientTop,left:i.left+n.pageXOffset-t.clientLeft}):i):void 0},position:function(){if(this[0]){var e,t,n=this[0],r={top:0,left:0};return"fixed"===g.css(n,"position")?t=n.getBoundingClientRect():(e=this.offsetParent(),t=this.offset(),g.nodeName(e[0],"html")||(r=e.offset()),r.top+=g.css(e[0],"borderTopWidth",!0),r.left+=g.css(e[0],"borderLeftWidth",!0)),{top:t.top-r.top-g.css(n,"marginTop",!0),left:t.left-r.left-g.css(n,"marginLeft",!0)}}},offsetParent:function(){return this.map((function(){for(var e=this.offsetParent;e&&"static"===g.css(e,"position");)e=e.offsetParent;return e||Ae}))}}),g.each({scrollLeft:"pageXOffset",scrollTop:"pageYOffset"},(function(e,t){var n="pageYOffset"===t;g.fn[e]=function(r){return F(this,(function(e,r,i){var o=Mt(e);if(void 0===i)return o?o[t]:e[r];o?o.scrollTo(n?o.pageXOffset:i,n?i:o.pageYOffset):e[r]=i}),e,r,arguments.length)}})),g.each(["top","left"],(function(e,t){g.cssHooks[t]=Oe(h.pixelPosition,(function(e,n){if(n)return n=Ie(e,t),Ee.test(n)?g(e).position()[t]+"px":n}))})),g.each({Height:"height",Width:"width"},(function(e,t){g.each({padding:"inner"+e,content:t,"":"outer"+e},(function(n,r){g.fn[r]=function(r,i){var o=arguments.length&&(n||"boolean"!=typeof r),a=n||(!0===r||!0===i?"margin":"border");return F(this,(function(t,n,r){var i;return g.isWindow(t)?t.document.documentElement["client"+e]:9===t.nodeType?(i=t.documentElement,Math.max(t.body["scroll"+e],i["scroll"+e],t.body["offset"+e],i["offset"+e],i["client"+e])):void 0===r?g.css(t,n,a):g.style(t,n,r,a)}),t,o?r:void 0,o,null)}}))})),g.fn.extend({bind:function(e,t,n){return this.on(e,null,t,n)},unbind:function(e,t){return this.off(e,null,t)},delegate:function(e,t,n,r){return this.on(t,e,n,r)},undelegate:function(e,t,n){return 1===arguments.length?this.off(e,"**"):this.off(t,e||"**",n)},size:function(){return this.length}}),g.fn.andSelf=g.fn.addBack,void 0===(r=function(){return g}.apply(t,[]))||(e.exports=r);var Pt=n.jQuery,Ft=n.$;return g.noConflict=function(e){return n.$===g&&(n.$=Ft),e&&n.jQuery===g&&(n.jQuery=Pt),g},i||(n.jQuery=n.$=g),g},"object"==typeof e.exports?e.exports=i.document?o(i,!0):function(e){if(!e.document)throw new Error("jQuery requires a window with a document");return o(e)}:o(i)},function(e,t,n){n(215),e.exports=angular},function(e,t){!function(e){"use strict";var t={objectMaxDepth:5};function n(e){if(!L(e))return t;N(e.objectMaxDepth)&&(t.objectMaxDepth=r(e.objectMaxDepth)?e.objectMaxDepth:NaN)}function r(e){return B(e)&&e>0}function i(e,n){n=n||Error;var r="https://errors.angularjs.org/1.6.10/",i=r.replace(".","\\.")+"[\\s\\S]*",o=new RegExp(i,"g");return function(){var i,a,s=arguments[0],u=arguments[1],l="["+(e?e+":":"")+s+"] ",c=de(arguments,2).map((function(e){return Ve(e,t.objectMaxDepth)}));for(l+=u.replace(/\{\d+\}/g,(function(e){var t=+e.slice(1,-1);return t<c.length?c[t].replace(o,""):e})),l+="\n"+r+(e?e+"/":"")+s,a=0,i="?";a<c.length;a++,i="&")l+=i+"p"+a+"="+encodeURIComponent(c[a]);return new n(l)}}var o=/^\/(.+)\/([a-z]*)$/,a=Object.prototype.hasOwnProperty,s=function(e){return j(e)?e.toLowerCase():e},u=function(e){return j(e)?e.toUpperCase():e};"i"!=="I".toLowerCase()&&(s=function(e){return j(e)?e.replace(/[A-Z]/g,(function(e){return String.fromCharCode(32|e.charCodeAt(0))})):e},u=function(e){return j(e)?e.replace(/[a-z]/g,(function(e){return String.fromCharCode(-33&e.charCodeAt(0))})):e});var l,c,d,f,p=[].slice,h=[].splice,g=[].push,m=Object.prototype.toString,v=Object.getPrototypeOf,y=i("ng"),b=e.angular||(e.angular={}),$=0;function w(e){if(null==e||G(e))return!1;if(V(e)||j(e)||c&&e instanceof c)return!0;var t="length"in Object(e)&&e.length;return B(t)&&(t>=0&&(t-1 in e||e instanceof Array)||"function"==typeof e.item)}function x(e,t,n){var r,i;if(e)if(W(e))for(r in e)"prototype"!==r&&"length"!==r&&"name"!==r&&e.hasOwnProperty(r)&&t.call(n,e[r],r,e);else if(V(e)||w(e)){var o="object"!=typeof e;for(r=0,i=e.length;r<i;r++)(o||r in e)&&t.call(n,e[r],r,e)}else if(e.forEach&&e.forEach!==x)e.forEach(t,n,e);else if(U(e))for(r in e)t.call(n,e[r],r,e);else if("function"==typeof e.hasOwnProperty)for(r in e)e.hasOwnProperty(r)&&t.call(n,e[r],r,e);else for(r in e)a.call(e,r)&&t.call(n,e[r],r,e);return e}function q(e,t,n){for(var r=Object.keys(e).sort(),i=0;i<r.length;i++)t.call(n,e[r[i]],r[i]);return r}function _(e){return function(t,n){e(n,t)}}function S(){return++$}function k(e,t){t?e.$$hashKey=t:delete e.$$hashKey}function C(e,t,n){for(var r=e.$$hashKey,i=0,o=t.length;i<o;++i){var a=t[i];if(L(a)||W(a))for(var s=Object.keys(a),u=0,l=s.length;u<l;u++){var c=s[u],d=a[c];n&&L(d)?H(d)?e[c]=new Date(d.valueOf()):Y(d)?e[c]=new RegExp(d):d.nodeName?e[c]=d.cloneNode(!0):te(d)?e[c]=d.clone():(L(e[c])||(e[c]=V(d)?[]:{}),C(e[c],[d],!0)):e[c]=d}}return k(e,r),e}function E(e){return C(e,p.call(arguments,1),!1)}function T(e){return C(e,p.call(arguments,1),!0)}function D(e){return parseInt(e,10)}l=e.document.documentMode;var A=Number.isNaN||function(e){return e!=e};function I(e,t){return E(Object.create(e),t)}function O(){}function M(e){return e}function P(e){return function(){return e}}function F(e){return W(e.toString)&&e.toString!==m}function R(e){return void 0===e}function N(e){return void 0!==e}function L(e){return null!==e&&"object"==typeof e}function U(e){return null!==e&&"object"==typeof e&&!v(e)}function j(e){return"string"==typeof e}function B(e){return"number"==typeof e}function H(e){return"[object Date]"===m.call(e)}O.$inject=[],M.$inject=[];var V=Array.isArray;function z(e){switch(m.call(e)){case"[object Error]":case"[object Exception]":case"[object DOMException]":return!0;default:return e instanceof Error}}function W(e){return"function"==typeof e}function Y(e){return"[object RegExp]"===m.call(e)}function G(e){return e&&e.window===e}function X(e){return e&&e.$evalAsync&&e.$watch}function K(e){return"boolean"==typeof e}function Z(e){return e&&W(e.then)}var J=/^\[object (?:Uint8|Uint8Clamped|Uint16|Uint32|Int8|Int16|Int32|Float32|Float64)Array]$/;var Q=function(e){return j(e)?e.trim():e},ee=function(e){return e.replace(/([-()[\]{}+?*.$^|,:#<!\\])/g,"\\$1").replace(/\x08/g,"\\x08")};function te(e){return!(!e||!(e.nodeName||e.prop&&e.attr&&e.find))}function ne(e){return s(e.nodeName||e[0]&&e[0].nodeName)}function re(e,t){return-1!==Array.prototype.indexOf.call(e,t)}function ie(e,t){var n=e.indexOf(t);return n>=0&&e.splice(n,1),n}function oe(e,t,n){var i,o,s=[],u=[];if(n=r(n)?n:NaN,t){if((o=t)&&B(o.length)&&J.test(m.call(o))||(i=t,"[object ArrayBuffer]"===m.call(i)))throw y("cpta","Can't copy! TypedArray destination cannot be mutated.");if(e===t)throw y("cpi","Can't copy! Source and destination are identical.");return V(t)?t.length=0:x(t,(function(e,n){"$$hashKey"!==n&&delete t[n]})),s.push(e),u.push(t),l(e,t,n)}return c(e,n);function l(e,t,n){if(--n<0)return"...";var r,i=t.$$hashKey;if(V(e))for(var o=0,s=e.length;o<s;o++)t.push(c(e[o],n));else if(U(e))for(r in e)t[r]=c(e[r],n);else if(e&&"function"==typeof e.hasOwnProperty)for(r in e)e.hasOwnProperty(r)&&(t[r]=c(e[r],n));else for(r in e)a.call(e,r)&&(t[r]=c(e[r],n));return k(t,i),t}function c(e,t){if(!L(e))return e;var n=s.indexOf(e);if(-1!==n)return u[n];if(G(e)||X(e))throw y("cpws","Can't copy! Making copies of Window or Scope instances is not supported.");var r=!1,i=function(e){switch(m.call(e)){case"[object Int8Array]":case"[object Int16Array]":case"[object Int32Array]":case"[object Float32Array]":case"[object Float64Array]":case"[object Uint8Array]":case"[object Uint8ClampedArray]":case"[object Uint16Array]":case"[object Uint32Array]":return new e.constructor(c(e.buffer),e.byteOffset,e.length);case"[object ArrayBuffer]":if(!e.slice){var t=new ArrayBuffer(e.byteLength);return new Uint8Array(t).set(new Uint8Array(e)),t}return e.slice(0);case"[object Boolean]":case"[object Number]":case"[object String]":case"[object Date]":return new e.constructor(e.valueOf());case"[object RegExp]":var n=new RegExp(e.source,e.toString().match(/[^/]*$/)[0]);return n.lastIndex=e.lastIndex,n;case"[object Blob]":return new e.constructor([e],{type:e.type})}if(W(e.cloneNode))return e.cloneNode(!0)}(e);return void 0===i&&(i=V(e)?[]:Object.create(v(e)),r=!0),s.push(e),u.push(i),r?l(e,i,t):i}}function ae(e,t){return e===t||e!=e&&t!=t}function se(e,t){if(e===t)return!0;if(null===e||null===t)return!1;if(e!=e&&t!=t)return!0;var n,r,i,o=typeof e;if(o===typeof t&&"object"===o){if(!V(e)){if(H(e))return!!H(t)&&ae(e.getTime(),t.getTime());if(Y(e))return!!Y(t)&&e.toString()===t.toString();if(X(e)||X(t)||G(e)||G(t)||V(t)||H(t)||Y(t))return!1;for(r in i=Ue(),e)if("$"!==r.charAt(0)&&!W(e[r])){if(!se(e[r],t[r]))return!1;i[r]=!0}for(r in t)if(!(r in i)&&"$"!==r.charAt(0)&&N(t[r])&&!W(t[r]))return!1;return!0}if(!V(t))return!1;if((n=e.length)===t.length){for(r=0;r<n;r++)if(!se(e[r],t[r]))return!1;return!0}}return!1}var ue=function(){if(!N(ue.rules)){var t=e.document.querySelector("[ng-csp]")||e.document.querySelector("[data-ng-csp]");if(t){var n=t.getAttribute("ng-csp")||t.getAttribute("data-ng-csp");ue.rules={noUnsafeEval:!n||-1!==n.indexOf("no-unsafe-eval"),noInlineStyle:!n||-1!==n.indexOf("no-inline-style")}}else ue.rules={noUnsafeEval:function(){try{return new Function(""),!1}catch(e){return!0}}(),noInlineStyle:!1}}return ue.rules},le=function(){if(N(le.name_))return le.name_;var t,n,r,i,o=ke.length;for(n=0;n<o;++n)if(r=ke[n],t=e.document.querySelector("["+r.replace(":","\\:")+"jq]")){i=t.getAttribute(r+"jq");break}return le.name_=i};function ce(e,t,n){return e.concat(p.call(t,n))}function de(e,t){return p.call(e,t||0)}function fe(e,t){var n=arguments.length>2?de(arguments,2):[];return!W(t)||t instanceof RegExp?t:n.length?function(){return arguments.length?t.apply(e,ce(n,arguments,0)):t.apply(e,n)}:function(){return arguments.length?t.apply(e,arguments):t.call(e)}}function pe(t,n){var r=n;return"string"==typeof t&&"$"===t.charAt(0)&&"$"===t.charAt(1)?r=void 0:G(n)?r="$WINDOW":n&&e.document===n?r="$DOCUMENT":X(n)&&(r="$SCOPE"),r}function he(e,t){if(!R(e))return B(t)||(t=t?2:null),JSON.stringify(e,pe,t)}function ge(e){return j(e)?JSON.parse(e):e}var me=/:/g;function ve(e,t){e=e.replace(me,"");var n=Date.parse("Jan 01, 1970 00:00:00 "+e)/6e4;return A(n)?t:n}function ye(e,t){return(e=new Date(e.getTime())).setMinutes(e.getMinutes()+t),e}function be(e,t,n){n=n?-1:1;var r=e.getTimezoneOffset();return ye(e,n*(ve(t,r)-r))}function $e(e){e=c(e).clone().empty();var t=c("<div></div>").append(e).html();try{return e[0].nodeType===Be?s(t):t.match(/^(<[^>]+>)/)[1].replace(/^<([\w-]+)/,(function(e,t){return"<"+s(t)}))}catch(e){return s(t)}}function we(e){try{return decodeURIComponent(e)}catch(e){}}function xe(e){var t={};return x((e||"").split("&"),(function(e){var n,r,i;e&&(r=e=e.replace(/\+/g,"%20"),-1!==(n=e.indexOf("="))&&(r=e.substring(0,n),i=e.substring(n+1)),N(r=we(r))&&(i=!N(i)||we(i),a.call(t,r)?V(t[r])?t[r].push(i):t[r]=[t[r],i]:t[r]=i))})),t}function qe(e){var t=[];return x(e,(function(e,n){V(e)?x(e,(function(e){t.push(Se(n,!0)+(!0===e?"":"="+Se(e,!0)))})):t.push(Se(n,!0)+(!0===e?"":"="+Se(e,!0)))})),t.length?t.join("&"):""}function _e(e){return Se(e,!0).replace(/%26/gi,"&").replace(/%3D/gi,"=").replace(/%2B/gi,"+")}function Se(e,t){return encodeURIComponent(e).replace(/%40/gi,"@").replace(/%3A/gi,":").replace(/%24/g,"$").replace(/%2C/gi,",").replace(/%3B/gi,";").replace(/%20/g,t?"%20":"+")}var ke=["ng-","data-ng-","ng:","x-ng-"];var Ce=function(t){var n=t.currentScript;if(!n)return!0;if(!(n instanceof e.HTMLScriptElement||n instanceof e.SVGScriptElement))return!1;var r=n.attributes;return[r.getNamedItem("src"),r.getNamedItem("href"),r.getNamedItem("xlink:href")].every((function(e){if(!e)return!0;if(!e.value)return!1;var n=t.createElement("a");if(n.href=e.value,t.location.origin===n.origin)return!0;switch(n.protocol){case"http:":case"https:":case"ftp:":case"blob:":case"file:":case"data:":return!0;default:return!1}}))}(e.document);function Ee(t,n){var r,i,o={};if(x(ke,(function(e){var n=e+"app";!r&&t.hasAttribute&&t.hasAttribute(n)&&(r=t,i=t.getAttribute(n))})),x(ke,(function(e){var n,o=e+"app";!r&&(n=t.querySelector("["+o.replace(":","\\:")+"]"))&&(r=n,i=n.getAttribute(o))})),r){if(!Ce)return void e.console.error("AngularJS: disabling automatic bootstrap. <script> protocol indicates an extension, document.location.href does not match.");o.strictDi=null!==function(e,t){var n,r,i=ke.length;for(r=0;r<i;++r)if(n=ke[r]+t,j(n=e.getAttribute(n)))return n;return null}(r,"strict-di"),n(r,i?[i]:[],o)}}function Te(t,n,r){L(r)||(r={});r=E({strictDi:!1},r);var i=function(){if((t=c(t)).injector()){var i=t[0]===e.document?"document":$e(t);throw y("btstrpd","App already bootstrapped with this element '{0}'",i.replace(/</,"&lt;").replace(/>/,"&gt;"))}(n=n||[]).unshift(["$provide",function(e){e.value("$rootElement",t)}]),r.debugInfoEnabled&&n.push(["$compileProvider",function(e){e.debugInfoEnabled(!0)}]),n.unshift("ng");var o=Wt(n,r.strictDi);return o.invoke(["$rootScope","$rootElement","$compile","$injector",function(e,t,n,r){e.$apply((function(){t.data("$injector",r),n(t)(e)}))}]),o},o=/^NG_ENABLE_DEBUG_INFO!/,a=/^NG_DEFER_BOOTSTRAP!/;if(e&&o.test(e.name)&&(r.debugInfoEnabled=!0,e.name=e.name.replace(o,"")),e&&!a.test(e.name))return i();e.name=e.name.replace(a,""),b.resumeBootstrap=function(e){return x(e,(function(e){n.push(e)})),i()},W(b.resumeDeferredBootstrap)&&b.resumeDeferredBootstrap()}function De(){e.name="NG_ENABLE_DEBUG_INFO!"+e.name,e.location.reload()}function Ae(e){var t=b.element(e).injector();if(!t)throw y("test","no injector found for element argument to getTestability");return t.get("$$testability")}var Ie=/[A-Z]/g;function Oe(e,t){return t=t||"_",e.replace(Ie,(function(e,n){return(n?t:"")+e.toLowerCase()}))}var Me=!1;function Pe(e,t,n){if(!e)throw y("areq","Argument '{0}' is {1}",t||"?",n||"required");return e}function Fe(e,t,n){return n&&V(e)&&(e=e[e.length-1]),Pe(W(e),t,"not a function, got "+(e&&"object"==typeof e?e.constructor.name||"Object":typeof e)),e}function Re(e,t){if("hasOwnProperty"===e)throw y("badname","hasOwnProperty is not a valid {0} name",t)}function Ne(e,t,n){if(!t)return e;for(var r,i=t.split("."),o=e,a=i.length,s=0;s<a;s++)r=i[s],e&&(e=(o=e)[r]);return!n&&W(e)?fe(o,e):e}function Le(e){for(var t,n=e[0],r=e[e.length-1],i=1;n!==r&&(n=n.nextSibling);i++)(t||e[i]!==n)&&(t||(t=c(p.call(e,0,i))),t.push(n));return t||e}function Ue(){return Object.create(null)}function je(e){if(null==e)return"";switch(typeof e){case"string":break;case"number":e=""+e;break;default:e=!F(e)||V(e)||H(e)?he(e):e.toString()}return e}var Be=3;function He(e,t){if(V(e)){t=t||[];for(var n=0,r=e.length;n<r;n++)t[n]=e[n]}else if(L(e))for(var i in t=t||{},e)"$"===i.charAt(0)&&"$"===i.charAt(1)||(t[i]=e[i]);return t||e}function Ve(e,t){return"function"==typeof e?e.toString().replace(/ \{[\s\S]*$/,""):R(e)?"undefined":"string"!=typeof e?function(e,t){var n=[];return r(t)&&(e=b.copy(e,null,t)),JSON.stringify(e,(function(e,t){if(L(t=pe(e,t))){if(n.indexOf(t)>=0)return"...";n.push(t)}return t}))}(e,t):e}var ze={full:"1.6.10",major:1,minor:6,dot:10,codeName:"crystalline-persuasion"};lt.expando="ng339";var We=lt.cache={},Ye=1;lt._data=function(e){return this.cache[e[this.expando]]||{}};var Ge=/-([a-z])/g,Xe=/^-ms-/,Ke={mouseleave:"mouseout",mouseenter:"mouseover"},Ze=i("jqLite");function Je(e,t){return t.toUpperCase()}function Qe(e){return e.replace(Ge,Je)}var et=/^<([\w-]+)\s*\/?>(?:<\/\1>|)$/,tt=/<|&#?\w+;/,nt=/<([\w:-]+)/,rt=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:-]+)[^>]*)\/>/gi,it={option:[1,'<select multiple="multiple">',"</select>"],thead:[1,"<table>","</table>"],col:[2,"<table><colgroup>","</colgroup></table>"],tr:[2,"<table><tbody>","</tbody></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],_default:[0,"",""]};function ot(e){return!tt.test(e)}function at(e){var t=e.nodeType;return 1===t||!t||9===t}function st(e,t){var n,r,i,o,a=t.createDocumentFragment(),s=[];if(ot(e))s.push(t.createTextNode(e));else{for(n=a.appendChild(t.createElement("div")),r=(nt.exec(e)||["",""])[1].toLowerCase(),i=it[r]||it._default,n.innerHTML=i[1]+e.replace(rt,"<$1></$2>")+i[2],o=i[0];o--;)n=n.lastChild;s=ce(s,n.childNodes),(n=a.firstChild).textContent=""}return a.textContent="",a.innerHTML="",x(s,(function(e){a.appendChild(e)})),a}it.optgroup=it.option,it.tbody=it.tfoot=it.colgroup=it.caption=it.thead,it.th=it.td;var ut=e.Node.prototype.contains||function(e){return!!(16&this.compareDocumentPosition(e))};function lt(t){if(t instanceof lt)return t;var n,r,i,o;if(j(t)&&(t=Q(t),n=!0),!(this instanceof lt)){if(n&&"<"!==t.charAt(0))throw Ze("nosel","Looking up elements via selectors is not supported by jqLite! See: http://docs.angularjs.org/api/angular.element");return new lt(t)}n?bt(this,(r=t,i=i||e.document,(o=et.exec(r))?[i.createElement(o[1])]:(o=st(r,i))?o.childNodes:[])):W(t)?_t(t):bt(this,t)}function ct(e){return e.cloneNode(!0)}function dt(e,t){!t&&at(e)&&c.cleanData([e]),e.querySelectorAll&&c.cleanData(e.querySelectorAll("*"))}function ft(e,t,n,r){if(N(r))throw Ze("offargs","jqLite#off() does not support the `selector` argument");var i=ht(e),o=i&&i.events,a=i&&i.handle;if(a)if(t){var s=function(t){var r=o[t];N(n)&&ie(r||[],n),N(n)&&r&&r.length>0||(e.removeEventListener(t,a),delete o[t])};x(t.split(" "),(function(e){s(e),Ke[e]&&s(Ke[e])}))}else for(t in o)"$destroy"!==t&&e.removeEventListener(t,a),delete o[t]}function pt(e,t){var n=e.ng339,r=n&&We[n];if(r){if(t)return void delete r.data[t];r.handle&&(r.events.$destroy&&r.handle({},"$destroy"),ft(e)),delete We[n],e.ng339=void 0}}function ht(e,t){var n=e.ng339,r=n&&We[n];return t&&!r&&(e.ng339=n=++Ye,r=We[n]={events:{},data:{},handle:void 0}),r}function gt(e,t,n){if(at(e)){var r,i=N(n),o=!i&&t&&!L(t),a=!t,s=ht(e,!o),u=s&&s.data;if(i)u[Qe(t)]=n;else{if(a)return u;if(o)return u&&u[Qe(t)];for(r in t)u[Qe(r)]=t[r]}}}function mt(e,t){return!!e.getAttribute&&(" "+(e.getAttribute("class")||"")+" ").replace(/[\n\t]/g," ").indexOf(" "+t+" ")>-1}function vt(e,t){if(t&&e.setAttribute){var n=(" "+(e.getAttribute("class")||"")+" ").replace(/[\n\t]/g," "),r=n;x(t.split(" "),(function(e){e=Q(e),r=r.replace(" "+e+" "," ")})),r!==n&&e.setAttribute("class",Q(r))}}function yt(e,t){if(t&&e.setAttribute){var n=(" "+(e.getAttribute("class")||"")+" ").replace(/[\n\t]/g," "),r=n;x(t.split(" "),(function(e){e=Q(e),-1===r.indexOf(" "+e+" ")&&(r+=e+" ")})),r!==n&&e.setAttribute("class",Q(r))}}function bt(e,t){if(t)if(t.nodeType)e[e.length++]=t;else{var n=t.length;if("number"==typeof n&&t.window!==t){if(n)for(var r=0;r<n;r++)e[e.length++]=t[r]}else e[e.length++]=t}}function $t(e,t){return wt(e,"$"+(t||"ngController")+"Controller")}function wt(e,t,n){9===e.nodeType&&(e=e.documentElement);for(var r=V(t)?t:[t];e;){for(var i=0,o=r.length;i<o;i++)if(N(n=c.data(e,r[i])))return n;e=e.parentNode||11===e.nodeType&&e.host}}function xt(e){for(dt(e,!0);e.firstChild;)e.removeChild(e.firstChild)}function qt(e,t){t||dt(e);var n=e.parentNode;n&&n.removeChild(e)}function _t(t){function n(){e.document.removeEventListener("DOMContentLoaded",n),e.removeEventListener("load",n),t()}"complete"===e.document.readyState?e.setTimeout(t):(e.document.addEventListener("DOMContentLoaded",n),e.addEventListener("load",n))}var St=lt.prototype={ready:_t,toString:function(){var e=[];return x(this,(function(t){e.push(""+t)})),"["+e.join(", ")+"]"},eq:function(e){return c(e>=0?this[e]:this[this.length+e])},length:0,push:g,sort:[].sort,splice:[].splice},kt={};x("multiple,selected,checked,disabled,readOnly,required,open".split(","),(function(e){kt[s(e)]=e}));var Ct={};x("input,select,option,textarea,button,form,details".split(","),(function(e){Ct[e]=!0}));var Et={ngMinlength:"minlength",ngMaxlength:"maxlength",ngMin:"min",ngMax:"max",ngPattern:"pattern",ngStep:"step"};function Tt(e,t){var n=kt[t.toLowerCase()];return n&&Ct[ne(e)]&&n}function Dt(e,t,n){n.call(e,t)}function At(e,t,n){var r=t.relatedTarget;r&&(r===e||ut.call(e,r))||n.call(e,t)}function It(){this.$get=function(){return E(lt,{hasClass:function(e,t){return e.attr&&(e=e[0]),mt(e,t)},addClass:function(e,t){return e.attr&&(e=e[0]),yt(e,t)},removeClass:function(e,t){return e.attr&&(e=e[0]),vt(e,t)}})}}function Ot(e,t){var n=e&&e.$$hashKey;if(n)return"function"==typeof n&&(n=e.$$hashKey()),n;var r=typeof e;return n="function"===r||"object"===r&&null!==e?e.$$hashKey=r+":"+(t||S)():r+":"+e}x({data:gt,removeData:pt,hasData:function(e){for(var t in We[e.ng339])return!0;return!1},cleanData:function(e){for(var t=0,n=e.length;t<n;t++)pt(e[t])}},(function(e,t){lt[t]=e})),x({data:gt,inheritedData:wt,scope:function(e){return c.data(e,"$scope")||wt(e.parentNode||e,["$isolateScope","$scope"])},isolateScope:function(e){return c.data(e,"$isolateScope")||c.data(e,"$isolateScopeNoTemplate")},controller:$t,injector:function(e){return wt(e,"$injector")},removeAttr:function(e,t){e.removeAttribute(t)},hasClass:mt,css:function(e,t,n){if(t=function(e){return Qe(e.replace(Xe,"ms-"))}(t),!N(n))return e.style[t];e.style[t]=n},attr:function(e,t,n){var r,i=e.nodeType;if(i!==Be&&2!==i&&8!==i&&e.getAttribute){var o=s(t),a=kt[o];if(!N(n))return r=e.getAttribute(t),a&&null!==r&&(r=o),null===r?void 0:r;null===n||!1===n&&a?e.removeAttribute(t):e.setAttribute(t,a?o:n)}},prop:function(e,t,n){if(!N(n))return e[t];e[t]=n},text:function(){return e.$dv="",e;function e(e,t){if(R(t)){var n=e.nodeType;return 1===n||n===Be?e.textContent:""}e.textContent=t}}(),val:function(e,t){if(R(t)){if(e.multiple&&"select"===ne(e)){var n=[];return x(e.options,(function(e){e.selected&&n.push(e.value||e.text)})),n}return e.value}e.value=t},html:function(e,t){if(R(t))return e.innerHTML;dt(e,!0),e.innerHTML=t},empty:xt},(function(e,t){lt.prototype[t]=function(t,n){var r,i,o=this.length;if(e!==xt&&R(2===e.length&&e!==mt&&e!==$t?t:n)){if(L(t)){for(r=0;r<o;r++)if(e===gt)e(this[r],t);else for(i in t)e(this[r],i,t[i]);return this}for(var a=e.$dv,s=R(a)?Math.min(o,1):o,u=0;u<s;u++){var l=e(this[u],t,n);a=a?a+l:l}return a}for(r=0;r<o;r++)e(this[r],t,n);return this}})),x({removeData:pt,on:function(e,t,n,r){if(N(r))throw Ze("onargs","jqLite#on() does not support the `selector` or `eventData` parameters");if(at(e)){var i=ht(e,!0),o=i.events,a=i.handle;a||(a=i.handle=function(e,t){var n=function(n,r){n.isDefaultPrevented=function(){return n.defaultPrevented};var i=t[r||n.type],o=i?i.length:0;if(o){if(R(n.immediatePropagationStopped)){var a=n.stopImmediatePropagation;n.stopImmediatePropagation=function(){n.immediatePropagationStopped=!0,n.stopPropagation&&n.stopPropagation(),a&&a.call(n)}}n.isImmediatePropagationStopped=function(){return!0===n.immediatePropagationStopped};var s=i.specialHandlerWrapper||Dt;o>1&&(i=He(i));for(var u=0;u<o;u++)n.isImmediatePropagationStopped()||s(e,n,i[u])}};return n.elem=e,n}(e,o));for(var s=t.indexOf(" ")>=0?t.split(" "):[t],u=s.length,l=function(t,r,i){var s=o[t];s||((s=o[t]=[]).specialHandlerWrapper=r,"$destroy"===t||i||e.addEventListener(t,a)),s.push(n)};u--;)t=s[u],Ke[t]?(l(Ke[t],At),l(t,void 0,!0)):l(t)}},off:ft,one:function(e,t,n){(e=c(e)).on(t,(function r(){e.off(t,n),e.off(t,r)})),e.on(t,n)},replaceWith:function(e,t){var n,r=e.parentNode;dt(e),x(new lt(t),(function(t){n?r.insertBefore(t,n.nextSibling):r.replaceChild(t,e),n=t}))},children:function(e){var t=[];return x(e.childNodes,(function(e){1===e.nodeType&&t.push(e)})),t},contents:function(e){return e.contentDocument||e.childNodes||[]},append:function(e,t){var n=e.nodeType;if(1===n||11===n)for(var r=0,i=(t=new lt(t)).length;r<i;r++){var o=t[r];e.appendChild(o)}},prepend:function(e,t){if(1===e.nodeType){var n=e.firstChild;x(new lt(t),(function(t){e.insertBefore(t,n)}))}},wrap:function(e,t){var n,r,i;n=e,r=c(t).eq(0).clone()[0],(i=n.parentNode)&&i.replaceChild(r,n),r.appendChild(n)},remove:qt,detach:function(e){qt(e,!0)},after:function(e,t){var n=e,r=e.parentNode;if(r)for(var i=0,o=(t=new lt(t)).length;i<o;i++){var a=t[i];r.insertBefore(a,n.nextSibling),n=a}},addClass:yt,removeClass:vt,toggleClass:function(e,t,n){t&&x(t.split(" "),(function(t){var r=n;R(r)&&(r=!mt(e,t)),(r?yt:vt)(e,t)}))},parent:function(e){var t=e.parentNode;return t&&11!==t.nodeType?t:null},next:function(e){return e.nextElementSibling},find:function(e,t){return e.getElementsByTagName?e.getElementsByTagName(t):[]},clone:ct,triggerHandler:function(e,t,n){var r,i,o,a=t.type||t,s=ht(e),u=s&&s.events,l=u&&u[a];l&&(r={preventDefault:function(){this.defaultPrevented=!0},isDefaultPrevented:function(){return!0===this.defaultPrevented},stopImmediatePropagation:function(){this.immediatePropagationStopped=!0},isImmediatePropagationStopped:function(){return!0===this.immediatePropagationStopped},stopPropagation:O,type:a,target:e},t.type&&(r=E(r,t)),i=He(l),o=n?[r].concat(n):[r],x(i,(function(t){r.isImmediatePropagationStopped()||t.apply(e,o)})))}},(function(e,t){lt.prototype[t]=function(t,n,r){for(var i,o=0,a=this.length;o<a;o++)R(i)?N(i=e(this[o],t,n,r))&&(i=c(i)):bt(i,e(this[o],t,n,r));return N(i)?i:this}})),lt.prototype.bind=lt.prototype.on,lt.prototype.unbind=lt.prototype.off;var Mt=Object.create(null);function Pt(){this._keys=[],this._values=[],this._lastKey=NaN,this._lastIndex=-1}Pt.prototype={_idx:function(e){return e===this._lastKey||(this._lastKey=e,this._lastIndex=this._keys.indexOf(e)),this._lastIndex},_transformKey:function(e){return A(e)?Mt:e},get:function(e){e=this._transformKey(e);var t=this._idx(e);if(-1!==t)return this._values[t]},set:function(e,t){e=this._transformKey(e);var n=this._idx(e);-1===n&&(n=this._lastIndex=this._keys.length),this._keys[n]=e,this._values[n]=t},delete:function(e){e=this._transformKey(e);var t=this._idx(e);return-1!==t&&(this._keys.splice(t,1),this._values.splice(t,1),this._lastKey=NaN,this._lastIndex=-1,!0)}};var Ft=Pt,Rt=[function(){this.$get=[function(){return Ft}]}],Nt=/^([^(]+?)=>/,Lt=/^[^(]*\(\s*([^)]*)\)/m,Ut=/,/,jt=/^\s*(_?)(\S+?)\1\s*$/,Bt=/((\/\/.*$)|(\/\*[\s\S]*?\*\/))/gm,Ht=i("$injector");function Vt(e){return Function.prototype.toString.call(e)}function zt(e){var t=Vt(e).replace(Bt,"");return t.match(Nt)||t.match(Lt)}function Wt(e,t){t=!0===t;var n={},r=[],i=new Ft,o={$provide:{provider:p(h),factory:p(m),service:p((function(e,t){return m(e,["$injector",function(e){return e.instantiate(t)}])})),value:p((function(e,t){return m(e,P(t),!1)})),constant:p((function(e,t){Re(e,"constant"),o[e]=t,s[e]=t})),decorator:function(e,t){var n=a.get(e+"Provider"),r=n.$get;n.$get=function(){var e=c.invoke(r,n);return c.invoke(t,null,{$delegate:e})}}}},a=o.$injector=y(o,(function(e,t){throw b.isString(t)&&r.push(t),Ht("unpr","Unknown provider: {0}",r.join(" <- "))})),s={},u=y(s,(function(e,t){var n=a.get(e+"Provider",t);return c.invoke(n.$get,n,void 0,e)})),c=u;o.$injectorProvider={$get:P(u)},c.modules=a.modules=Ue();var d=v(e);return(c=u.get("$injector")).strictDi=t,x(d,(function(e){e&&c.invoke(e)})),c.loadNewModules=function(e){x(v(e),(function(e){e&&c.invoke(e)}))},c;function p(e){return function(t,n){if(!L(t))return e(t,n);x(t,_(e))}}function h(e,t){if(Re(e,"service"),(W(t)||V(t))&&(t=a.instantiate(t)),!t.$get)throw Ht("pget","Provider '{0}' must define $get factory method.",e);return o[e+"Provider"]=t}function g(e,t){return function(){var n=c.invoke(t,this);if(R(n))throw Ht("undef","Provider '{0}' must return a value from $get factory method.",e);return n}}function m(e,t,n){return h(e,{$get:!1!==n?g(e,t):t})}function v(e){Pe(R(e)||V(e),"modulesToLoad","not an array");var t,n=[];return x(e,(function(e){if(!i.get(e)){i.set(e,!0);try{j(e)?(t=f(e),c.modules[e]=t,n=n.concat(v(t.requires)).concat(t._runBlocks),r(t._invokeQueue),r(t._configBlocks)):W(e)||V(e)?n.push(a.invoke(e)):Fe(e,"module")}catch(t){throw V(e)&&(e=e[e.length-1]),t.message&&t.stack&&-1===t.stack.indexOf(t.message)&&(t=t.message+"\n"+t.stack),Ht("modulerr","Failed to instantiate module {0} due to:\n{1}",e,t.stack||t.message||t)}}function r(e){var t,n;for(t=0,n=e.length;t<n;t++){var r=e[t],i=a.get(r[0]);i[r[1]].apply(i,r[2])}}})),n}function y(e,i){function a(t,o){if(e.hasOwnProperty(t)){if(e[t]===n)throw Ht("cdep","Circular dependency found: {0}",t+" <- "+r.join(" <- "));return e[t]}try{return r.unshift(t),e[t]=n,e[t]=i(t,o),e[t]}catch(r){throw e[t]===n&&delete e[t],r}finally{r.shift()}}function s(e,n,r){for(var i=[],o=Wt.$$annotate(e,t,r),s=0,u=o.length;s<u;s++){var l=o[s];if("string"!=typeof l)throw Ht("itkn","Incorrect injection token! Expected service name as string, got {0}",l);i.push(n&&n.hasOwnProperty(l)?n[l]:a(l,r))}return i}return{invoke:function(e,t,n,r){"string"==typeof n&&(r=n,n=null);var i=s(e,n,r);return V(e)&&(e=e[e.length-1]),function(e){if(l||"function"!=typeof e)return!1;var t=e.$$ngIsClass;return K(t)||(t=e.$$ngIsClass=/^(?:class\b|constructor\()/.test(Vt(e))),t}(e)?(i.unshift(null),new(Function.prototype.bind.apply(e,i))):e.apply(t,i)},instantiate:function(e,t,n){var r=V(e)?e[e.length-1]:e,i=s(e,t,n);return i.unshift(null),new(Function.prototype.bind.apply(r,i))},get:a,annotate:Wt.$$annotate,has:function(t){return o.hasOwnProperty(t+"Provider")||e.hasOwnProperty(t)}}}}function Yt(){var t=!0;this.disableAutoScrolling=function(){t=!1},this.$get=["$window","$location","$rootScope",function(n,r,i){var o=n.document;function a(e){if(e){e.scrollIntoView();var t=function(){var e=s.yOffset;if(W(e))e=e();else if(te(e)){var t=e[0];e="fixed"!==n.getComputedStyle(t).position?0:t.getBoundingClientRect().bottom}else B(e)||(e=0);return e}();if(t){var r=e.getBoundingClientRect().top;n.scrollBy(0,r-t)}}else n.scrollTo(0,0)}function s(e){var t,n,i;(e=j(e)?e:B(e)?e.toString():r.hash())?(t=o.getElementById(e))?a(t):(n=o.getElementsByName(e),i=null,Array.prototype.some.call(n,(function(e){if("a"===ne(e))return i=e,!0})),(t=i)?a(t):"top"===e&&a(null)):a(null)}return t&&i.$watch((function(){return r.hash()}),(function(t,n){var r,o;t===n&&""===t||(r=function(){i.$evalAsync(s)},"complete"===(o=o||e).document.readyState?o.setTimeout(r):c(o).on("load",r))})),s}]}Wt.$$annotate=function(e,t,n){var r,i;if("function"==typeof e){if(!(r=e.$inject)){if(r=[],e.length){if(t)throw j(n)&&n||(n=e.name||function(e){var t=zt(e);return t?"function("+(t[1]||"").replace(/[\s\r\n]+/," ")+")":"fn"}(e)),Ht("strictdi","{0} is not using explicit annotation and cannot be invoked in strict mode",n);x(zt(e)[1].split(Ut),(function(e){e.replace(jt,(function(e,t,n){r.push(n)}))}))}e.$inject=r}}else V(e)?(Fe(e[i=e.length-1],"fn"),r=e.slice(0,i)):Fe(e,"fn",!0);return r};var Gt=i("$animate");function Xt(e,t){return e||t?e?t?(V(e)&&(e=e.join(" ")),V(t)&&(t=t.join(" ")),e+" "+t):e:t:""}function Kt(e){return L(e)?e:{}}var Zt=function(){this.$get=O},Jt=function(){var e=new Ft,t=[];this.$get=["$$AnimateRunner","$rootScope",function(n,r){return{enabled:O,on:O,off:O,pin:O,push:function(a,s,u,l){l&&l(),(u=u||{}).from&&a.css(u.from),u.to&&a.css(u.to),(u.addClass||u.removeClass)&&function(n,a,s){var u=e.get(n)||{},l=i(u,a,!0),c=i(u,s,!1);(l||c)&&(e.set(n,u),t.push(n),1===t.length&&r.$$postDigest(o))}(a,u.addClass,u.removeClass);var c=new n;return c.complete(),c}};function i(e,t,n){var r=!1;return t&&x(t=j(t)?t.split(" "):V(t)?t:[],(function(t){t&&(r=!0,e[t]=n)})),r}function o(){x(t,(function(t){var n=e.get(t);if(n){var r=function(e){j(e)&&(e=e.split(" "));var t=Ue();return x(e,(function(e){e.length&&(t[e]=!0)})),t}(t.attr("class")),i="",o="";x(n,(function(e,t){e!==!!r[t]&&(e?i+=(i.length?" ":"")+t:o+=(o.length?" ":"")+t)})),x(t,(function(e){i&&yt(e,i),o&&vt(e,o)})),e.delete(t)}})),t.length=0}}]},Qt=["$provide",function(e){var t=this,n=null,r=null;this.$$registeredAnimations=Object.create(null),this.register=function(n,r){if(n&&"."!==n.charAt(0))throw Gt("notcsel","Expecting class selector starting with '.' got '{0}'.",n);var i=n+"-animation";t.$$registeredAnimations[n.substr(1)]=i,e.factory(i,r)},this.customFilter=function(e){return 1===arguments.length&&(r=W(e)?e:null),r},this.classNameFilter=function(e){if(1===arguments.length&&(n=e instanceof RegExp?e:null)){var t=new RegExp("[(\\s|\\/)]ng-animate[(\\s|\\/)]");if(t.test(n.toString()))throw n=null,Gt("nongcls",'$animateProvider.classNameFilter(regex) prohibits accepting a regex value which matches/contains the "{0}" CSS class.',"ng-animate")}return n},this.$get=["$$animateQueue",function(e){function t(e,t,n){if(n){var r=function(e){for(var t=0;t<e.length;t++){var n=e[t];if(1===n.nodeType)return n}}(n);!r||r.parentNode||r.previousElementSibling||(n=null)}n?n.after(e):t.prepend(e)}return{on:e.on,off:e.off,pin:e.pin,enabled:e.enabled,cancel:function(e){e.end&&e.end()},enter:function(n,r,i,o){return r=r&&c(r),i=i&&c(i),t(n,r=r||i.parent(),i),e.push(n,"enter",Kt(o))},move:function(n,r,i,o){return r=r&&c(r),i=i&&c(i),t(n,r=r||i.parent(),i),e.push(n,"move",Kt(o))},leave:function(t,n){return e.push(t,"leave",Kt(n),(function(){t.remove()}))},addClass:function(t,n,r){return(r=Kt(r)).addClass=Xt(r.addclass,n),e.push(t,"addClass",r)},removeClass:function(t,n,r){return(r=Kt(r)).removeClass=Xt(r.removeClass,n),e.push(t,"removeClass",r)},setClass:function(t,n,r,i){return(i=Kt(i)).addClass=Xt(i.addClass,n),i.removeClass=Xt(i.removeClass,r),e.push(t,"setClass",i)},animate:function(t,n,r,i,o){return(o=Kt(o)).from=o.from?E(o.from,n):n,o.to=o.to?E(o.to,r):r,i=i||"ng-inline-animate",o.tempClasses=Xt(o.tempClasses,i),e.push(t,"animate",o)}}}]}],en=function(){this.$get=["$$rAF",function(e){var t=[];function n(n){t.push(n),t.length>1||e((function(){for(var e=0;e<t.length;e++)t[e]();t=[]}))}return function(){var e=!1;return n((function(){e=!0})),function(t){e?t():n(t)}}}]},tn=function(){this.$get=["$q","$sniffer","$$animateAsyncRun","$$isDocumentHidden","$timeout",function(e,t,n,r,i){function o(e){this.setHost(e);var t=n();this._doneCallbacks=[],this._tick=function(e){r()?function(e){i(e,0,!1)}(e):t(e)},this._state=0}return o.chain=function(e,t){var n=0;!function r(){if(n===e.length)return void t(!0);e[n]((function(e){!1!==e?(n++,r()):t(!1)}))}()},o.all=function(e,t){var n=0,r=!0;function i(i){r=r&&i,++n===e.length&&t(r)}x(e,(function(e){e.done(i)}))},o.prototype={setHost:function(e){this.host=e||{}},done:function(e){2===this._state?e():this._doneCallbacks.push(e)},progress:O,getPromise:function(){if(!this.promise){var t=this;this.promise=e((function(e,n){t.done((function(t){!1===t?n():e()}))}))}return this.promise},then:function(e,t){return this.getPromise().then(e,t)},catch:function(e){return this.getPromise().catch(e)},finally:function(e){return this.getPromise().finally(e)},pause:function(){this.host.pause&&this.host.pause()},resume:function(){this.host.resume&&this.host.resume()},end:function(){this.host.end&&this.host.end(),this._resolve(!0)},cancel:function(){this.host.cancel&&this.host.cancel(),this._resolve(!1)},complete:function(e){var t=this;0===t._state&&(t._state=1,t._tick((function(){t._resolve(e)})))},_resolve:function(e){2!==this._state&&(x(this._doneCallbacks,(function(t){t(e)})),this._doneCallbacks.length=0,this._state=2)}},o}]},nn=function(){this.$get=["$$rAF","$q","$$AnimateRunner",function(e,t,n){return function(t,r){var i=r||{};i.$$prepared||(i=oe(i)),i.cleanupStyles&&(i.from=i.to=null),i.from&&(t.css(i.from),i.from=null);var o,a=new n;return{start:s,end:s};function s(){return e((function(){!function(){i.addClass&&(t.addClass(i.addClass),i.addClass=null);i.removeClass&&(t.removeClass(i.removeClass),i.removeClass=null);i.to&&(t.css(i.to),i.to=null)}(),o||a.complete(),o=!0})),a}}}]};function rn(e,t,n,r){var i=this,o=e.location,a=e.history,s=e.setTimeout,u=e.clearTimeout,l={};i.isMock=!1;var d=0,f=[];function p(e){try{e.apply(null,de(arguments,1))}finally{if(0===--d)for(;f.length;)try{f.pop()()}catch(e){n.error(e)}}}i.$$completeOutstandingRequest=p,i.$$incOutstandingRequestCount=function(){d++},i.notifyWhenNoOutstandingRequests=function(e){0===d?e():f.push(e)};var h,g,m=o.href,v=t.find("base"),y=null,b=r.history?function(){try{return a.state}catch(e){}}:O;S(),i.url=function(t,n,s){if(R(s)&&(s=null),o!==e.location&&(o=e.location),a!==e.history&&(a=e.history),t){var u=g===s;if(m===t&&(!r.history||u))return i;var l=m&&er(m)===er(t);return m=t,g=s,!r.history||l&&u?(l||(y=t),n?o.replace(t):l?o.hash=function(e){var t=e.indexOf("#");return-1===t?"":e.substr(t)}(t):o.href=t,o.href!==t&&(y=t)):(a[n?"replaceState":"pushState"](s,"",t),S()),y&&(y=t),i}return y||o.href.replace(/%27/g,"'")},i.state=function(){return h};var $=[],w=!1;function q(){y=null,k()}var _=null;function S(){se(h=R(h=b())?null:h,_)&&(h=_),_=h,g=h}function k(){var e=g;S(),m===i.url()&&e===h||(m=i.url(),g=h,x($,(function(e){e(i.url(),h)})))}i.onUrlChange=function(t){return w||(r.history&&c(e).on("popstate",q),c(e).on("hashchange",q),w=!0),$.push(t),t},i.$$applicationDestroyed=function(){c(e).off("hashchange popstate",q)},i.$$checkUrlChange=k,i.baseHref=function(){var e=v.attr("href");return e?e.replace(/^(https?:)?\/\/[^/]*/,""):""},i.defer=function(e,t){var n;return d++,n=s((function(){delete l[n],p(e)}),t||0),l[n]=!0,n},i.defer.cancel=function(e){return!!l[e]&&(delete l[e],u(e),p(O),!0)}}function on(){this.$get=["$window","$log","$sniffer","$document",function(e,t,n,r){return new rn(e,r,t,n)}]}function an(){this.$get=function(){var e={};function t(t,n){if(t in e)throw i("$cacheFactory")("iid","CacheId '{0}' is already taken!",t);var r=0,o=E({},n,{id:t}),a=Ue(),s=n&&n.capacity||Number.MAX_VALUE,u=Ue(),l=null,c=null;return e[t]={put:function(e,t){if(!R(t)){if(s<Number.MAX_VALUE)d(u[e]||(u[e]={key:e}));return e in a||r++,a[e]=t,r>s&&this.remove(c.key),t}},get:function(e){if(s<Number.MAX_VALUE){var t=u[e];if(!t)return;d(t)}return a[e]},remove:function(e){if(s<Number.MAX_VALUE){var t=u[e];if(!t)return;t===l&&(l=t.p),t===c&&(c=t.n),f(t.n,t.p),delete u[e]}e in a&&(delete a[e],r--)},removeAll:function(){a=Ue(),r=0,u=Ue(),l=c=null},destroy:function(){a=null,o=null,u=null,delete e[t]},info:function(){return E({},o,{size:r})}};function d(e){e!==l&&(c?c===e&&(c=e.n):c=e,f(e.n,e.p),f(e,l),(l=e).n=null)}function f(e,t){e!==t&&(e&&(e.p=t),t&&(t.n=e))}}return t.info=function(){var t={};return x(e,(function(e,n){t[n]=e.info()})),t},t.get=function(t){return e[t]},t}}function sn(){this.$get=["$cacheFactory",function(e){return e("templates")}]}var un=i("$compile");var ln=new function(){};function cn(t,n){var r={},i=/^\s*directive:\s*([\w-]+)\s+(.*)$/,o=/(([\w-]+)(?::([^;]+))?;?)/,u=function(e){var t,n={},r=e.split(",");for(t=0;t<r.length;t++)n[r[t]]=!0;return n}("ngSrc,ngSrcset,src,srcset"),d=/^(?:(\^\^?)?(\?)?(\^\^?)?)?/,f=/^(on[a-z]+|formaction)$/,p=Ue();function h(e,t,n){var r=/^([@&<]|=(\*?))(\??)\s*([\w$]*)$/,i=Ue();return x(e,(function(e,o){if((e=e.trim())in p)i[o]=p[e];else{var a=e.match(r);if(!a)throw un("iscp","Invalid {3} for directive '{0}'. Definition: {... {1}: '{2}' ...}",t,o,e,n?"controller bindings definition":"isolate scope definition");i[o]={mode:a[1][0],collection:"*"===a[2],optional:"?"===a[3],attrName:a[4]||o},a[4]&&(p[e]=i[o])}})),i}function g(e,t){var n={isolateScope:null,bindToController:null};if(L(e.scope)&&(!0===e.bindToController?(n.bindToController=h(e.scope,t,!0),n.isolateScope={}):n.isolateScope=h(e.scope,t,!1)),L(e.bindToController)&&(n.bindToController=h(e.bindToController,t,!0)),n.bindToController&&!e.controller)throw un("noctrl","Cannot bind to controller without directive '{0}'s controller.",t);return n}this.directive=function e(n,i){return Pe(n,"name"),Re(n,"directive"),j(n)?(!function(e){var t=e.charAt(0);if(!t||t!==s(t))throw un("baddir","Directive/Component name '{0}' is invalid. The first character must be a lowercase letter",e);if(e!==e.trim())throw un("baddir","Directive/Component name '{0}' is invalid. The name should not contain leading or trailing whitespaces",e)}(n),Pe(i,"directiveFactory"),r.hasOwnProperty(n)||(r[n]=[],t.factory(n+"Directive",["$injector","$exceptionHandler",function(e,t){var i=[];return x(r[n],(function(r,o){try{var a=e.invoke(r);W(a)?a={compile:P(a)}:!a.compile&&a.link&&(a.compile=P(a.link)),a.priority=a.priority||0,a.index=o,a.name=a.name||n,a.require=function(e){var t=e.require||e.controller&&e.name;return!V(t)&&L(t)&&x(t,(function(e,n){var r=e.match(d);e.substring(r[0].length)||(t[n]=r[0]+n)})),t}(a),a.restrict=function(e,t){if(e&&(!j(e)||!/[EACM]/.test(e)))throw un("badrestrict","Restrict property '{0}' of directive '{1}' is invalid",e,t);return e||"EA"}(a.restrict,n),a.$$moduleName=r.$$moduleName,i.push(a)}catch(e){t(e)}})),i}])),r[n].push(i)):x(n,_(e)),this},this.component=function e(t,n){if(!j(t))return x(t,_(fe(this,e))),this;var r=n.controller||function(){};function i(e){function t(t){return W(t)||V(t)?function(n,r){return e.invoke(t,this,{$element:n,$attrs:r})}:t}var i=n.template||n.templateUrl?n.template:"",o={controller:r,controllerAs:bn(n.controller)||n.controllerAs||"$ctrl",template:t(i),templateUrl:t(n.templateUrl),transclude:n.transclude,scope:{},bindToController:n.bindings||{},restrict:"E",require:n.require};return x(n,(function(e,t){"$"===t.charAt(0)&&(o[t]=e)})),o}return x(n,(function(e,t){"$"===t.charAt(0)&&(i[t]=e,W(r)&&(r[t]=e))})),i.$inject=["$injector"],this.directive(t,i)},this.aHrefSanitizationWhitelist=function(e){return N(e)?(n.aHrefSanitizationWhitelist(e),this):n.aHrefSanitizationWhitelist()},this.imgSrcSanitizationWhitelist=function(e){return N(e)?(n.imgSrcSanitizationWhitelist(e),this):n.imgSrcSanitizationWhitelist()};var v=!0;this.debugInfoEnabled=function(e){return N(e)?(v=e,this):v};var y=!1;this.preAssignBindingsEnabled=function(e){return N(e)?(y=e,this):y};var b=!1;this.strictComponentBindingsEnabled=function(e){return N(e)?(b=e,this):b};var $=10;this.onChangesTtl=function(e){return arguments.length?($=e,this):$};var w=!0;this.commentDirectivesEnabled=function(e){return arguments.length?(w=e,this):w};var q=!0;this.cssClassDirectivesEnabled=function(e){return arguments.length?(q=e,this):q},this.$get=["$injector","$interpolate","$exceptionHandler","$templateRequest","$parse","$controller","$rootScope","$sce","$animate","$$sanitizeUri",function(t,n,p,h,_,S,k,C,T,D){var A,P=/^\w/,F=e.document.createElement("div"),U=w,B=q,H=$;function Y(){try{if(!--H)throw A=void 0,un("infchng","{0} $onChanges() iterations reached. Aborting!\n",$);k.$apply((function(){for(var e=0,t=A.length;e<t;++e)try{A[e]()}catch(e){p(e)}A=void 0}))}finally{H++}}function G(e,t){if(t){var n,r,i,o=Object.keys(t);for(n=0,r=o.length;n<r;n++)this[i=o[n]]=t[i]}else this.$attr={};this.$$element=e}function Z(e,t){try{e.addClass(t)}catch(e){}}G.prototype={$normalize:hn,$addClass:function(e){e&&e.length>0&&T.addClass(this.$$element,e)},$removeClass:function(e){e&&e.length>0&&T.removeClass(this.$$element,e)},$updateClass:function(e,t){var n=gn(e,t);n&&n.length&&T.addClass(this.$$element,n);var r=gn(t,e);r&&r.length&&T.removeClass(this.$$element,r)},$set:function(e,t,n,r){var i,o=Tt(this.$$element[0],e),a=function(e){return Et[e]}(e),s=e;if(o?(this.$$element.prop(e,t),r=o):a&&(this[a]=t,s=a),this[e]=t,r?this.$attr[e]=r:(r=this.$attr[e])||(this.$attr[e]=r=Oe(e,"-")),"a"===(i=ne(this.$$element))&&("href"===e||"xlinkHref"===e)||"img"===i&&"src"===e)this[e]=t=null==t?t:D(t,"src"===e);else if("img"===i&&"srcset"===e&&N(t)){for(var u="",l=Q(t),c=/\s/.test(l)?/(\s+\d+x\s*,|\s+\d+w\s*,|\s+,|,\s+)/:/(,)/,d=l.split(c),f=Math.floor(d.length/2),h=0;h<f;h++){var g=2*h;u+=D(Q(d[g]),!0),u+=" "+Q(d[g+1])}var m=Q(d[2*h]).split(/\s/);u+=D(Q(m[0]),!0),2===m.length&&(u+=" "+Q(m[1])),this[e]=t=u}!1!==n&&(null==t?this.$$element.removeAttr(r):P.test(r)?this.$$element.attr(r,t):function(e,t,n){F.innerHTML="<span "+t+">";var r=F.firstChild.attributes,i=r[0];r.removeNamedItem(i.name),i.value=n,e.attributes.setNamedItem(i)}(this.$$element[0],r,t));var v=this.$$observers;v&&x(v[s],(function(e){try{e(t)}catch(e){p(e)}}))},$observe:function(e,t){var n=this,r=n.$$observers||(n.$$observers=Ue()),i=r[e]||(r[e]=[]);return i.push(t),k.$evalAsync((function(){i.$$inter||!n.hasOwnProperty(e)||R(n[e])||t(n[e])})),function(){ie(i,t)}}};var J=n.startSymbol(),ee=n.endSymbol(),te="{{"===J&&"}}"===ee?M:function(e){return e.replace(/\{\{/g,J).replace(/}}/g,ee)},re=/^ngAttr[A-Z]/,oe=/^(.+)Start$/;return ue.$$addBindingInfo=v?function(e,t){var n=e.data("$binding")||[];V(t)?n=n.concat(t):n.push(t),e.data("$binding",n)}:O,ue.$$addBindingClass=v?function(e){Z(e,"ng-binding")}:O,ue.$$addScopeInfo=v?function(e,t,n,r){var i=n?r?"$isolateScopeNoTemplate":"$isolateScope":"$scope";e.data(i,t)}:O,ue.$$addScopeClass=v?function(e,t){Z(e,t?"ng-isolate-scope":"ng-scope")}:O,ue.$$createComment=function(t,n){var r="";return v&&(r=" "+(t||"")+": ",n&&(r+=n+" ")),e.document.createComment(r)},ue;function ue(e,t,n,r,i){e instanceof c||(e=c(e));var o=le(e,t,e,n,r,i);ue.$$addScopeClass(e);var a=null;return function(t,n,r){if(!e)throw un("multilink","This element has already been linked.");Pe(t,"scope"),i&&i.needsNewScope&&(t=t.$parent.$new());var s,u,l,d=(r=r||{}).parentBoundTranscludeFn,f=r.transcludeControllers,p=r.futureParentElement;if(d&&d.$$boundTransclude&&(d=d.$$boundTransclude),a||(u=(s=p)&&s[0],a=u&&"foreignobject"!==ne(u)&&m.call(u).match(/SVG/)?"svg":"html"),l="html"!==a?c(Ee(a,c("<div></div>").append(e).html())):n?St.clone.call(e):e,f)for(var h in f)l.data("$"+h+"Controller",f[h].instance);return ue.$$addScopeInfo(l,t),n&&n(l,t),o&&o(t,l,l,d),n||(e=o=null),l}}function le(e,t,n,r,i,o){for(var a,s,u,d,f,p,h,g=[],m=V(e)||e instanceof c,v=0;v<e.length;v++)a=new G,11===l&&ce(e,v,m),(u=(s=he(e[v],[],a,0===v?r:void 0,i)).length?ye(s,e[v],a,t,n,null,[],[],o):null)&&u.scope&&ue.$$addScopeClass(a.$$element),f=u&&u.terminal||!(d=e[v].childNodes)||!d.length?null:le(d,u?(u.transcludeOnThisElement||!u.templateOnThisElement)&&u.transclude:t),(u||f)&&(g.push(v,u,f),p=!0,h=h||u),o=null;return p?function(e,n,r,i){var o,a,s,u,l,d,f,p,m;if(h){var v=n.length;for(m=new Array(v),l=0;l<g.length;l+=3)f=g[l],m[f]=n[f]}else m=n;for(l=0,d=g.length;l<d;)s=m[g[l++]],o=g[l++],a=g[l++],o?(o.scope?(u=e.$new(),ue.$$addScopeInfo(c(s),u)):u=e,p=o.transcludeOnThisElement?pe(e,o.transclude,i):!o.templateOnThisElement&&i?i:!i&&t?pe(e,t):null,o(a,u,s,r,p)):a&&a(e,s.childNodes,void 0,i)}:null}function ce(e,t,n){var r,i=e[t],o=i.parentNode;if(i.nodeType===Be)for(;(r=o?i.nextSibling:e[t+1])&&r.nodeType===Be;)i.nodeValue=i.nodeValue+r.nodeValue,r.parentNode&&r.parentNode.removeChild(r),n&&r===e[t+1]&&e.splice(t+1,1)}function pe(e,t,n){function r(r,i,o,a,s){return r||((r=e.$new(!1,s)).$$transcluded=!0),t(r,i,{parentBoundTranscludeFn:n,transcludeControllers:o,futureParentElement:a})}var i=r.$$slots=Ue();for(var o in t.$$slots)t.$$slots[o]?i[o]=pe(e,t.$$slots[o],n):i[o]=null;return r}function he(e,t,r,a,s){var u,l,c,d=e.nodeType,f=r.$attr;switch(d){case 1:xe(t,hn(l=ne(e)),"E",a,s);for(var p,h,g,m,v,y,b=e.attributes,$=0,w=b&&b.length;$<w;$++){var x=!1,q=!1;h=(p=b[$]).name,v=p.value,m=hn(h),(y=re.test(m))&&(h=h.replace(fn,"").substr(8).replace(/_(.)/g,(function(e,t){return t.toUpperCase()})));var _=m.match(oe);_&&qe(_[1])&&(x=h,q=h.substr(0,h.length-5)+"end",h=h.substr(0,h.length-6)),f[g=hn(h.toLowerCase())]=h,!y&&r.hasOwnProperty(g)||(r[g]=v,Tt(e,g)&&(r[g]=!0)),Te(e,t,v,g,y),xe(t,g,"A",a,s,x,q)}if("input"===l&&"hidden"===e.getAttribute("type")&&e.setAttribute("autocomplete","off"),!B)break;if(L(c=e.className)&&(c=c.animVal),j(c)&&""!==c)for(;u=o.exec(c);)xe(t,g=hn(u[2]),"C",a,s)&&(r[g]=Q(u[3])),c=c.substr(u.index+u[0].length);break;case Be:!function(e,t){var r=n(t,!0);r&&e.push({priority:0,compile:function(e){var t=e.parent(),n=!!t.length;return n&&ue.$$addBindingClass(t),function(e,t){var i=t.parent();n||ue.$$addBindingClass(i),ue.$$addBindingInfo(i,r.expressions),e.$watch(r,(function(e){t[0].nodeValue=e}))}}})}(t,e.nodeValue);break;case 8:if(!U)break;!function(e,t,n,r,o){try{var a=i.exec(e.nodeValue);if(a){var s=hn(a[1]);xe(t,s,"M",r,o)&&(n[s]=Q(a[2]))}}catch(e){}}(e,t,r,a,s)}return t.sort(ke),t}function ge(e,t,n){var r=[],i=0;if(t&&e.hasAttribute&&e.hasAttribute(t))do{if(!e)throw un("uterdir","Unterminated attribute, found '{0}' but no matching '{1}' found.",t,n);1===e.nodeType&&(e.hasAttribute(t)&&i++,e.hasAttribute(n)&&i--),r.push(e),e=e.nextSibling}while(i>0);else r.push(e);return c(r)}function me(e,t,n){return function(r,i,o,a,s){return i=ge(i[0],t,n),e(r,i,o,a,s)}}function ve(e,t,n,r,i,o){var a;return e?ue(t,n,r,i,o):function(){return a||(a=ue(t,n,r,i,o),t=n=o=null),a.apply(this,arguments)}}function ye(e,t,n,r,i,o,a,s,u){u=u||{};for(var l,d,f,h,g,m=-Number.MAX_VALUE,v=u.newScopeDirective,b=u.controllerDirectives,$=u.newIsolateScopeDirective,w=u.templateDirective,q=u.nonTlbTranscludeDirective,_=!1,k=!1,C=u.hasElementTranscludeDirective,T=n.$$element=c(t),D=o,A=r,I=!1,O=!1,M=0,P=e.length;M<P;M++){var F=(l=e[M]).$$start,N=l.$$end;if(F&&(T=ge(t,F,N)),f=void 0,m>l.priority)break;if((g=l.scope)&&(l.templateUrl||(L(g)?(Ce("new/isolated scope",$||v,l,T),$=l):Ce("new/isolated scope",$,l,T)),v=v||l),d=l.name,!I&&(l.replace&&(l.templateUrl||l.template)||l.transclude&&!l.$$tlb)){for(var U,j=M+1;U=e[j++];)if(U.transclude&&!U.$$tlb||U.replace&&(U.templateUrl||U.template)){O=!0;break}I=!0}if(!l.templateUrl&&l.controller&&(b=b||Ue(),Ce("'"+d+"' controller",b[d],l,T),b[d]=l),g=l.transclude)if(_=!0,l.$$tlb||(Ce("transclusion",q,l,T),q=l),"element"===g)C=!0,m=l.priority,f=T,T=n.$$element=c(ue.$$createComment(d,n[d])),t=T[0],De(i,de(f),t),f[0].$$parentNode=f[0].parentNode,A=ve(O,f,r,m,D&&D.name,{nonTlbTranscludeDirective:q});else{var B=Ue();if(L(g)){f=[];var H=Ue(),z=Ue();for(var Y in x(g,(function(e,t){var n="?"===e.charAt(0);e=n?e.substring(1):e,H[e]=t,B[t]=null,z[t]=n})),x(T.contents(),(function(e){var t=H[hn(ne(e))];t?(z[t]=!0,B[t]=B[t]||[],B[t].push(e)):f.push(e)})),x(z,(function(e,t){if(!e)throw un("reqslot","Required transclusion slot `{0}` was not filled.",t)})),B)B[Y]&&(B[Y]=ve(O,B[Y],r))}else f=c(ct(t)).contents();T.empty(),(A=ve(O,f,r,void 0,void 0,{needsNewScope:l.$$isolateScope||l.$$newScope})).$$slots=B}if(l.template)if(k=!0,Ce("template",w,l,T),w=l,g=W(l.template)?l.template(T,n):l.template,g=te(g),l.replace){if(D=l,f=ot(g)?[]:mn(Ee(l.templateNamespace,Q(g))),t=f[0],1!==f.length||1!==t.nodeType)throw un("tplrt","Template for directive '{0}' must have exactly one root element. {1}",d,"");De(i,T,t);var K={$attr:{}},Z=he(t,[],K),J=e.splice(M+1,e.length-(M+1));($||v)&&we(Z,$,v),e=e.concat(Z).concat(J),_e(n,K),P=e.length}else T.html(g);if(l.templateUrl)k=!0,Ce("template",w,l,T),w=l,l.replace&&(D=l),ie=Se(e.splice(M,e.length-M),T,n,i,_&&A,a,s,{controllerDirectives:b,newScopeDirective:v!==l&&v,newIsolateScopeDirective:$,templateDirective:w,nonTlbTranscludeDirective:q}),P=e.length;else if(l.compile)try{h=l.compile(T,n,A);var ee=l.$$originalDirective||l;W(h)?re(null,fe(ee,h),F,N):h&&re(fe(ee,h.pre),fe(ee,h.post),F,N)}catch(e){p(e,$e(T))}l.terminal&&(ie.terminal=!0,m=Math.max(m,l.priority))}return ie.scope=v&&!0===v.scope,ie.transcludeOnThisElement=_,ie.templateOnThisElement=k,ie.transclude=A,u.hasElementTranscludeDirective=C,ie;function re(e,t,n,r){e&&(n&&(e=me(e,n,r)),e.require=l.require,e.directiveName=d,($===l||l.$$isolateScope)&&(e=Ae(e,{isolateScope:!0})),a.push(e)),t&&(n&&(t=me(t,n,r)),t.require=l.require,t.directiveName=d,($===l||l.$$isolateScope)&&(t=Ae(t,{isolateScope:!0})),s.push(t))}function ie(e,r,i,o,u){var l,d,f,h,g,m,q,_,k,T;for(var D in t===i?(k=n,_=n.$$element):k=new G(_=c(i),n),g=r,$?h=r.$new(!0):v&&(g=r.$parent),u&&((q=function(e,t,n,r){var i;X(e)||(r=n,n=t,t=e,e=void 0);C&&(i=m);n||(n=C?_.parent():_);if(!r)return u(e,t,i,n,P);var o=u.$$slots[r];if(o)return o(e,t,i,n,P);if(R(o))throw un("noslot",'No parent directive that requires a transclusion with slot name "{0}". Element: {1}',r,$e(_))}).$$boundTransclude=u,q.isSlotFilled=function(e){return!!u.$$slots[e]}),b&&(m=function(e,t,n,r,i,o,a){var s=Ue();for(var u in r){var l=r[u],c={$scope:l===a||l.$$isolateScope?i:o,$element:e,$attrs:t,$transclude:n},d=l.controller;"@"===d&&(d=t[l.name]);var f=S(d,c,!0,l.controllerAs);s[l.name]=f,e.data("$"+l.name+"Controller",f.instance)}return s}(_,k,q,b,h,r,$)),$&&(ue.$$addScopeInfo(_,h,!0,!(w&&(w===$||w===$.$$originalDirective))),ue.$$addScopeClass(_,!0),h.$$isolateBindings=$.$$isolateBindings,(T=Fe(r,k,h,h.$$isolateBindings,$)).removeWatches&&h.$on("$destroy",T.removeWatches)),m){var A=b[D],I=m[D],O=A.$$bindings.bindToController;if(y){I.bindingInfo=O?Fe(g,k,I.instance,O,A):{};var M=I();M!==I.instance&&(I.instance=M,_.data("$"+A.name+"Controller",M),I.bindingInfo.removeWatches&&I.bindingInfo.removeWatches(),I.bindingInfo=Fe(g,k,I.instance,O,A))}else I.instance=I(),_.data("$"+A.name+"Controller",I.instance),I.bindingInfo=Fe(g,k,I.instance,O,A)}for(x(b,(function(e,t){var n=e.require;e.bindToController&&!V(n)&&L(n)&&E(m[t].instance,be(t,n,_,m))})),x(m,(function(e){var t=e.instance;if(W(t.$onChanges))try{t.$onChanges(e.bindingInfo.initialChanges)}catch(e){p(e)}if(W(t.$onInit))try{t.$onInit()}catch(e){p(e)}W(t.$doCheck)&&(g.$watch((function(){t.$doCheck()})),t.$doCheck()),W(t.$onDestroy)&&g.$on("$destroy",(function(){t.$onDestroy()}))})),l=0,d=a.length;l<d;l++)Ie(f=a[l],f.isolateScope?h:r,_,k,f.require&&be(f.directiveName,f.require,_,m),q);var P=r;for($&&($.template||null===$.templateUrl)&&(P=h),e&&e(P,i.childNodes,void 0,u),l=s.length-1;l>=0;l--)Ie(f=s[l],f.isolateScope?h:r,_,k,f.require&&be(f.directiveName,f.require,_,m),q);x(m,(function(e){var t=e.instance;W(t.$postLink)&&t.$postLink()}))}}function be(e,t,n,r){var i;if(j(t)){var o=t.match(d),a=t.substring(o[0].length),s=o[1]||o[3],u="?"===o[2];if("^^"===s?n=n.parent():i=(i=r&&r[a])&&i.instance,!i){var l="$"+a+"Controller";i=s?n.inheritedData(l):n.data(l)}if(!i&&!u)throw un("ctreq","Controller '{0}', required by directive '{1}', can't be found!",a,e)}else if(V(t)){i=[];for(var c=0,f=t.length;c<f;c++)i[c]=be(e,t[c],n,r)}else L(t)&&(i={},x(t,(function(t,o){i[o]=be(e,t,n,r)})));return i||null}function we(e,t,n){for(var r=0,i=e.length;r<i;r++)e[r]=I(e[r],{$$isolateScope:t,$$newScope:n})}function xe(e,n,i,o,a,s,u){if(n===a)return null;var l=null;if(r.hasOwnProperty(n))for(var c,d=t.get(n+"Directive"),f=0,p=d.length;f<p;f++)if(c=d[f],(R(o)||o>c.priority)&&-1!==c.restrict.indexOf(i)){if(s&&(c=I(c,{$$start:s,$$end:u})),!c.$$bindings){var h=c.$$bindings=g(c,c.name);L(h.isolateScope)&&(c.$$isolateBindings=h.isolateScope)}e.push(c),l=c}return l}function qe(e){if(r.hasOwnProperty(e))for(var n=t.get(e+"Directive"),i=0,o=n.length;i<o;i++)if(n[i].multiElement)return!0;return!1}function _e(e,t){var n=t.$attr,r=e.$attr;x(e,(function(r,i){"$"!==i.charAt(0)&&(t[i]&&t[i]!==r&&(r.length?r+=("style"===i?";":" ")+t[i]:r=t[i]),e.$set(i,r,!0,n[i]))})),x(t,(function(t,i){e.hasOwnProperty(i)||"$"===i.charAt(0)||(e[i]=t,"class"!==i&&"style"!==i&&(r[i]=n[i]))}))}function Se(e,t,n,r,i,o,a,s){var u,l,d=[],f=t[0],g=e.shift(),m=I(g,{templateUrl:null,transclude:null,replace:null,$$originalDirective:g}),v=W(g.templateUrl)?g.templateUrl(t,n):g.templateUrl,y=g.templateNamespace;return t.empty(),h(v).then((function(p){var h,b,$,w;if(p=te(p),g.replace){if($=ot(p)?[]:mn(Ee(y,Q(p))),h=$[0],1!==$.length||1!==h.nodeType)throw un("tplrt","Template for directive '{0}' must have exactly one root element. {1}",g.name,v);b={$attr:{}},De(r,t,h);var q=he(h,[],b);L(g.scope)&&we(q,!0),e=q.concat(e),_e(n,b)}else h=f,t.html(p);for(e.unshift(m),u=ye(e,h,n,i,t,g,o,a,s),x(r,(function(e,n){e===h&&(r[n]=t[0])})),l=le(t[0].childNodes,i);d.length;){var _=d.shift(),S=d.shift(),k=d.shift(),C=d.shift(),E=t[0];if(!_.$$destroyed){if(S!==f){var T=S.className;s.hasElementTranscludeDirective&&g.replace||(E=ct(h)),De(k,c(S),E),Z(c(E),T)}w=u.transcludeOnThisElement?pe(_,u.transclude,C):C,u(l,_,E,r,w)}}d=null})).catch((function(e){z(e)&&p(e)})),function(e,t,n,r,i){var o=i;t.$$destroyed||(d?d.push(t,n,r,o):(u.transcludeOnThisElement&&(o=pe(t,u.transclude,i)),u(l,t,n,r,o)))}}function ke(e,t){var n=t.priority-e.priority;return 0!==n?n:e.name!==t.name?e.name<t.name?-1:1:e.index-t.index}function Ce(e,t,n,r){function i(e){return e?" (module: "+e+")":""}if(t)throw un("multidir","Multiple directives [{0}{1}, {2}{3}] asking for {4} on: {5}",t.name,i(t.$$moduleName),n.name,i(n.$$moduleName),e,$e(r))}function Ee(t,n){switch(t=s(t||"html")){case"svg":case"math":var r=e.document.createElement("div");return r.innerHTML="<"+t+">"+n+"</"+t+">",r.childNodes[0].childNodes;default:return n}}function Te(e,t,r,i,o){var a=function(e,t){if("srcdoc"===t)return C.HTML;var n=ne(e);if("src"===t||"ngSrc"===t){if(-1===["img","video","audio","source","track"].indexOf(n))return C.RESOURCE_URL}else if("xlinkHref"===t||"form"===n&&"action"===t||"link"===n&&"href"===t)return C.RESOURCE_URL}(e,i),s=!o,l=u[i]||o,c=n(r,s,a,l);if(c){if("multiple"===i&&"select"===ne(e))throw un("selmulti","Binding to the 'multiple' attribute is not supported. Element: {0}",$e(e));if(f.test(i))throw un("nodomevents","Interpolations for HTML DOM event attributes are disallowed.  Please use the ng- versions (such as ng-click instead of onclick) instead.");t.push({priority:100,compile:function(){return{pre:function(e,t,o){var s=o.$$observers||(o.$$observers=Ue()),u=o[i];u!==r&&(c=u&&n(u,!0,a,l),r=u),c&&(o[i]=c(e),(s[i]||(s[i]=[])).$$inter=!0,(o.$$observers&&o.$$observers[i].$$scope||e).$watch(c,(function(e,t){"class"===i&&e!==t?o.$updateClass(e,t):o.$set(i,e)})))}}}})}}function De(t,n,r){var i,o,a=n[0],s=n.length,u=a.parentNode;if(t)for(i=0,o=t.length;i<o;i++)if(t[i]===a){t[i++]=r;for(var l=i,d=l+s-1,f=t.length;l<f;l++,d++)d<f?t[l]=t[d]:delete t[l];t.length-=s-1,t.context===a&&(t.context=r);break}u&&u.replaceChild(r,a);var p=e.document.createDocumentFragment();for(i=0;i<s;i++)p.appendChild(n[i]);for(c.hasData(a)&&(c.data(r,c.data(a)),c(a).off("$destroy")),c.cleanData(p.querySelectorAll("*")),i=1;i<s;i++)delete n[i];n[0]=r,n.length=1}function Ae(e,t){return E((function(){return e.apply(null,arguments)}),e,t)}function Ie(e,t,n,r,i,o){try{e(t,n,r,i,o)}catch(e){p(e,$e(n))}}function Me(e,t){if(b)throw un("missingattr","Attribute '{0}' of '{1}' is non-optional and must be set!",e,t)}function Fe(e,t,r,i,o){var s,u=[],l={};function c(t,n,i){W(r.$onChanges)&&!ae(n,i)&&(A||(e.$$postDigest(Y),A=[]),s||(s={},A.push(d)),s[t]&&(i=s[t].previousValue),s[t]=new dn(i,n))}function d(){r.$onChanges(s),s=void 0}return x(i,(function(i,s){var d,f,p,h,g,m=i.attrName,v=i.optional;switch(i.mode){case"@":v||a.call(t,m)||(Me(m,o.name),r[s]=t[m]=void 0),g=t.$observe(m,(function(e){if(j(e)||K(e)){var t=r[s];c(s,e,t),r[s]=e}})),t.$$observers[m].$$scope=e,j(d=t[m])?r[s]=n(d)(e):K(d)&&(r[s]=d),l[s]=new dn(ln,r[s]),u.push(g);break;case"=":if(!a.call(t,m)){if(v)break;Me(m,o.name),t[m]=void 0}if(v&&!t[m])break;f=_(t[m]),h=f.literal?se:ae,p=f.assign||function(){throw d=r[s]=f(e),un("nonassign","Expression '{0}' in attribute '{1}' used with directive '{2}' is non-assignable!",t[m],m,o.name)},d=r[s]=f(e);var y=function(t){return h(t,r[s])||(h(t,d)?p(e,t=r[s]):r[s]=t),d=t};y.$stateful=!0,g=i.collection?e.$watchCollection(t[m],y):e.$watch(_(t[m],y),null,f.literal),u.push(g);break;case"<":if(!a.call(t,m)){if(v)break;Me(m,o.name),t[m]=void 0}if(v&&!t[m])break;var b=(f=_(t[m])).literal,$=r[s]=f(e);l[s]=new dn(ln,r[s]),g=e.$watch(f,(function(e,t){if(t===e){if(t===$||b&&se(t,$))return;t=$}c(s,e,t),r[s]=e}),b),u.push(g);break;case"&":if(v||a.call(t,m)||Me(m,o.name),(f=t.hasOwnProperty(m)?_(t[m]):O)===O&&v)break;r[s]=function(t){return f(e,t)}}})),{initialChanges:l,removeWatches:u.length&&function(){for(var e=0,t=u.length;e<t;++e)u[e]()}}}}]}function dn(e,t){this.previousValue=e,this.currentValue=t}cn.$inject=["$provide","$$sanitizeUriProvider"],dn.prototype.isFirstChange=function(){return this.previousValue===ln};var fn=/^((?:x|data)[:\-_])/i,pn=/[:\-_]+(.)/g;function hn(e){return e.replace(fn,"").replace(pn,(function(e,t,n){return n?t.toUpperCase():t}))}function gn(e,t){var n="",r=e.split(/\s+/),i=t.split(/\s+/);e:for(var o=0;o<r.length;o++){for(var a=r[o],s=0;s<i.length;s++)if(a===i[s])continue e;n+=(n.length>0?" ":"")+a}return n}function mn(e){var t=(e=c(e)).length;if(t<=1)return e;for(;t--;){var n=e[t];(8===n.nodeType||n.nodeType===Be&&""===n.nodeValue.trim())&&h.call(e,t,1)}return e}var vn=i("$controller"),yn=/^(\S+)(\s+as\s+([\w$]+))?$/;function bn(e,t){if(t&&j(t))return t;if(j(e)){var n=yn.exec(e);if(n)return n[3]}}function $n(){var e={},t=!1;this.has=function(t){return e.hasOwnProperty(t)},this.register=function(t,n){Re(t,"controller"),L(t)?E(e,t):e[t]=n},this.allowGlobals=function(){t=!0},this.$get=["$injector","$window",function(n,r){return function(i,a,s,u){var l,c,d,f;if(s=!0===s,u&&j(u)&&(f=u),j(i)){if(!(c=i.match(yn)))throw vn("ctrlfmt","Badly formed controller string '{0}'. Must match `__name__ as __id__` or `__name__`.",i);if(d=c[1],f=f||c[3],!(i=e.hasOwnProperty(d)?e[d]:Ne(a.$scope,d,!0)||(t?Ne(r,d,!0):void 0)))throw vn("ctrlreg","The controller with the name '{0}' is not registered.",d);Fe(i,d,!0)}if(s){var p=(V(i)?i[i.length-1]:i).prototype;return l=Object.create(p||null),f&&o(a,f,l,d||i.name),E((function(){var e=n.invoke(i,l,a,d);return e!==l&&(L(e)||W(e))&&(l=e,f&&o(a,f,l,d||i.name)),l}),{instance:l,identifier:f})}return l=n.instantiate(i,a,d),f&&o(a,f,l,d||i.name),l};function o(e,t,n,r){if(!e||!L(e.$scope))throw i("$controller")("noscp","Cannot export controller '{0}' as '{1}'! No $scope object provided via `locals`.",r,t);e.$scope[t]=n}}]}function wn(){this.$get=["$window",function(e){return c(e.document)}]}function xn(){this.$get=["$document","$rootScope",function(e,t){var n=e[0],r=n&&n.hidden;function i(){r=n.hidden}return e.on("visibilitychange",i),t.$on("$destroy",(function(){e.off("visibilitychange",i)})),function(){return r}}]}function qn(){this.$get=["$log",function(e){return function(t,n){e.error.apply(e,arguments)}}]}var _n=function(){this.$get=["$document",function(e){return function(t){return t?!t.nodeType&&t instanceof c&&(t=t[0]):t=e[0].body,t.offsetWidth+1}}]},Sn={"Content-Type":"application/json;charset=utf-8"},kn=/^\[|^\{(?!\{)/,Cn={"[":/]$/,"{":/}$/},En=/^\)]\}',?\n/,Tn=i("$http");function Dn(e){return L(e)?H(e)?e.toISOString():he(e):e}function An(){this.$get=function(){return function(e){if(!e)return"";var t=[];return q(e,(function(e,n){null===e||R(e)||W(e)||(V(e)?x(e,(function(e){t.push(Se(n)+"="+Se(Dn(e)))})):t.push(Se(n)+"="+Se(Dn(e))))})),t.join("&")}}}function In(){this.$get=function(){return function(e){if(!e)return"";var t=[];return function e(n,r,i){if(null===n||R(n))return;V(n)?x(n,(function(t,n){e(t,r+"["+(L(t)?n:"")+"]")})):L(n)&&!H(n)?q(n,(function(t,n){e(t,r+(i?"":"[")+n+(i?"":"]"))})):t.push(Se(r)+"="+Se(Dn(n)))}(e,"",!0),t.join("&")}}}function On(e,t){if(j(e)){var n=e.replace(En,"").trim();if(n){var r=t("Content-Type"),i=r&&0===r.indexOf("application/json");if(i||(a=(o=n).match(kn))&&Cn[a[0]].test(o))try{e=ge(n)}catch(t){if(!i)return e;throw Tn("baddata",'Data must be a valid JSON object. Received: "{0}". Parse error: "{1}"',e,t)}}}var o,a;return e}function Mn(e){var t,n=Ue();function r(e,t){e&&(n[e]=n[e]?n[e]+", "+t:t)}return j(e)?x(e.split("\n"),(function(e){t=e.indexOf(":"),r(s(Q(e.substr(0,t))),Q(e.substr(t+1)))})):L(e)&&x(e,(function(e,t){r(s(t),Q(e))})),n}function Pn(e){var t;return function(n){if(t||(t=Mn(e)),n){var r=t[s(n)];return void 0===r&&(r=null),r}return t}}function Fn(e,t,n,r){return W(r)?r(e,t,n):(x(r,(function(r){e=r(e,t,n)})),e)}function Rn(e){return 200<=e&&e<300}function Nn(){var e=this.defaults={transformResponse:[On],transformRequest:[function(e){return!L(e)||(t=e,"[object File]"===m.call(t))||function(e){return"[object Blob]"===m.call(e)}(e)||function(e){return"[object FormData]"===m.call(e)}(e)?e:he(e);var t}],headers:{common:{Accept:"application/json, text/plain, */*"},post:He(Sn),put:He(Sn),patch:He(Sn)},xsrfCookieName:"XSRF-TOKEN",xsrfHeaderName:"X-XSRF-TOKEN",paramSerializer:"$httpParamSerializer",jsonpCallbackParam:"callback"},t=!1;this.useApplyAsync=function(e){return N(e)?(t=!!e,this):t};var n=this.interceptors=[],r=this.xsrfWhitelistedOrigins=[];this.$get=["$browser","$httpBackend","$$cookieReader","$cacheFactory","$rootScope","$q","$injector","$sce",function(o,a,l,c,d,f,p,h){var g=c("$http");e.paramSerializer=j(e.paramSerializer)?p.get(e.paramSerializer):e.paramSerializer;var m=[];x(n,(function(e){m.unshift(j(e)?p.get(e):p.invoke(e))}));var v,y=(v=[Kr].concat(r.map(Zr)),function(e){var t=Zr(e);return v.some(Jr.bind(null,t))});function b(n){if(!L(n))throw i("$http")("badreq","Http request configuration must be an object.  Received: {0}",n);if(!j(h.valueOf(n.url)))throw i("$http")("badreq","Http request configuration url must be a string or a $sce trusted object.  Received: {0}",n.url);var r=E({method:"get",transformRequest:e.transformRequest,transformResponse:e.transformResponse,paramSerializer:e.paramSerializer,jsonpCallbackParam:e.jsonpCallbackParam},n);r.headers=function(t){var n,r,i,o=e.headers,a=E({},t.headers);o=E({},o.common,o[s(t.method)]);e:for(n in o){for(i in r=s(n),a)if(s(i)===r)continue e;a[n]=o[n]}return function(e,t){var n,r={};return x(e,(function(e,i){W(e)?null!=(n=e(t))&&(r[i]=n):r[i]=e})),r}(a,He(t))}(n),r.method=u(r.method),r.paramSerializer=j(r.paramSerializer)?p.get(r.paramSerializer):r.paramSerializer,o.$$incOutstandingRequestCount();var c=[],v=[],$=f.resolve(r);return x(m,(function(e){(e.request||e.requestError)&&c.unshift(e.request,e.requestError),(e.response||e.responseError)&&v.push(e.response,e.responseError)})),$=w($,c),$=($=w($=$.then((function(n){var r=n.headers,i=Fn(n.data,Pn(r),void 0,n.transformRequest);R(i)&&x(r,(function(e,t){"content-type"===s(t)&&delete r[t]}));R(n.withCredentials)&&!R(e.withCredentials)&&(n.withCredentials=e.withCredentials);return function(n,r){var i,o,u=f.defer(),c=u.promise,p=n.headers,m="jsonp"===s(n.method),v=n.url;m?v=h.getTrustedResourceUrl(v):j(v)||(v=h.valueOf(v));v=function(e,t){t.length>0&&(e+=(-1===e.indexOf("?")?"?":"&")+t);return e}(v,n.paramSerializer(n.params)),m&&(v=function(e,t){var n=e.split("?");if(n.length>2)throw Tn("badjsonp",'Illegal use more than one "?", in url, "{1}"',e);return x(xe(n[1]),(function(n,r){if("JSON_CALLBACK"===n)throw Tn("badjsonp",'Illegal use of JSON_CALLBACK in url, "{0}"',e);if(r===t)throw Tn("badjsonp",'Illegal use of callback param, "{0}", in url, "{1}"',t,e)})),e+=(-1===e.indexOf("?")?"?":"&")+t+"=JSON_CALLBACK"}(v,n.jsonpCallbackParam));b.pendingRequests.push(n),c.then(S,S),!n.cache&&!e.cache||!1===n.cache||"GET"!==n.method&&"JSONP"!==n.method||(i=L(n.cache)?n.cache:L(e.cache)?e.cache:g);i&&(N(o=i.get(v))?Z(o)?o.then(_,_):V(o)?q(o[1],o[0],He(o[2]),o[3],o[4]):q(o,200,{},"OK","complete"):i.put(v,c));if(R(o)){var $=y(n.url)?l()[n.xsrfCookieName||e.xsrfCookieName]:void 0;$&&(p[n.xsrfHeaderName||e.xsrfHeaderName]=$),a(n.method,v,r,(function(e,n,r,o,a){i&&(Rn(e)?i.put(v,[e,n,Mn(r),o,a]):i.remove(v));function s(){q(n,e,r,o,a)}t?d.$applyAsync(s):(s(),d.$$phase||d.$apply())}),p,n.timeout,n.withCredentials,n.responseType,w(n.eventHandlers),w(n.uploadEventHandlers))}return c;function w(e){if(e){var n={};return x(e,(function(e,r){n[r]=function(n){function r(){e(n)}t?d.$applyAsync(r):d.$$phase?r():d.$apply(r)}})),n}}function q(e,t,r,i,o){(Rn(t=t>=-1?t:0)?u.resolve:u.reject)({data:e,status:t,headers:Pn(r),config:n,statusText:i,xhrStatus:o})}function _(e){q(e.data,e.status,He(e.headers()),e.statusText,e.xhrStatus)}function S(){var e=b.pendingRequests.indexOf(n);-1!==e&&b.pendingRequests.splice(e,1)}}(n,i).then(q,q)})),v)).finally((function(){o.$$completeOutstandingRequest(O)}));function w(e,t){for(var n=0,r=t.length;n<r;){var i=t[n++],o=t[n++];e=e.then(i,o)}return t.length=0,e}function q(e){var t=E({},e);return t.data=Fn(e.data,e.headers,e.status,r.transformResponse),Rn(e.status)?t:f.reject(t)}}return b.pendingRequests=[],function(e){x(arguments,(function(e){b[e]=function(t,n){return b(E({},n||{},{method:e,url:t}))}}))}("get","delete","head","jsonp"),function(e){x(arguments,(function(e){b[e]=function(t,n,r){return b(E({},r||{},{method:e,url:t,data:n}))}}))}("post","put","patch"),b.defaults=e,b}]}function Ln(){this.$get=function(){return function(){return new e.XMLHttpRequest}}}function Un(){this.$get=["$browser","$jsonpCallbacks","$document","$xhrFactory",function(e,t,n,r){return function(e,t,n,r,i){return function(o,a,u,l,c,d,f,p,h,g){if(a=a||e.url(),"jsonp"===s(o))var m=r.createCallback(a),v=function(e,t,n){e=e.replace("JSON_CALLBACK",t);var o=i.createElement("script"),a=null;return o.type="text/javascript",o.src=e,o.async=!0,a=function(e){o.removeEventListener("load",a),o.removeEventListener("error",a),i.body.removeChild(o),o=null;var s=-1,u="unknown";e&&("load"!==e.type||r.wasCalled(t)||(e={type:"error"}),u=e.type,s="error"===e.type?404:200),n&&n(s,u)},o.addEventListener("load",a),o.addEventListener("error",a),i.body.appendChild(o),a}(a,m,(function(e,t){var n=200===e&&r.getResponse(m);q(l,e,n,"",t,"complete"),r.removeCallback(m)}));else{var y=t(o,a),b=!1;y.open(o,a,!0),x(c,(function(e,t){N(e)&&y.setRequestHeader(t,e)})),y.onload=function(){var e=y.statusText||"",t="response"in y?y.response:y.responseText,n=1223===y.status?204:y.status;0===n&&(n=t?200:"file"===Zr(a).protocol?404:0),q(l,n,t,y.getAllResponseHeaders(),e,"complete")};if(y.onerror=function(){q(l,-1,null,null,"","error")},y.ontimeout=function(){q(l,-1,null,null,"","timeout")},y.onabort=function(){q(l,-1,null,null,"",b?"timeout":"abort")},x(h,(function(e,t){y.addEventListener(t,e)})),x(g,(function(e,t){y.upload.addEventListener(t,e)})),f&&(y.withCredentials=!0),p)try{y.responseType=p}catch(e){if("json"!==p)throw e}y.send(R(u)?null:u)}if(d>0)var $=n((function(){w("timeout")}),d);else Z(d)&&d.then((function(){w(N(d.$$timeoutId)?"timeout":"abort")}));function w(e){b="timeout"===e,v&&v(),y&&y.abort()}function q(e,t,r,i,o,a){N($)&&n.cancel($),v=y=null,e(t,r,i,o,a)}}}(e,r,e.defer,t,n[0])}]}var jn=b.$interpolateMinErr=i("$interpolate");function Bn(){var e="{{",t="}}";this.startSymbol=function(t){return t?(e=t,this):e},this.endSymbol=function(e){return e?(t=e,this):t},this.$get=["$parse","$exceptionHandler","$sce",function(n,r,i){var o=e.length,a=t.length,s=new RegExp(e.replace(/./g,l),"g"),u=new RegExp(t.replace(/./g,l),"g");function l(e){return"\\\\\\"+e}function c(n){return n.replace(s,e).replace(u,t)}function d(e,t,n,r){var i=e.$watch((function(e){return i(),r(e)}),t,n);return i}function f(s,u,l,f){if(!s.length||-1===s.indexOf(e)){var p;if(!u)(p=P(c(s))).exp=s,p.expressions=[],p.$$watchDelegate=d;return p}f=!!f;for(var h,g,m,v=0,y=[],b=[],$=s.length,w=[],x=[];v<$;){if(-1===(h=s.indexOf(e,v))||-1===(g=s.indexOf(t,h+o))){v!==$&&w.push(c(s.substring(v)));break}v!==h&&w.push(c(s.substring(v,h))),m=s.substring(h+o,g),y.push(m),b.push(n(m,S)),v=g+a,x.push(w.length),w.push("")}if(l&&w.length>1&&jn.throwNoconcat(s),!u||y.length){var q=function(e){for(var t=0,n=y.length;t<n;t++){if(f&&R(e[t]))return;w[x[t]]=e[t]}return w.join("")},_=function(e){return l?i.getTrusted(l,e):i.valueOf(e)};return E((function(e){var t=0,n=y.length,i=new Array(n);try{for(;t<n;t++)i[t]=b[t](e);return q(i)}catch(e){r(jn.interr(s,e))}}),{exp:s,expressions:y,$$watchDelegate:function(e,t){var n;return e.$watchGroup(b,(function(r,i){var o=q(r);t.call(this,o,r!==i?n:o,e),n=o}))}})}function S(e){try{return e=_(e),f&&!N(e)?e:je(e)}catch(e){r(jn.interr(s,e))}}}return f.startSymbol=function(){return e},f.endSymbol=function(){return t},f}]}function Hn(){this.$get=["$rootScope","$window","$q","$$q","$browser",function(e,t,n,r,i){var o={};function a(a,s,u,l){var c=arguments.length>4,d=c?de(arguments,4):[],f=t.setInterval,p=t.clearInterval,h=0,g=N(l)&&!l,m=(g?r:n).defer(),v=m.promise;return u=N(u)?u:0,v.$$intervalId=f((function(){g?i.defer(y):e.$evalAsync(y),m.notify(h++),u>0&&h>=u&&(m.resolve(h),p(v.$$intervalId),delete o[v.$$intervalId]),g||e.$apply()}),s),o[v.$$intervalId]=m,v;function y(){c?a.apply(null,d):a(h)}}return a.cancel=function(e){return!(!e||!(e.$$intervalId in o))&&(Or(o[e.$$intervalId].promise),o[e.$$intervalId].reject("canceled"),t.clearInterval(e.$$intervalId),delete o[e.$$intervalId],!0)},a}]}jn.throwNoconcat=function(e){throw jn("noconcat","Error while interpolating: {0}\nStrict Contextual Escaping disallows interpolations that concatenate multiple expressions when a trusted value is required.  See http://docs.angularjs.org/api/ng.$sce",e)},jn.interr=function(e,t){return jn("interr","Can't interpolate: {0}\n{1}",e,t.toString())};var Vn=function(){this.$get=function(){var e=b.callbacks,t={};return{createCallback:function(n){var r="_"+(e.$$counter++).toString(36),i="angular.callbacks."+r,o=function(e){var t=function(e){t.data=e,t.called=!0};return t.id=e,t}(r);return t[i]=e[r]=o,i},wasCalled:function(e){return t[e].called},getResponse:function(e){return t[e].data},removeCallback:function(n){var r=t[n];delete e[r.id],delete t[n]}}}},zn=/^([^?#]*)(\?([^#]*))?(#(.*))?$/,Wn={http:80,https:443,ftp:21},Yn=i("$location");function Gn(e){for(var t=e.split("/"),n=t.length;n--;)t[n]=_e(t[n].replace(/%2F/g,"/"));return t.join("/")}function Xn(e,t){var n=Zr(e);t.$$protocol=n.protocol,t.$$host=n.hostname,t.$$port=D(n.port)||Wn[n.protocol]||null}var Kn=/^\s*[\\/]{2,}/;function Zn(e,t,n){if(Kn.test(e))throw Yn("badpath",'Invalid url "{0}".',e);var r="/"!==e.charAt(0);r&&(e="/"+e);var i=Zr(e),o=r&&"/"===i.pathname.charAt(0)?i.pathname.substring(1):i.pathname;t.$$path=function(e,t){for(var n=e.split("/"),r=n.length;r--;)n[r]=decodeURIComponent(n[r]),t&&(n[r]=n[r].replace(/\//g,"%2F"));return n.join("/")}(o,n),t.$$search=xe(i.search),t.$$hash=decodeURIComponent(i.hash),t.$$path&&"/"!==t.$$path.charAt(0)&&(t.$$path="/"+t.$$path)}function Jn(e,t){return e.slice(0,t.length)===t}function Qn(e,t){if(Jn(t,e))return t.substr(e.length)}function er(e){var t=e.indexOf("#");return-1===t?e:e.substr(0,t)}function tr(e){return e.replace(/(#.+)|#$/,"$1")}function nr(e,t,n){this.$$html5=!0,n=n||"",Xn(e,this),this.$$parse=function(e){var n=Qn(t,e);if(!j(n))throw Yn("ipthprfx",'Invalid url "{0}", missing path prefix "{1}".',e,t);Zn(n,this,!0),this.$$path||(this.$$path="/"),this.$$compose()},this.$$compose=function(){var e=qe(this.$$search),n=this.$$hash?"#"+_e(this.$$hash):"";this.$$url=Gn(this.$$path)+(e?"?"+e:"")+n,this.$$absUrl=t+this.$$url.substr(1),this.$$urlUpdatedByLocation=!0},this.$$parseLinkUrl=function(r,i){return i&&"#"===i[0]?(this.hash(i.slice(1)),!0):(N(o=Qn(e,r))?(a=o,s=n&&N(o=Qn(n,o))?t+(Qn("/",o)||o):e+a):N(o=Qn(t,r))?s=t+o:t===r+"/"&&(s=t),s&&this.$$parse(s),!!s);var o,a,s}}function rr(e,t,n){Xn(e,this),this.$$parse=function(r){var i,o=Qn(e,r)||Qn(t,r);R(o)||"#"!==o.charAt(0)?this.$$html5?i=o:(i="",R(o)&&(e=r,this.replace())):R(i=Qn(n,o))&&(i=o),Zn(i,this,!1),this.$$path=function(e,t,n){var r,i=/^\/[A-Z]:(\/.*)/;Jn(t,n)&&(t=t.replace(n,""));if(i.exec(t))return e;return(r=i.exec(e))?r[1]:e}(this.$$path,i,e),this.$$compose()},this.$$compose=function(){var t=qe(this.$$search),r=this.$$hash?"#"+_e(this.$$hash):"";this.$$url=Gn(this.$$path)+(t?"?"+t:"")+r,this.$$absUrl=e+(this.$$url?n+this.$$url:""),this.$$urlUpdatedByLocation=!0},this.$$parseLinkUrl=function(t,n){return er(e)===er(t)&&(this.$$parse(t),!0)}}function ir(e,t,n){this.$$html5=!0,rr.apply(this,arguments),this.$$parseLinkUrl=function(r,i){return i&&"#"===i[0]?(this.hash(i.slice(1)),!0):(e===er(r)?o=r:(a=Qn(t,r))?o=e+n+a:t===r+"/"&&(o=t),o&&this.$$parse(o),!!o);var o,a},this.$$compose=function(){var t=qe(this.$$search),r=this.$$hash?"#"+_e(this.$$hash):"";this.$$url=Gn(this.$$path)+(t?"?"+t:"")+r,this.$$absUrl=e+n+this.$$url,this.$$urlUpdatedByLocation=!0}}var or={$$absUrl:"",$$html5:!1,$$replace:!1,absUrl:ar("$$absUrl"),url:function(e){if(R(e))return this.$$url;var t=zn.exec(e);return(t[1]||""===e)&&this.path(decodeURIComponent(t[1])),(t[2]||t[1]||""===e)&&this.search(t[3]||""),this.hash(t[5]||""),this},protocol:ar("$$protocol"),host:ar("$$host"),port:ar("$$port"),path:sr("$$path",(function(e){return"/"===(e=null!==e?e.toString():"").charAt(0)?e:"/"+e})),search:function(e,t){switch(arguments.length){case 0:return this.$$search;case 1:if(j(e)||B(e))e=e.toString(),this.$$search=xe(e);else{if(!L(e))throw Yn("isrcharg","The first argument of the `$location#search()` call must be a string or an object.");x(e=oe(e,{}),(function(t,n){null==t&&delete e[n]})),this.$$search=e}break;default:R(t)||null===t?delete this.$$search[e]:this.$$search[e]=t}return this.$$compose(),this},hash:sr("$$hash",(function(e){return null!==e?e.toString():""})),replace:function(){return this.$$replace=!0,this}};function ar(e){return function(){return this[e]}}function sr(e,t){return function(n){return R(n)?this[e]:(this[e]=t(n),this.$$compose(),this)}}function ur(){var e="!",t={enabled:!1,requireBase:!0,rewriteLinks:!0};this.hashPrefix=function(t){return N(t)?(e=t,this):e},this.html5Mode=function(e){return K(e)?(t.enabled=e,this):L(e)?(K(e.enabled)&&(t.enabled=e.enabled),K(e.requireBase)&&(t.requireBase=e.requireBase),(K(e.rewriteLinks)||j(e.rewriteLinks))&&(t.rewriteLinks=e.rewriteLinks),this):t},this.$get=["$rootScope","$browser","$sniffer","$rootElement","$window",function(n,r,i,o,a){var s,u,l,d,f=r.baseHref(),p=r.url();if(t.enabled){if(!f&&t.requireBase)throw Yn("nobase","$location in HTML5 mode requires a <base> tag to be present!");l=(d=p).substring(0,d.indexOf("/",d.indexOf("//")+2))+(f||"/"),u=i.history?nr:ir}else l=er(p),u=rr;var h=function(e){return e.substr(0,er(e).lastIndexOf("/")+1)}(l);(s=new u(l,h,"#"+e)).$$parseLinkUrl(p,p),s.$$state=r.state();var g=/^\s*(javascript|mailto):/i;function m(e,t,n){var i=s.url(),o=s.$$state;try{r.url(e,t,n),s.$$state=r.state()}catch(e){throw s.url(i),s.$$state=o,e}}o.on("click",(function(e){var i=t.rewriteLinks;if(i&&!e.ctrlKey&&!e.metaKey&&!e.shiftKey&&2!==e.which&&2!==e.button){for(var u=c(e.target);"a"!==ne(u[0]);)if(u[0]===o[0]||!(u=u.parent())[0])return;if(!j(i)||!R(u.attr(i))){var l=u.prop("href"),d=u.attr("href")||u.attr("xlink:href");L(l)&&"[object SVGAnimatedString]"===l.toString()&&(l=Zr(l.animVal).href),g.test(l)||!l||u.attr("target")||e.isDefaultPrevented()||s.$$parseLinkUrl(l,d)&&(e.preventDefault(),s.absUrl()!==r.url()&&(n.$apply(),a.angular["ff-684208-preventDefault"]=!0))}}})),tr(s.absUrl())!==tr(p)&&r.url(s.absUrl(),!0);var v=!0;return r.onUrlChange((function(e,t){Jn(e,h)?(n.$evalAsync((function(){var r,i=s.absUrl(),o=s.$$state;e=tr(e),s.$$parse(e),s.$$state=t,r=n.$broadcast("$locationChangeStart",e,i,t,o).defaultPrevented,s.absUrl()===e&&(r?(s.$$parse(i),s.$$state=o,m(i,!1,o)):(v=!1,y(i,o)))})),n.$$phase||n.$digest()):a.location.href=e})),n.$watch((function(){if(v||s.$$urlUpdatedByLocation){s.$$urlUpdatedByLocation=!1;var e=tr(r.url()),t=tr(s.absUrl()),o=r.state(),a=s.$$replace,u=e!==t||s.$$html5&&i.history&&o!==s.$$state;(v||u)&&(v=!1,n.$evalAsync((function(){var t=s.absUrl(),r=n.$broadcast("$locationChangeStart",t,e,s.$$state,o).defaultPrevented;s.absUrl()===t&&(r?(s.$$parse(e),s.$$state=o):(u&&m(t,a,o===s.$$state?null:s.$$state),y(e,o)))})))}s.$$replace=!1})),s;function y(e,t){n.$broadcast("$locationChangeSuccess",s.absUrl(),e,s.$$state,t)}}]}function lr(){var e=!0,t=this;this.debugEnabled=function(t){return N(t)?(e=t,this):e},this.$get=["$window",function(n){var r,i=l||/\bEdge\//.test(n.navigator&&n.navigator.userAgent);return{log:a("log"),info:a("info"),warn:a("warn"),error:a("error"),debug:(r=a("debug"),function(){e&&r.apply(t,arguments)})};function o(e){return z(e)&&(e.stack&&i?e=e.message&&-1===e.stack.indexOf(e.message)?"Error: "+e.message+"\n"+e.stack:e.stack:e.sourceURL&&(e=e.message+"\n"+e.sourceURL+":"+e.line)),e}function a(e){var t=n.console||{},r=t[e]||t.log||O;return function(){var e=[];return x(arguments,(function(t){e.push(o(t))})),Function.prototype.apply.call(r,t,e)}}}]}x([ir,rr,nr],(function(e){e.prototype=Object.create(or),e.prototype.state=function(t){if(!arguments.length)return this.$$state;if(e!==nr||!this.$$html5)throw Yn("nostate","History API state support is available only in HTML5 mode and only in browsers supporting HTML5 History API");return this.$$state=R(t)?null:t,this.$$urlUpdatedByLocation=!0,this}}));var cr=i("$parse"),dr={}.constructor.prototype.valueOf;function fr(e){return e+""}var pr=Ue();x("+ - * / % === !== == != < > <= >= && || ! = |".split(" "),(function(e){pr[e]=!0}));var hr={n:"\n",f:"\f",r:"\r",t:"\t",v:"\v","'":"'",'"':'"'},gr=function(e){this.options=e};gr.prototype={constructor:gr,lex:function(e){for(this.text=e,this.index=0,this.tokens=[];this.index<this.text.length;){var t=this.text.charAt(this.index);if('"'===t||"'"===t)this.readString(t);else if(this.isNumber(t)||"."===t&&this.isNumber(this.peek()))this.readNumber();else if(this.isIdentifierStart(this.peekMultichar()))this.readIdent();else if(this.is(t,"(){}[].,;:?"))this.tokens.push({index:this.index,text:t}),this.index++;else if(this.isWhitespace(t))this.index++;else{var n=t+this.peek(),r=n+this.peek(2),i=pr[t],o=pr[n],a=pr[r];if(i||o||a){var s=a?r:o?n:t;this.tokens.push({index:this.index,text:s,operator:!0}),this.index+=s.length}else this.throwError("Unexpected next character ",this.index,this.index+1)}}return this.tokens},is:function(e,t){return-1!==t.indexOf(e)},peek:function(e){var t=e||1;return this.index+t<this.text.length&&this.text.charAt(this.index+t)},isNumber:function(e){return"0"<=e&&e<="9"&&"string"==typeof e},isWhitespace:function(e){return" "===e||"\r"===e||"\t"===e||"\n"===e||"\v"===e||" "===e},isIdentifierStart:function(e){return this.options.isIdentifierStart?this.options.isIdentifierStart(e,this.codePointAt(e)):this.isValidIdentifierStart(e)},isValidIdentifierStart:function(e){return"a"<=e&&e<="z"||"A"<=e&&e<="Z"||"_"===e||"$"===e},isIdentifierContinue:function(e){return this.options.isIdentifierContinue?this.options.isIdentifierContinue(e,this.codePointAt(e)):this.isValidIdentifierContinue(e)},isValidIdentifierContinue:function(e,t){return this.isValidIdentifierStart(e,t)||this.isNumber(e)},codePointAt:function(e){return 1===e.length?e.charCodeAt(0):(e.charCodeAt(0)<<10)+e.charCodeAt(1)-56613888},peekMultichar:function(){var e=this.text.charAt(this.index),t=this.peek();if(!t)return e;var n=e.charCodeAt(0),r=t.charCodeAt(0);return n>=55296&&n<=56319&&r>=56320&&r<=57343?e+t:e},isExpOperator:function(e){return"-"===e||"+"===e||this.isNumber(e)},throwError:function(e,t,n){n=n||this.index;var r=N(t)?"s "+t+"-"+this.index+" ["+this.text.substring(t,n)+"]":" "+n;throw cr("lexerr","Lexer Error: {0} at column{1} in expression [{2}].",e,r,this.text)},readNumber:function(){for(var e="",t=this.index;this.index<this.text.length;){var n=s(this.text.charAt(this.index));if("."===n||this.isNumber(n))e+=n;else{var r=this.peek();if("e"===n&&this.isExpOperator(r))e+=n;else if(this.isExpOperator(n)&&r&&this.isNumber(r)&&"e"===e.charAt(e.length-1))e+=n;else{if(!this.isExpOperator(n)||r&&this.isNumber(r)||"e"!==e.charAt(e.length-1))break;this.throwError("Invalid exponent")}}this.index++}this.tokens.push({index:t,text:e,constant:!0,value:Number(e)})},readIdent:function(){var e=this.index;for(this.index+=this.peekMultichar().length;this.index<this.text.length;){var t=this.peekMultichar();if(!this.isIdentifierContinue(t))break;this.index+=t.length}this.tokens.push({index:e,text:this.text.slice(e,this.index),identifier:!0})},readString:function(e){var t=this.index;this.index++;for(var n="",r=e,i=!1;this.index<this.text.length;){var o=this.text.charAt(this.index);if(r+=o,i){if("u"===o){var a=this.text.substring(this.index+1,this.index+5);a.match(/[\da-f]{4}/i)||this.throwError("Invalid unicode escape [\\u"+a+"]"),this.index+=4,n+=String.fromCharCode(parseInt(a,16))}else{n+=hr[o]||o}i=!1}else if("\\"===o)i=!0;else{if(o===e)return this.index++,void this.tokens.push({index:t,text:r,constant:!0,value:n});n+=o}this.index++}this.throwError("Unterminated quote",t)}};var mr=function(e,t){this.lexer=e,this.options=t};function vr(e,t){return void 0!==e?e:t}function yr(e,t){return void 0===e?t:void 0===t?e:e+t}mr.Program="Program",mr.ExpressionStatement="ExpressionStatement",mr.AssignmentExpression="AssignmentExpression",mr.ConditionalExpression="ConditionalExpression",mr.LogicalExpression="LogicalExpression",mr.BinaryExpression="BinaryExpression",mr.UnaryExpression="UnaryExpression",mr.CallExpression="CallExpression",mr.MemberExpression="MemberExpression",mr.Identifier="Identifier",mr.Literal="Literal",mr.ArrayExpression="ArrayExpression",mr.Property="Property",mr.ObjectExpression="ObjectExpression",mr.ThisExpression="ThisExpression",mr.LocalsExpression="LocalsExpression",mr.NGValueParameter="NGValueParameter",mr.prototype={ast:function(e){this.text=e,this.tokens=this.lexer.lex(e);var t=this.program();return 0!==this.tokens.length&&this.throwError("is an unexpected token",this.tokens[0]),t},program:function(){for(var e=[];;)if(this.tokens.length>0&&!this.peek("}",")",";","]")&&e.push(this.expressionStatement()),!this.expect(";"))return{type:mr.Program,body:e}},expressionStatement:function(){return{type:mr.ExpressionStatement,expression:this.filterChain()}},filterChain:function(){for(var e=this.expression();this.expect("|");)e=this.filter(e);return e},expression:function(){return this.assignment()},assignment:function(){var e=this.ternary();if(this.expect("=")){if(!wr(e))throw cr("lval","Trying to assign a value to a non l-value");e={type:mr.AssignmentExpression,left:e,right:this.assignment(),operator:"="}}return e},ternary:function(){var e,t,n=this.logicalOR();return this.expect("?")&&(e=this.expression(),this.consume(":"))?(t=this.expression(),{type:mr.ConditionalExpression,test:n,alternate:e,consequent:t}):n},logicalOR:function(){for(var e=this.logicalAND();this.expect("||");)e={type:mr.LogicalExpression,operator:"||",left:e,right:this.logicalAND()};return e},logicalAND:function(){for(var e=this.equality();this.expect("&&");)e={type:mr.LogicalExpression,operator:"&&",left:e,right:this.equality()};return e},equality:function(){for(var e,t=this.relational();e=this.expect("==","!=","===","!==");)t={type:mr.BinaryExpression,operator:e.text,left:t,right:this.relational()};return t},relational:function(){for(var e,t=this.additive();e=this.expect("<",">","<=",">=");)t={type:mr.BinaryExpression,operator:e.text,left:t,right:this.additive()};return t},additive:function(){for(var e,t=this.multiplicative();e=this.expect("+","-");)t={type:mr.BinaryExpression,operator:e.text,left:t,right:this.multiplicative()};return t},multiplicative:function(){for(var e,t=this.unary();e=this.expect("*","/","%");)t={type:mr.BinaryExpression,operator:e.text,left:t,right:this.unary()};return t},unary:function(){var e;return(e=this.expect("+","-","!"))?{type:mr.UnaryExpression,operator:e.text,prefix:!0,argument:this.unary()}:this.primary()},primary:function(){var e,t;for(this.expect("(")?(e=this.filterChain(),this.consume(")")):this.expect("[")?e=this.arrayDeclaration():this.expect("{")?e=this.object():this.selfReferential.hasOwnProperty(this.peek().text)?e=oe(this.selfReferential[this.consume().text]):this.options.literals.hasOwnProperty(this.peek().text)?e={type:mr.Literal,value:this.options.literals[this.consume().text]}:this.peek().identifier?e=this.identifier():this.peek().constant?e=this.constant():this.throwError("not a primary expression",this.peek());t=this.expect("(","[",".");)"("===t.text?(e={type:mr.CallExpression,callee:e,arguments:this.parseArguments()},this.consume(")")):"["===t.text?(e={type:mr.MemberExpression,object:e,property:this.expression(),computed:!0},this.consume("]")):"."===t.text?e={type:mr.MemberExpression,object:e,property:this.identifier(),computed:!1}:this.throwError("IMPOSSIBLE");return e},filter:function(e){for(var t=[e],n={type:mr.CallExpression,callee:this.identifier(),arguments:t,filter:!0};this.expect(":");)t.push(this.expression());return n},parseArguments:function(){var e=[];if(")"!==this.peekToken().text)do{e.push(this.filterChain())}while(this.expect(","));return e},identifier:function(){var e=this.consume();return e.identifier||this.throwError("is not a valid identifier",e),{type:mr.Identifier,name:e.text}},constant:function(){return{type:mr.Literal,value:this.consume().value}},arrayDeclaration:function(){var e=[];if("]"!==this.peekToken().text)do{if(this.peek("]"))break;e.push(this.expression())}while(this.expect(","));return this.consume("]"),{type:mr.ArrayExpression,elements:e}},object:function(){var e,t=[];if("}"!==this.peekToken().text)do{if(this.peek("}"))break;e={type:mr.Property,kind:"init"},this.peek().constant?(e.key=this.constant(),e.computed=!1,this.consume(":"),e.value=this.expression()):this.peek().identifier?(e.key=this.identifier(),e.computed=!1,this.peek(":")?(this.consume(":"),e.value=this.expression()):e.value=e.key):this.peek("[")?(this.consume("["),e.key=this.expression(),this.consume("]"),e.computed=!0,this.consume(":"),e.value=this.expression()):this.throwError("invalid key",this.peek()),t.push(e)}while(this.expect(","));return this.consume("}"),{type:mr.ObjectExpression,properties:t}},throwError:function(e,t){throw cr("syntax","Syntax Error: Token '{0}' {1} at column {2} of the expression [{3}] starting at [{4}].",t.text,e,t.index+1,this.text,this.text.substring(t.index))},consume:function(e){if(0===this.tokens.length)throw cr("ueoe","Unexpected end of expression: {0}",this.text);var t=this.expect(e);return t||this.throwError("is unexpected, expecting ["+e+"]",this.peek()),t},peekToken:function(){if(0===this.tokens.length)throw cr("ueoe","Unexpected end of expression: {0}",this.text);return this.tokens[0]},peek:function(e,t,n,r){return this.peekAhead(0,e,t,n,r)},peekAhead:function(e,t,n,r,i){if(this.tokens.length>e){var o=this.tokens[e],a=o.text;if(a===t||a===n||a===r||a===i||!t&&!n&&!r&&!i)return o}return!1},expect:function(e,t,n,r){var i=this.peek(e,t,n,r);return!!i&&(this.tokens.shift(),i)},selfReferential:{this:{type:mr.ThisExpression},$locals:{type:mr.LocalsExpression}}};function br(e,t,n){var r,i,o,a=e.isPure=function(e,t){switch(e.type){case mr.MemberExpression:if(e.computed)return!1;break;case mr.UnaryExpression:return 1;case mr.BinaryExpression:return"+"!==e.operator&&1;case mr.CallExpression:return!1}return void 0===t?2:t}(e,n);switch(e.type){case mr.Program:r=!0,x(e.body,(function(e){br(e.expression,t,a),r=r&&e.expression.constant})),e.constant=r;break;case mr.Literal:e.constant=!0,e.toWatch=[];break;case mr.UnaryExpression:br(e.argument,t,a),e.constant=e.argument.constant,e.toWatch=e.argument.toWatch;break;case mr.BinaryExpression:br(e.left,t,a),br(e.right,t,a),e.constant=e.left.constant&&e.right.constant,e.toWatch=e.left.toWatch.concat(e.right.toWatch);break;case mr.LogicalExpression:br(e.left,t,a),br(e.right,t,a),e.constant=e.left.constant&&e.right.constant,e.toWatch=e.constant?[]:[e];break;case mr.ConditionalExpression:br(e.test,t,a),br(e.alternate,t,a),br(e.consequent,t,a),e.constant=e.test.constant&&e.alternate.constant&&e.consequent.constant,e.toWatch=e.constant?[]:[e];break;case mr.Identifier:e.constant=!1,e.toWatch=[e];break;case mr.MemberExpression:br(e.object,t,a),e.computed&&br(e.property,t,a),e.constant=e.object.constant&&(!e.computed||e.property.constant),e.toWatch=e.constant?[]:[e];break;case mr.CallExpression:o=!!e.filter&&function(e,t){return!e(t).$stateful}(t,e.callee.name),r=o,i=[],x(e.arguments,(function(e){br(e,t,a),r=r&&e.constant,i.push.apply(i,e.toWatch)})),e.constant=r,e.toWatch=o?i:[e];break;case mr.AssignmentExpression:br(e.left,t,a),br(e.right,t,a),e.constant=e.left.constant&&e.right.constant,e.toWatch=[e];break;case mr.ArrayExpression:r=!0,i=[],x(e.elements,(function(e){br(e,t,a),r=r&&e.constant,i.push.apply(i,e.toWatch)})),e.constant=r,e.toWatch=i;break;case mr.ObjectExpression:r=!0,i=[],x(e.properties,(function(e){br(e.value,t,a),r=r&&e.value.constant,i.push.apply(i,e.value.toWatch),e.computed&&(br(e.key,t,!1),r=r&&e.key.constant,i.push.apply(i,e.key.toWatch))})),e.constant=r,e.toWatch=i;break;case mr.ThisExpression:case mr.LocalsExpression:e.constant=!1,e.toWatch=[]}}function $r(e){if(1===e.length){var t=e[0].expression,n=t.toWatch;return 1!==n.length||n[0]!==t?n:void 0}}function wr(e){return e.type===mr.Identifier||e.type===mr.MemberExpression}function xr(e){if(1===e.body.length&&wr(e.body[0].expression))return{type:mr.AssignmentExpression,left:e.body[0].expression,right:{type:mr.NGValueParameter},operator:"="}}function qr(e){this.$filter=e}function _r(e){this.$filter=e}function Sr(e,t,n){this.ast=new mr(e,n),this.astCompiler=n.csp?new _r(t):new qr(t)}function kr(e){return W(e.valueOf)?e.valueOf():dr.call(e)}function Cr(){var e,t,n=Ue(),r={true:!0,false:!1,null:null,undefined:void 0};this.addLiteral=function(e,t){r[e]=t},this.setIdentifierFns=function(n,r){return e=n,t=r,this},this.$get=["$filter",function(i){var o={csp:ue().noUnsafeEval,literals:oe(r),isIdentifierStart:W(e)&&e,isIdentifierContinue:W(t)&&t};return a.$$getAst=function(e){return new Sr(new gr(o),i,o).getAst(e).ast},a;function a(e,t){var r,a;switch(typeof e){case"string":if(e=e.trim(),!(r=n[a=e]))(r=new Sr(new gr(o),i,o).parse(e)).constant?r.$$watchDelegate=d:r.oneTime?r.$$watchDelegate=r.literal?c:l:r.inputs&&(r.$$watchDelegate=u),n[a]=r;return f(r,t);case"function":return f(e,t);default:return f(O,t)}}function s(e,t,n){return null==e||null==t?e===t:!("object"==typeof e&&"object"==typeof(e=kr(e))&&!n)&&(e===t||e!=e&&t!=t)}function u(e,t,n,r,i){var o,a=r.inputs;if(1===a.length){var u=s;return a=a[0],e.$watch((function(e){var t=a(e);return s(t,u,a.isPure)||(o=r(e,void 0,void 0,[t]),u=t&&kr(t)),o}),t,n,i)}for(var l=[],c=[],d=0,f=a.length;d<f;d++)l[d]=s,c[d]=null;return e.$watch((function(e){for(var t=!1,n=0,i=a.length;n<i;n++){var u=a[n](e);(t||(t=!s(u,l[n],a[n].isPure)))&&(c[n]=u,l[n]=u&&kr(u))}return t&&(o=r(e,void 0,void 0,c)),o}),t,n,i)}function l(e,t,n,r,i){var o,a;return o=r.inputs?u(e,s,n,r,i):e.$watch((function(e){return r(e)}),s,n);function s(e,n,r){a=e,W(t)&&t(e,n,r),N(e)&&r.$$postDigest((function(){N(a)&&o()}))}}function c(e,t,n,r){var i,o;return i=e.$watch((function(e){return r(e)}),(function(e,n,r){o=e,W(t)&&t(e,n,r),a(e)&&r.$$postDigest((function(){a(o)&&i()}))}),n);function a(e){var t=!0;return x(e,(function(e){N(e)||(t=!1)})),t}}function d(e,t,n,r){var i=e.$watch((function(e){return i(),r(e)}),t,n);return i}function f(e,t){if(!t)return e;var n=e.$$watchDelegate,r=!1,i=n!==c&&n!==l?function(n,i,o,a){var s=r&&a?a[0]:e(n,i,o,a);return t(s,n,i)}:function(n,r,i,o){var a=e(n,r,i,o),s=t(a,n,r);return N(a)?s:a};return r=!e.inputs,n&&n!==u?(i.$$watchDelegate=n,i.inputs=e.inputs):t.$stateful||(i.$$watchDelegate=u,i.inputs=e.inputs?e.inputs:[e]),i.inputs&&(i.inputs=i.inputs.map((function(e){return 2===e.isPure?function(t){return e(t)}:e}))),i}}]}function Er(){var e=!0;this.$get=["$rootScope","$exceptionHandler",function(t,n){return Dr((function(e){t.$evalAsync(e)}),n,e)}],this.errorOnUnhandledRejections=function(t){return N(t)?(e=t,this):e}}function Tr(){var e=!0;this.$get=["$browser","$exceptionHandler",function(t,n){return Dr((function(e){t.defer(e)}),n,e)}],this.errorOnUnhandledRejections=function(t){return N(t)?(e=t,this):e}}function Dr(e,t,n){var r=i("$q",TypeError),o=0,a=[];function s(){return new u}function u(){var e=this.promise=new l;this.resolve=function(t){f(e,t)},this.reject=function(t){p(e,t)},this.notify=function(t){g(e,t)}}function l(){this.$$state={status:0}}function c(){for(;!o&&a.length;){var e=a.shift();if(!Ar(e)){Ir(e);var n="Possibly unhandled rejection: "+Ve(e.value);z(e.value)?t(e.value,n):t(n)}}}function d(r){!n||r.pending||2!==r.status||Ar(r)||(0===o&&0===a.length&&e(c),a.push(r)),!r.processScheduled&&r.pending&&(r.processScheduled=!0,++o,e((function(){!function(r){var i,a,s;s=r.pending,r.processScheduled=!1,r.pending=void 0;try{for(var u=0,l=s.length;u<l;++u){Ir(r),a=s[u][0],i=s[u][r.status];try{W(i)?f(a,i(r.value)):1===r.status?f(a,r.value):p(a,r.value)}catch(e){p(a,e),e&&!0===e.$$passToExceptionHandler&&t(e)}}}finally{--o,n&&0===o&&e(c)}}(r)})))}function f(e,t){e.$$state.status||(t===e?h(e,r("qcycle","Expected promise to be resolved with value other than itself '{0}'",t)):function e(t,n){var r,i=!1;try{(L(n)||W(n))&&(r=n.then),W(r)?(t.$$state.status=-1,r.call(n,o,a,(function(e){g(t,e)}))):(t.$$state.value=n,t.$$state.status=1,d(t.$$state))}catch(e){a(e)}function o(n){i||(i=!0,e(t,n))}function a(e){i||(i=!0,h(t,e))}}(e,t))}function p(e,t){e.$$state.status||h(e,t)}function h(e,t){e.$$state.value=t,e.$$state.status=2,d(e.$$state)}function g(n,r){var i=n.$$state.pending;n.$$state.status<=0&&i&&i.length&&e((function(){for(var e,n,o=0,a=i.length;o<a;o++){n=i[o][0],e=i[o][3];try{g(n,W(e)?e(r):r)}catch(e){t(e)}}}))}function m(e){var t=new l;return p(t,e),t}function v(e,t,n){var r=null;try{W(n)&&(r=n())}catch(e){return m(e)}return Z(r)?r.then((function(){return t(e)}),m):t(e)}function y(e,t,n,r){var i=new l;return f(i,e),i.then(t,n,r)}E(l.prototype,{then:function(e,t,n){if(R(e)&&R(t)&&R(n))return this;var r=new l;return this.$$state.pending=this.$$state.pending||[],this.$$state.pending.push([r,e,t,n]),this.$$state.status>0&&d(this.$$state),r},catch:function(e){return this.then(null,e)},finally:function(e,t){return this.then((function(t){return v(t,b,e)}),(function(t){return v(t,m,e)}),t)}});var b=y;function $(e){if(!W(e))throw r("norslvr","Expected resolverFn, got '{0}'",e);var t=new l;return e((function(e){f(t,e)}),(function(e){p(t,e)})),t}return $.prototype=l.prototype,$.defer=s,$.reject=m,$.when=y,$.resolve=b,$.all=function(e){var t=new l,n=0,r=V(e)?[]:{};return x(e,(function(e,i){n++,y(e).then((function(e){r[i]=e,--n||f(t,r)}),(function(e){p(t,e)}))})),0===n&&f(t,r),t},$.race=function(e){var t=s();return x(e,(function(e){y(e).then(t.resolve,t.reject)})),t.promise},$}function Ar(e){return!!e.pur}function Ir(e){e.pur=!0}function Or(e){Ir(e.$$state)}function Mr(){this.$get=["$window","$timeout",function(e,t){var n=e.requestAnimationFrame||e.webkitRequestAnimationFrame,r=e.cancelAnimationFrame||e.webkitCancelAnimationFrame||e.webkitCancelRequestAnimationFrame,i=!!n,o=i?function(e){var t=n(e);return function(){r(t)}}:function(e){var n=t(e,16.66,!1);return function(){t.cancel(n)}};return o.supported=i,o}]}function Pr(){var e=10,t=i("$rootScope"),n=null,r=null;this.digestTtl=function(t){return arguments.length&&(e=t),e},this.$get=["$exceptionHandler","$parse","$browser",function(i,o,s){function u(e){e.currentScope.$$destroyed=!0}function c(){this.$id=S(),this.$$phase=this.$parent=this.$$watchers=this.$$nextSibling=this.$$prevSibling=this.$$childHead=this.$$childTail=null,this.$root=this,this.$$destroyed=!1,this.$$suspended=!1,this.$$listeners={},this.$$listenerCount={},this.$$watchersCount=0,this.$$isolateBindings=null}c.prototype={constructor:c,$new:function(e,t){var n;return t=t||this,e?(n=new c).$root=this.$root:(this.$$ChildScope||(this.$$ChildScope=function(e){function t(){this.$$watchers=this.$$nextSibling=this.$$childHead=this.$$childTail=null,this.$$listeners={},this.$$listenerCount={},this.$$watchersCount=0,this.$id=S(),this.$$ChildScope=null,this.$$suspended=!1}return t.prototype=e,t}(this)),n=new this.$$ChildScope),n.$parent=t,n.$$prevSibling=t.$$childTail,t.$$childHead?(t.$$childTail.$$nextSibling=n,t.$$childTail=n):t.$$childHead=t.$$childTail=n,(e||t!==this)&&n.$on("$destroy",u),n},$watch:function(e,t,r,i){var a=o(e),s=W(t)?t:O;if(a.$$watchDelegate)return a.$$watchDelegate(this,s,r,a,e);var u=this,l=u.$$watchers,c={fn:s,last:$,get:a,exp:i||e,eq:!!r};return n=null,l||((l=u.$$watchers=[]).$$digestWatchIndex=-1),l.unshift(c),l.$$digestWatchIndex++,y(this,1),function(){var e=ie(l,c);e>=0&&(y(u,-1),e<l.$$digestWatchIndex&&l.$$digestWatchIndex--),n=null}},$watchGroup:function(e,t){var n=new Array(e.length),r=new Array(e.length),i=[],o=this,a=!1,s=!0;if(!e.length){var u=!0;return o.$evalAsync((function(){u&&t(r,r,o)})),function(){u=!1}}if(1===e.length)return this.$watch(e[0],(function(e,i,o){r[0]=e,n[0]=i,t(r,e===i?r:n,o)}));function l(){a=!1,s?(s=!1,t(r,r,o)):t(r,n,o)}return x(e,(function(e,t){var s=o.$watch(e,(function(e,i){r[t]=e,n[t]=i,a||(a=!0,o.$evalAsync(l))}));i.push(s)})),function(){for(;i.length;)i.shift()()}},$watchCollection:function(e,t){g.$stateful=!0;var n,r,i,s=this,u=t.length>1,l=0,c=o(e,g),d=[],f={},p=!0,h=0;function g(e){var t,i,o,s;if(!R(n=e)){if(L(n))if(w(n)){r!==d&&(h=(r=d).length=0,l++),t=n.length,h!==t&&(l++,r.length=h=t);for(var u=0;u<t;u++)s=r[u],o=n[u],s!=s&&o!=o||s===o||(l++,r[u]=o)}else{for(i in r!==f&&(r=f={},h=0,l++),t=0,n)a.call(n,i)&&(t++,o=n[i],s=r[i],i in r?s!=s&&o!=o||s===o||(l++,r[i]=o):(h++,r[i]=o,l++));if(h>t)for(i in l++,r)a.call(n,i)||(h--,delete r[i])}else r!==n&&(r=n,l++);return l}}return this.$watch(c,(function(){if(p?(p=!1,t(n,n,s)):t(n,i,s),u)if(L(n))if(w(n)){i=new Array(n.length);for(var e=0;e<n.length;e++)i[e]=n[e]}else for(var r in i={},n)a.call(n,r)&&(i[r]=n[r]);else i=n}))},$digest:function(){var o,a,u,l,c,h,y,b,w,x=e,_=[];m("$digest"),s.$$checkUrlChange(),this===d&&null!==r&&(s.defer.cancel(r),q()),n=null;do{c=!1,y=this;for(var S=0;S<f.length;S++){try{(0,(w=f[S]).fn)(w.scope,w.locals)}catch(e){i(e)}n=null}f.length=0;e:do{if(l=!y.$$suspended&&y.$$watchers)for(l.$$digestWatchIndex=l.length;l.$$digestWatchIndex--;)try{if(o=l[l.$$digestWatchIndex])if((a=(0,o.get)(y))===(u=o.last)||(o.eq?se(a,u):A(a)&&A(u))){if(o===n){c=!1;break e}}else c=!0,n=o,o.last=o.eq?oe(a,null):a,(0,o.fn)(a,u===$?a:u,y),x<5&&(_[b=4-x]||(_[b]=[]),_[b].push({msg:W(o.exp)?"fn: "+(o.exp.name||o.exp.toString()):o.exp,newVal:a,oldVal:u}))}catch(e){i(e)}if(!(h=!y.$$suspended&&y.$$watchersCount&&y.$$childHead||y!==this&&y.$$nextSibling))for(;y!==this&&!(h=y.$$nextSibling);)y=y.$parent}while(y=h);if((c||f.length)&&!x--)throw v(),t("infdig","{0} $digest() iterations reached. Aborting!\nWatchers fired in the last 5 iterations: {1}",e,_)}while(c||f.length);for(v();g<p.length;)try{p[g++]()}catch(e){i(e)}p.length=g=0,s.$$checkUrlChange()},$suspend:function(){this.$$suspended=!0},$isSuspended:function(){return this.$$suspended},$resume:function(){this.$$suspended=!1},$destroy:function(){if(!this.$$destroyed){var e=this.$parent;for(var t in this.$broadcast("$destroy"),this.$$destroyed=!0,this===d&&s.$$applicationDestroyed(),y(this,-this.$$watchersCount),this.$$listenerCount)b(this,this.$$listenerCount[t],t);e&&e.$$childHead===this&&(e.$$childHead=this.$$nextSibling),e&&e.$$childTail===this&&(e.$$childTail=this.$$prevSibling),this.$$prevSibling&&(this.$$prevSibling.$$nextSibling=this.$$nextSibling),this.$$nextSibling&&(this.$$nextSibling.$$prevSibling=this.$$prevSibling),this.$destroy=this.$digest=this.$apply=this.$evalAsync=this.$applyAsync=O,this.$on=this.$watch=this.$watchGroup=function(){return O},this.$$listeners={},this.$$nextSibling=null,function e(t){9===l&&(t.$$childHead&&e(t.$$childHead),t.$$nextSibling&&e(t.$$nextSibling)),t.$parent=t.$$nextSibling=t.$$prevSibling=t.$$childHead=t.$$childTail=t.$root=t.$$watchers=null}(this)}},$eval:function(e,t){return o(e)(this,t)},$evalAsync:function(e,t){d.$$phase||f.length||s.defer((function(){f.length&&d.$digest()})),f.push({scope:this,fn:o(e),locals:t})},$$postDigest:function(e){p.push(e)},$apply:function(e){try{m("$apply");try{return this.$eval(e)}finally{v()}}catch(e){i(e)}finally{try{d.$digest()}catch(e){throw i(e),e}}},$applyAsync:function(e){var t=this;e&&h.push((function(){t.$eval(e)})),e=o(e),null===r&&(r=s.defer((function(){d.$apply(q)})))},$on:function(e,t){var n=this.$$listeners[e];n||(this.$$listeners[e]=n=[]),n.push(t);var r=this;do{r.$$listenerCount[e]||(r.$$listenerCount[e]=0),r.$$listenerCount[e]++}while(r=r.$parent);var i=this;return function(){var r=n.indexOf(t);-1!==r&&(delete n[r],b(i,1,e))}},$emit:function(e,t){var n,r,o,a=[],s=this,u=!1,l={name:e,targetScope:s,stopPropagation:function(){u=!0},preventDefault:function(){l.defaultPrevented=!0},defaultPrevented:!1},c=ce([l],arguments,1);do{for(n=s.$$listeners[e]||a,l.currentScope=s,r=0,o=n.length;r<o;r++)if(n[r])try{n[r].apply(null,c)}catch(e){i(e)}else n.splice(r,1),r--,o--;if(u)break;s=s.$parent}while(s);return l.currentScope=null,l},$broadcast:function(e,t){var n=this,r=n,o=n,a={name:e,targetScope:n,preventDefault:function(){a.defaultPrevented=!0},defaultPrevented:!1};if(!n.$$listenerCount[e])return a;for(var s,u,l,c=ce([a],arguments,1);r=o;){for(a.currentScope=r,u=0,l=(s=r.$$listeners[e]||[]).length;u<l;u++)if(s[u])try{s[u].apply(null,c)}catch(e){i(e)}else s.splice(u,1),u--,l--;if(!(o=r.$$listenerCount[e]&&r.$$childHead||r!==n&&r.$$nextSibling))for(;r!==n&&!(o=r.$$nextSibling);)r=r.$parent}return a.currentScope=null,a}};var d=new c,f=d.$$asyncQueue=[],p=d.$$postDigestQueue=[],h=d.$$applyAsyncQueue=[],g=0;return d;function m(e){if(d.$$phase)throw t("inprog","{0} already in progress",d.$$phase);d.$$phase=e}function v(){d.$$phase=null}function y(e,t){do{e.$$watchersCount+=t}while(e=e.$parent)}function b(e,t,n){do{e.$$listenerCount[n]-=t,0===e.$$listenerCount[n]&&delete e.$$listenerCount[n]}while(e=e.$parent)}function $(){}function q(){for(;h.length;)try{h.shift()()}catch(e){i(e)}r=null}}]}function Fr(){var e=/^\s*(https?|s?ftp|mailto|tel|file):/,t=/^\s*((https?|ftp|file|blob):|data:image\/)/;this.aHrefSanitizationWhitelist=function(t){return N(t)?(e=t,this):e},this.imgSrcSanitizationWhitelist=function(e){return N(e)?(t=e,this):t},this.$get=function(){return function(n,r){var i,o=r?t:e;return""===(i=Zr(n&&n.trim()).href)||i.match(o)?n:"unsafe:"+i}}}qr.prototype={compile:function(e){var t=this;this.state={nextId:0,filters:{},fn:{vars:[],body:[],own:{}},assign:{vars:[],body:[],own:{}},inputs:[]},br(e,t.$filter);var n,r="";if(this.stage="assign",n=xr(e)){this.state.computing="assign";var i=this.nextId();this.recurse(n,i),this.return_(i),r="fn.assign="+this.generateFunction("assign","s,v,l")}var o=$r(e.body);t.stage="inputs",x(o,(function(e,n){var r="fn"+n;t.state[r]={vars:[],body:[],own:{}},t.state.computing=r;var i=t.nextId();t.recurse(e,i),t.return_(i),t.state.inputs.push({name:r,isPure:e.isPure}),e.watchId=n})),this.state.computing="fn",this.stage="main",this.recurse(e);var a='"'+this.USE+" "+this.STRICT+'";\n'+this.filterPrefix()+"var fn="+this.generateFunction("fn","s,l,a,i")+r+this.watchFns()+"return fn;",s=new Function("$filter","getStringValue","ifDefined","plus",a)(this.$filter,fr,vr,yr);return this.state=this.stage=void 0,s},USE:"use",STRICT:"strict",watchFns:function(){var e=[],t=this.state.inputs,n=this;return x(t,(function(t){e.push("var "+t.name+"="+n.generateFunction(t.name,"s")),t.isPure&&e.push(t.name,".isPure="+JSON.stringify(t.isPure)+";")})),t.length&&e.push("fn.inputs=["+t.map((function(e){return e.name})).join(",")+"];"),e.join("")},generateFunction:function(e,t){return"function("+t+"){"+this.varsPrefix(e)+this.body(e)+"};"},filterPrefix:function(){var e=[],t=this;return x(this.state.filters,(function(n,r){e.push(n+"=$filter("+t.escape(r)+")")})),e.length?"var "+e.join(",")+";":""},varsPrefix:function(e){return this.state[e].vars.length?"var "+this.state[e].vars.join(",")+";":""},body:function(e){return this.state[e].body.join("")},recurse:function(e,t,n,r,i,o){var a,s,u,l,c,d=this;if(r=r||O,!o&&N(e.watchId))return t=t||this.nextId(),void this.if_("i",this.lazyAssign(t,this.computedMember("i",e.watchId)),this.lazyRecurse(e,t,n,r,i,!0));switch(e.type){case mr.Program:x(e.body,(function(t,n){d.recurse(t.expression,void 0,void 0,(function(e){s=e})),n!==e.body.length-1?d.current().body.push(s,";"):d.return_(s)}));break;case mr.Literal:l=this.escape(e.value),this.assign(t,l),r(t||l);break;case mr.UnaryExpression:this.recurse(e.argument,void 0,void 0,(function(e){s=e})),l=e.operator+"("+this.ifDefined(s,0)+")",this.assign(t,l),r(l);break;case mr.BinaryExpression:this.recurse(e.left,void 0,void 0,(function(e){a=e})),this.recurse(e.right,void 0,void 0,(function(e){s=e})),l="+"===e.operator?this.plus(a,s):"-"===e.operator?this.ifDefined(a,0)+e.operator+this.ifDefined(s,0):"("+a+")"+e.operator+"("+s+")",this.assign(t,l),r(l);break;case mr.LogicalExpression:t=t||this.nextId(),d.recurse(e.left,t),d.if_("&&"===e.operator?t:d.not(t),d.lazyRecurse(e.right,t)),r(t);break;case mr.ConditionalExpression:t=t||this.nextId(),d.recurse(e.test,t),d.if_(t,d.lazyRecurse(e.alternate,t),d.lazyRecurse(e.consequent,t)),r(t);break;case mr.Identifier:t=t||this.nextId(),n&&(n.context="inputs"===d.stage?"s":this.assign(this.nextId(),this.getHasOwnProperty("l",e.name)+"?l:s"),n.computed=!1,n.name=e.name),d.if_("inputs"===d.stage||d.not(d.getHasOwnProperty("l",e.name)),(function(){d.if_("inputs"===d.stage||"s",(function(){i&&1!==i&&d.if_(d.isNull(d.nonComputedMember("s",e.name)),d.lazyAssign(d.nonComputedMember("s",e.name),"{}")),d.assign(t,d.nonComputedMember("s",e.name))}))}),t&&d.lazyAssign(t,d.nonComputedMember("l",e.name))),r(t);break;case mr.MemberExpression:a=n&&(n.context=this.nextId())||this.nextId(),t=t||this.nextId(),d.recurse(e.object,a,void 0,(function(){d.if_(d.notNull(a),(function(){e.computed?(s=d.nextId(),d.recurse(e.property,s),d.getStringValue(s),i&&1!==i&&d.if_(d.not(d.computedMember(a,s)),d.lazyAssign(d.computedMember(a,s),"{}")),l=d.computedMember(a,s),d.assign(t,l),n&&(n.computed=!0,n.name=s)):(i&&1!==i&&d.if_(d.isNull(d.nonComputedMember(a,e.property.name)),d.lazyAssign(d.nonComputedMember(a,e.property.name),"{}")),l=d.nonComputedMember(a,e.property.name),d.assign(t,l),n&&(n.computed=!1,n.name=e.property.name))}),(function(){d.assign(t,"undefined")})),r(t)}),!!i);break;case mr.CallExpression:t=t||this.nextId(),e.filter?(s=d.filter(e.callee.name),u=[],x(e.arguments,(function(e){var t=d.nextId();d.recurse(e,t),u.push(t)})),l=s+"("+u.join(",")+")",d.assign(t,l),r(t)):(s=d.nextId(),a={},u=[],d.recurse(e.callee,s,a,(function(){d.if_(d.notNull(s),(function(){x(e.arguments,(function(t){d.recurse(t,e.constant?void 0:d.nextId(),void 0,(function(e){u.push(e)}))})),l=a.name?d.member(a.context,a.name,a.computed)+"("+u.join(",")+")":s+"("+u.join(",")+")",d.assign(t,l)}),(function(){d.assign(t,"undefined")})),r(t)})));break;case mr.AssignmentExpression:s=this.nextId(),a={},this.recurse(e.left,void 0,a,(function(){d.if_(d.notNull(a.context),(function(){d.recurse(e.right,s),l=d.member(a.context,a.name,a.computed)+e.operator+s,d.assign(t,l),r(t||l)}))}),1);break;case mr.ArrayExpression:u=[],x(e.elements,(function(t){d.recurse(t,e.constant?void 0:d.nextId(),void 0,(function(e){u.push(e)}))})),l="["+u.join(",")+"]",this.assign(t,l),r(t||l);break;case mr.ObjectExpression:u=[],c=!1,x(e.properties,(function(e){e.computed&&(c=!0)})),c?(t=t||this.nextId(),this.assign(t,"{}"),x(e.properties,(function(e){e.computed?(a=d.nextId(),d.recurse(e.key,a)):a=e.key.type===mr.Identifier?e.key.name:""+e.key.value,s=d.nextId(),d.recurse(e.value,s),d.assign(d.member(t,a,e.computed),s)}))):(x(e.properties,(function(t){d.recurse(t.value,e.constant?void 0:d.nextId(),void 0,(function(e){u.push(d.escape(t.key.type===mr.Identifier?t.key.name:""+t.key.value)+":"+e)}))})),l="{"+u.join(",")+"}",this.assign(t,l)),r(t||l);break;case mr.ThisExpression:this.assign(t,"s"),r(t||"s");break;case mr.LocalsExpression:this.assign(t,"l"),r(t||"l");break;case mr.NGValueParameter:this.assign(t,"v"),r(t||"v")}},getHasOwnProperty:function(e,t){var n=e+"."+t,r=this.current().own;return r.hasOwnProperty(n)||(r[n]=this.nextId(!1,e+"&&("+this.escape(t)+" in "+e+")")),r[n]},assign:function(e,t){if(e)return this.current().body.push(e,"=",t,";"),e},filter:function(e){return this.state.filters.hasOwnProperty(e)||(this.state.filters[e]=this.nextId(!0)),this.state.filters[e]},ifDefined:function(e,t){return"ifDefined("+e+","+this.escape(t)+")"},plus:function(e,t){return"plus("+e+","+t+")"},return_:function(e){this.current().body.push("return ",e,";")},if_:function(e,t,n){if(!0===e)t();else{var r=this.current().body;r.push("if(",e,"){"),t(),r.push("}"),n&&(r.push("else{"),n(),r.push("}"))}},not:function(e){return"!("+e+")"},isNull:function(e){return e+"==null"},notNull:function(e){return e+"!=null"},nonComputedMember:function(e,t){return/^[$_a-zA-Z][$_a-zA-Z0-9]*$/.test(t)?e+"."+t:e+'["'+t.replace(/[^$_a-zA-Z0-9]/g,this.stringEscapeFn)+'"]'},computedMember:function(e,t){return e+"["+t+"]"},member:function(e,t,n){return n?this.computedMember(e,t):this.nonComputedMember(e,t)},getStringValue:function(e){this.assign(e,"getStringValue("+e+")")},lazyRecurse:function(e,t,n,r,i,o){var a=this;return function(){a.recurse(e,t,n,r,i,o)}},lazyAssign:function(e,t){var n=this;return function(){n.assign(e,t)}},stringEscapeRegex:/[^ a-zA-Z0-9]/g,stringEscapeFn:function(e){return"\\u"+("0000"+e.charCodeAt(0).toString(16)).slice(-4)},escape:function(e){if(j(e))return"'"+e.replace(this.stringEscapeRegex,this.stringEscapeFn)+"'";if(B(e))return e.toString();if(!0===e)return"true";if(!1===e)return"false";if(null===e)return"null";if(void 0===e)return"undefined";throw cr("esc","IMPOSSIBLE")},nextId:function(e,t){var n="v"+this.state.nextId++;return e||this.current().vars.push(n+(t?"="+t:"")),n},current:function(){return this.state[this.state.computing]}},_r.prototype={compile:function(e){var t,n,r=this;br(e,r.$filter),(t=xr(e))&&(n=this.recurse(t));var i,o=$r(e.body);o&&(i=[],x(o,(function(e,t){var n=r.recurse(e);n.isPure=e.isPure,e.input=n,i.push(n),e.watchId=t})));var a=[];x(e.body,(function(e){a.push(r.recurse(e.expression))}));var s=0===e.body.length?O:1===e.body.length?a[0]:function(e,t){var n;return x(a,(function(r){n=r(e,t)})),n};return n&&(s.assign=function(e,t,r){return n(e,r,t)}),i&&(s.inputs=i),s},recurse:function(e,t,n){var r,i,o,a=this;if(e.input)return this.inputs(e.input,e.watchId);switch(e.type){case mr.Literal:return this.value(e.value,t);case mr.UnaryExpression:return i=this.recurse(e.argument),this["unary"+e.operator](i,t);case mr.BinaryExpression:case mr.LogicalExpression:return r=this.recurse(e.left),i=this.recurse(e.right),this["binary"+e.operator](r,i,t);case mr.ConditionalExpression:return this["ternary?:"](this.recurse(e.test),this.recurse(e.alternate),this.recurse(e.consequent),t);case mr.Identifier:return a.identifier(e.name,t,n);case mr.MemberExpression:return r=this.recurse(e.object,!1,!!n),e.computed||(i=e.property.name),e.computed&&(i=this.recurse(e.property)),e.computed?this.computedMember(r,i,t,n):this.nonComputedMember(r,i,t,n);case mr.CallExpression:return o=[],x(e.arguments,(function(e){o.push(a.recurse(e))})),e.filter&&(i=this.$filter(e.callee.name)),e.filter||(i=this.recurse(e.callee,!0)),e.filter?function(e,n,r,a){for(var s=[],u=0;u<o.length;++u)s.push(o[u](e,n,r,a));var l=i.apply(void 0,s,a);return t?{context:void 0,name:void 0,value:l}:l}:function(e,n,r,a){var s,u=i(e,n,r,a);if(null!=u.value){for(var l=[],c=0;c<o.length;++c)l.push(o[c](e,n,r,a));s=u.value.apply(u.context,l)}return t?{value:s}:s};case mr.AssignmentExpression:return r=this.recurse(e.left,!0,1),i=this.recurse(e.right),function(e,n,o,a){var s=r(e,n,o,a),u=i(e,n,o,a);return s.context[s.name]=u,t?{value:u}:u};case mr.ArrayExpression:return o=[],x(e.elements,(function(e){o.push(a.recurse(e))})),function(e,n,r,i){for(var a=[],s=0;s<o.length;++s)a.push(o[s](e,n,r,i));return t?{value:a}:a};case mr.ObjectExpression:return o=[],x(e.properties,(function(e){e.computed?o.push({key:a.recurse(e.key),computed:!0,value:a.recurse(e.value)}):o.push({key:e.key.type===mr.Identifier?e.key.name:""+e.key.value,computed:!1,value:a.recurse(e.value)})})),function(e,n,r,i){for(var a={},s=0;s<o.length;++s)o[s].computed?a[o[s].key(e,n,r,i)]=o[s].value(e,n,r,i):a[o[s].key]=o[s].value(e,n,r,i);return t?{value:a}:a};case mr.ThisExpression:return function(e){return t?{value:e}:e};case mr.LocalsExpression:return function(e,n){return t?{value:n}:n};case mr.NGValueParameter:return function(e,n,r){return t?{value:r}:r}}},"unary+":function(e,t){return function(n,r,i,o){var a=e(n,r,i,o);return a=N(a)?+a:0,t?{value:a}:a}},"unary-":function(e,t){return function(n,r,i,o){var a=e(n,r,i,o);return a=N(a)?-a:-0,t?{value:a}:a}},"unary!":function(e,t){return function(n,r,i,o){var a=!e(n,r,i,o);return t?{value:a}:a}},"binary+":function(e,t,n){return function(r,i,o,a){var s=yr(e(r,i,o,a),t(r,i,o,a));return n?{value:s}:s}},"binary-":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a),u=t(r,i,o,a),l=(N(s)?s:0)-(N(u)?u:0);return n?{value:l}:l}},"binary*":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)*t(r,i,o,a);return n?{value:s}:s}},"binary/":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)/t(r,i,o,a);return n?{value:s}:s}},"binary%":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)%t(r,i,o,a);return n?{value:s}:s}},"binary===":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)===t(r,i,o,a);return n?{value:s}:s}},"binary!==":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)!==t(r,i,o,a);return n?{value:s}:s}},"binary==":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)==t(r,i,o,a);return n?{value:s}:s}},"binary!=":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)!=t(r,i,o,a);return n?{value:s}:s}},"binary<":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)<t(r,i,o,a);return n?{value:s}:s}},"binary>":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)>t(r,i,o,a);return n?{value:s}:s}},"binary<=":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)<=t(r,i,o,a);return n?{value:s}:s}},"binary>=":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)>=t(r,i,o,a);return n?{value:s}:s}},"binary&&":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)&&t(r,i,o,a);return n?{value:s}:s}},"binary||":function(e,t,n){return function(r,i,o,a){var s=e(r,i,o,a)||t(r,i,o,a);return n?{value:s}:s}},"ternary?:":function(e,t,n,r){return function(i,o,a,s){var u=e(i,o,a,s)?t(i,o,a,s):n(i,o,a,s);return r?{value:u}:u}},value:function(e,t){return function(){return t?{context:void 0,name:void 0,value:e}:e}},identifier:function(e,t,n){return function(r,i,o,a){var s=i&&e in i?i:r;n&&1!==n&&s&&null==s[e]&&(s[e]={});var u=s?s[e]:void 0;return t?{context:s,name:e,value:u}:u}},computedMember:function(e,t,n,r){return function(i,o,a,s){var u,l,c=e(i,o,a,s);return null!=c&&(u=fr(u=t(i,o,a,s)),r&&1!==r&&c&&!c[u]&&(c[u]={}),l=c[u]),n?{context:c,name:u,value:l}:l}},nonComputedMember:function(e,t,n,r){return function(i,o,a,s){var u=e(i,o,a,s);r&&1!==r&&u&&null==u[t]&&(u[t]={});var l=null!=u?u[t]:void 0;return n?{context:u,name:t,value:l}:l}},inputs:function(e,t){return function(n,r,i,o){return o?o[t]:e(n,r,i)}}},Sr.prototype={constructor:Sr,parse:function(e){var t=this.getAst(e),n=this.astCompiler.compile(t.ast);return n.literal=function(e){return 0===e.body.length||1===e.body.length&&(e.body[0].expression.type===mr.Literal||e.body[0].expression.type===mr.ArrayExpression||e.body[0].expression.type===mr.ObjectExpression)}(t.ast),n.constant=function(e){return e.constant}(t.ast),n.oneTime=t.oneTime,n},getAst:function(e){var t=!1;return":"===(e=e.trim()).charAt(0)&&":"===e.charAt(1)&&(t=!0,e=e.substring(2)),{ast:this.ast.ast(e),oneTime:t}}};var Rr=i("$sce"),Nr={HTML:"html",CSS:"css",URL:"url",RESOURCE_URL:"resourceUrl",JS:"js"},Lr=/_([a-z])/g;function Ur(e){return e.replace(Lr,Je)}function jr(e){var t=[];return N(e)&&x(e,(function(e){t.push(function(e){if("self"===e)return e;if(j(e)){if(e.indexOf("***")>-1)throw Rr("iwcard","Illegal sequence *** in string matcher.  String: {0}",e);return e=ee(e).replace(/\\\*\\\*/g,".*").replace(/\\\*/g,"[^:/.?&;]*"),new RegExp("^"+e+"$")}if(Y(e))return new RegExp("^"+e.source+"$");throw Rr("imatcher",'Matchers may only be "self", string patterns or RegExp objects')}(e))})),t}function Br(){this.SCE_CONTEXTS=Nr;var e=["self"],t=[];this.resourceUrlWhitelist=function(t){return arguments.length&&(e=jr(t)),e},this.resourceUrlBlacklist=function(e){return arguments.length&&(t=jr(e)),t},this.$get=["$injector",function(n){var r=function(e){throw Rr("unsafe","Attempting to use an unsafe value in a safe context.")};function i(e,t){return"self"===e?Jr(t,Kr):!!e.exec(t.href)}function o(e){var t=function(e){this.$$unwrapTrustedValue=function(){return e}};return e&&(t.prototype=new e),t.prototype.valueOf=function(){return this.$$unwrapTrustedValue()},t.prototype.toString=function(){return this.$$unwrapTrustedValue().toString()},t}n.has("$sanitize")&&(r=n.get("$sanitize"));var a=o(),s={};return s[Nr.HTML]=o(a),s[Nr.CSS]=o(a),s[Nr.URL]=o(a),s[Nr.JS]=o(a),s[Nr.RESOURCE_URL]=o(s[Nr.URL]),{trustAs:function(e,t){var n=s.hasOwnProperty(e)?s[e]:null;if(!n)throw Rr("icontext","Attempted to trust a value in invalid context. Context: {0}; Value: {1}",e,t);if(null===t||R(t)||""===t)return t;if("string"!=typeof t)throw Rr("itype","Attempted to trust a non-string value in a content requiring a string: Context: {0}",e);return new n(t)},getTrusted:function(n,o){if(null===o||R(o)||""===o)return o;var a=s.hasOwnProperty(n)?s[n]:null;if(a&&o instanceof a)return o.$$unwrapTrustedValue();if(n===Nr.RESOURCE_URL){if(function(n){var r,o,a=Zr(n.toString()),s=!1;for(r=0,o=e.length;r<o;r++)if(i(e[r],a)){s=!0;break}if(s)for(r=0,o=t.length;r<o;r++)if(i(t[r],a)){s=!1;break}return s}(o))return o;throw Rr("insecurl","Blocked loading resource from url not allowed by $sceDelegate policy.  URL: {0}",o.toString())}if(n===Nr.HTML)return r(o);throw Rr("unsafe","Attempting to use an unsafe value in a safe context.")},valueOf:function(e){return e instanceof a?e.$$unwrapTrustedValue():e}}}]}function Hr(){var e=!0;this.enabled=function(t){return arguments.length&&(e=!!t),e},this.$get=["$parse","$sceDelegate",function(t,n){if(e&&l<8)throw Rr("iequirks","Strict Contextual Escaping does not support Internet Explorer version < 11 in quirks mode.  You can fix this by adding the text <!doctype html> to the top of your HTML document.  See http://docs.angularjs.org/api/ng.$sce for more information.");var r=He(Nr);r.isEnabled=function(){return e},r.trustAs=n.trustAs,r.getTrusted=n.getTrusted,r.valueOf=n.valueOf,e||(r.trustAs=r.getTrusted=function(e,t){return t},r.valueOf=M),r.parseAs=function(e,n){var i=t(n);return i.literal&&i.constant?i:t(n,(function(t){return r.getTrusted(e,t)}))};var i=r.parseAs,o=r.getTrusted,a=r.trustAs;return x(Nr,(function(e,t){var n=s(t);r[Ur("parse_as_"+n)]=function(t){return i(e,t)},r[Ur("get_trusted_"+n)]=function(t){return o(e,t)},r[Ur("trust_as_"+n)]=function(t){return a(e,t)}})),r}]}function Vr(){this.$get=["$window","$document",function(e,t){var n={},r=!(!(e.nw&&e.nw.process)&&e.chrome&&(e.chrome.app&&e.chrome.app.runtime||!e.chrome.app&&e.chrome.runtime&&e.chrome.runtime.id))&&e.history&&e.history.pushState,i=D((/android (\d+)/.exec(s((e.navigator||{}).userAgent))||[])[1]),o=/Boxee/i.test((e.navigator||{}).userAgent),a=t[0]||{},u=a.body&&a.body.style,c=!1,d=!1;return u&&(c=!(!("transition"in u)&&!("webkitTransition"in u)),d=!(!("animation"in u)&&!("webkitAnimation"in u))),{history:!(!r||i<4||o),hasEvent:function(e){if("input"===e&&l)return!1;if(R(n[e])){var t=a.createElement("div");n[e]="on"+e in t}return n[e]},csp:ue(),transitions:c,animations:d,android:i}}]}var zr=i("$compile");function Wr(){var e;this.httpOptions=function(t){return t?(e=t,this):e},this.$get=["$exceptionHandler","$templateCache","$http","$q","$sce",function(t,n,r,i,o){function a(s,u){a.totalPendingRequests++,j(s)&&!R(n.get(s))||(s=o.getTrustedResourceUrl(s));var l=r.defaults&&r.defaults.transformResponse;return V(l)?l=l.filter((function(e){return e!==On})):l===On&&(l=null),r.get(s,E({cache:n,transformResponse:l},e)).finally((function(){a.totalPendingRequests--})).then((function(e){return n.put(s,e.data),e.data}),(function(e){u||(e=zr("tpload","Failed to load template: {0} (HTTP status: {1} {2})",s,e.status,e.statusText),t(e));return i.reject(e)}))}return a.totalPendingRequests=0,a}]}function Yr(){this.$get=["$rootScope","$browser","$location",function(e,t,n){var r={findBindings:function(e,t,n){var r=e.getElementsByClassName("ng-binding"),i=[];return x(r,(function(e){var r=b.element(e).data("$binding");r&&x(r,(function(r){n?new RegExp("(^|\\s)"+ee(t)+"(\\s|\\||$)").test(r)&&i.push(e):-1!==r.indexOf(t)&&i.push(e)}))})),i},findModels:function(e,t,n){for(var r=["ng-","data-ng-","ng\\:"],i=0;i<r.length;++i){var o="["+r[i]+"model"+(n?"=":"*=")+'"'+t+'"]',a=e.querySelectorAll(o);if(a.length)return a}},getLocation:function(){return n.url()},setLocation:function(t){t!==n.url()&&(n.url(t),e.$digest())},whenStable:function(e){t.notifyWhenNoOutstandingRequests(e)}};return r}]}function Gr(){this.$get=["$rootScope","$browser","$q","$$q","$exceptionHandler",function(e,t,n,r,i){var o={};function a(a,s,u){W(a)||(u=s,s=a,a=O);var l,c=de(arguments,3),d=N(u)&&!u,f=(d?r:n).defer(),p=f.promise;return l=t.defer((function(){try{f.resolve(a.apply(null,c))}catch(e){f.reject(e),i(e)}finally{delete o[p.$$timeoutId]}d||e.$apply()}),s),p.$$timeoutId=l,o[l]=f,p}return a.cancel=function(e){return!(!e||!(e.$$timeoutId in o))&&(Or(o[e.$$timeoutId].promise),o[e.$$timeoutId].reject("canceled"),delete o[e.$$timeoutId],t.defer.cancel(e.$$timeoutId))},a}]}var Xr=e.document.createElement("a"),Kr=Zr(e.location.href);function Zr(e){if(!j(e))return e;var t=e;return l&&(Xr.setAttribute("href",t),t=Xr.href),Xr.setAttribute("href",t),{href:Xr.href,protocol:Xr.protocol?Xr.protocol.replace(/:$/,""):"",host:Xr.host,search:Xr.search?Xr.search.replace(/^\?/,""):"",hash:Xr.hash?Xr.hash.replace(/^#/,""):"",hostname:Xr.hostname,port:Xr.port,pathname:"/"===Xr.pathname.charAt(0)?Xr.pathname:"/"+Xr.pathname}}function Jr(e,t){return e=Zr(e),t=Zr(t),e.protocol===t.protocol&&e.host===t.host}function Qr(){this.$get=P(e)}function ei(e){var t=e[0]||{},n={},r="";function i(e){try{return decodeURIComponent(e)}catch(t){return e}}return function(){var e,o,a,s,u,l=function(e){try{return e.cookie||""}catch(e){return""}}(t);if(l!==r)for(e=(r=l).split("; "),n={},a=0;a<e.length;a++)(s=(o=e[a]).indexOf("="))>0&&(u=i(o.substring(0,s)),R(n[u])&&(n[u]=i(o.substring(s+1))));return n}}function ti(){this.$get=ei}function ni(e){function t(n,r){if(L(n)){var i={};return x(n,(function(e,n){i[n]=t(n,e)})),i}return e.factory(n+"Filter",r)}this.register=t,this.$get=["$injector",function(e){return function(t){return e.get(t+"Filter")}}],t("currency",ai),t("date",yi),t("filter",ri),t("json",bi),t("limitTo",xi),t("lowercase",$i),t("number",si),t("orderBy",_i),t("uppercase",wi)}function ri(){return function(e,t,n,r){if(!w(e)){if(null==e)return e;throw i("filter")("notarray","Expected array but received: {0}",e)}var o,a;switch(r=r||"$",oi(t)){case"function":o=t;break;case"boolean":case"null":case"number":case"string":a=!0;case"object":o=function(e,t,n,r){var i=L(e)&&n in e;!0===t?t=se:W(t)||(t=function(e,t){return!R(e)&&(null===e||null===t?e===t:!(L(t)||L(e)&&!F(e))&&(e=s(""+e),t=s(""+t),-1!==e.indexOf(t)))});return function(o){return i&&!L(o)?ii(o,e[n],t,n,!1):ii(o,e,t,n,r)}}(t,n,r,a);break;default:return e}return Array.prototype.filter.call(e,o)}}function ii(e,t,n,r,i,o){var a=oi(e),s=oi(t);if("string"===s&&"!"===t.charAt(0))return!ii(e,t.substring(1),n,r,i);if(V(e))return e.some((function(e){return ii(e,t,n,r,i)}));switch(a){case"object":var u;if(i){for(u in e)if(u.charAt&&"$"!==u.charAt(0)&&ii(e[u],t,n,r,!0))return!0;return!o&&ii(e,t,n,r,!1)}if("object"===s){for(u in t){var l=t[u];if(!W(l)&&!R(l)){var c=u===r;if(!ii(c?e:e[u],l,n,r,c,c))return!1}}return!0}return n(e,t);case"function":return!1;default:return n(e,t)}}function oi(e){return null===e?"null":typeof e}ei.$inject=["$document"],ni.$inject=["$provide"];function ai(e){var t=e.NUMBER_FORMATS;return function(e,n,r){R(n)&&(n=t.CURRENCY_SYM),R(r)&&(r=t.PATTERNS[1].maxFrac);var i=n?/\u00A4/g:/\s*\u00A4\s*/g;return null==e?e:ui(e,t.PATTERNS[1],t.GROUP_SEP,t.DECIMAL_SEP,r).replace(i,n)}}function si(e){var t=e.NUMBER_FORMATS;return function(e,n){return null==e?e:ui(e,t.PATTERNS[0],t.GROUP_SEP,t.DECIMAL_SEP,n)}}function ui(e,t,n,r,i){if(!j(e)&&!B(e)||isNaN(e))return"";var o,a=!isFinite(e),s=!1,u=Math.abs(e)+"",l="";if(a)l="∞";else{(function(e,t,n,r){var i=e.d,o=i.length-e.i,a=(t=R(t)?Math.min(Math.max(n,o),r):+t)+e.i,s=i[a];if(a>0){i.splice(Math.max(e.i,a));for(var u=a;u<i.length;u++)i[u]=0}else{o=Math.max(0,o),e.i=1,i.length=Math.max(1,a=t+1),i[0]=0;for(var l=1;l<a;l++)i[l]=0}if(s>=5)if(a-1<0){for(var c=0;c>a;c--)i.unshift(0),e.i++;i.unshift(1),e.i++}else i[a-1]++;for(;o<Math.max(0,t);o++)i.push(0);var d=i.reduceRight((function(e,t,n,r){return t+=e,r[n]=t%10,Math.floor(t/10)}),0);d&&(i.unshift(d),e.i++)})(o=function(e){var t,n,r,i,o,a=0;for((n=e.indexOf("."))>-1&&(e=e.replace(".","")),(r=e.search(/e/i))>0?(n<0&&(n=r),n+=+e.slice(r+1),e=e.substring(0,r)):n<0&&(n=e.length),r=0;"0"===e.charAt(r);r++);if(r===(o=e.length))t=[0],n=1;else{for(o--;"0"===e.charAt(o);)o--;for(n-=r,t=[],i=0;r<=o;r++,i++)t[i]=+e.charAt(r)}return n>22&&(t=t.splice(0,21),a=n-1,n=1),{d:t,e:a,i:n}}(u),i,t.minFrac,t.maxFrac);var c=o.d,d=o.i,f=o.e,p=[];for(s=c.reduce((function(e,t){return e&&!t}),!0);d<0;)c.unshift(0),d++;d>0?p=c.splice(d,c.length):(p=c,c=[0]);var h=[];for(c.length>=t.lgSize&&h.unshift(c.splice(-t.lgSize,c.length).join(""));c.length>t.gSize;)h.unshift(c.splice(-t.gSize,c.length).join(""));c.length&&h.unshift(c.join("")),l=h.join(n),p.length&&(l+=r+p.join("")),f&&(l+="e+"+f)}return e<0&&!s?t.negPre+l+t.negSuf:t.posPre+l+t.posSuf}function li(e,t,n,r){var i="";for((e<0||r&&e<=0)&&(r?e=1-e:(e=-e,i="-")),e=""+e;e.length<t;)e="0"+e;return n&&(e=e.substr(e.length-t)),i+e}function ci(e,t,n,r,i){return n=n||0,function(o){var a=o["get"+e]();return(n>0||a>-n)&&(a+=n),0===a&&-12===n&&(a=12),li(a,t,r,i)}}function di(e,t,n){return function(r,i){var o=r["get"+e]();return i[u((n?"STANDALONE":"")+(t?"SHORT":"")+e)][o]}}function fi(e){var t=new Date(e,0,1).getDay();return new Date(e,0,(t<=4?5:12)-t)}function pi(e){return function(t){var n,r=fi(t.getFullYear()),i=+(n=t,new Date(n.getFullYear(),n.getMonth(),n.getDate()+(4-n.getDay())))-+r;return li(1+Math.round(i/6048e5),e)}}function hi(e,t){return e.getFullYear()<=0?t.ERAS[0]:t.ERAS[1]}ai.$inject=["$locale"],si.$inject=["$locale"];var gi={yyyy:ci("FullYear",4,0,!1,!0),yy:ci("FullYear",2,0,!0,!0),y:ci("FullYear",1,0,!1,!0),MMMM:di("Month"),MMM:di("Month",!0),MM:ci("Month",2,1),M:ci("Month",1,1),LLLL:di("Month",!1,!0),dd:ci("Date",2),d:ci("Date",1),HH:ci("Hours",2),H:ci("Hours",1),hh:ci("Hours",2,-12),h:ci("Hours",1,-12),mm:ci("Minutes",2),m:ci("Minutes",1),ss:ci("Seconds",2),s:ci("Seconds",1),sss:ci("Milliseconds",3),EEEE:di("Day"),EEE:di("Day",!0),a:function(e,t){return e.getHours()<12?t.AMPMS[0]:t.AMPMS[1]},Z:function(e,t,n){var r=-1*n,i=r>=0?"+":"";return i+=li(Math[r>0?"floor":"ceil"](r/60),2)+li(Math.abs(r%60),2)},ww:pi(2),w:pi(1),G:hi,GG:hi,GGG:hi,GGGG:function(e,t){return e.getFullYear()<=0?t.ERANAMES[0]:t.ERANAMES[1]}},mi=/((?:[^yMLdHhmsaZEwG']+)|(?:'(?:[^']|'')*')|(?:E+|y+|M+|L+|d+|H+|h+|m+|s+|a|Z|G+|w+))([\s\S]*)/,vi=/^-?\d+$/;function yi(e){var t=/^(\d{4})-?(\d\d)-?(\d\d)(?:T(\d\d)(?::?(\d\d)(?::?(\d\d)(?:\.(\d+))?)?)?(Z|([+-])(\d\d):?(\d\d))?)?$/;return function(n,r,i){var o,a,s="",u=[];if(r=r||"mediumDate",r=e.DATETIME_FORMATS[r]||r,j(n)&&(n=vi.test(n)?D(n):function(e){var n;if(n=e.match(t)){var r=new Date(0),i=0,o=0,a=n[8]?r.setUTCFullYear:r.setFullYear,s=n[8]?r.setUTCHours:r.setHours;n[9]&&(i=D(n[9]+n[10]),o=D(n[9]+n[11])),a.call(r,D(n[1]),D(n[2])-1,D(n[3]));var u=D(n[4]||0)-i,l=D(n[5]||0)-o,c=D(n[6]||0),d=Math.round(1e3*parseFloat("0."+(n[7]||0)));return s.call(r,u,l,c,d),r}return e}(n)),B(n)&&(n=new Date(n)),!H(n)||!isFinite(n.getTime()))return n;for(;r;)(a=mi.exec(r))?r=(u=ce(u,a,1)).pop():(u.push(r),r=null);var l=n.getTimezoneOffset();return i&&(l=ve(i,l),n=be(n,i,!0)),x(u,(function(t){s+=(o=gi[t])?o(n,e.DATETIME_FORMATS,l):"''"===t?"'":t.replace(/(^'|'$)/g,"").replace(/''/g,"'")})),s}}function bi(){return function(e,t){return R(t)&&(t=2),he(e,t)}}yi.$inject=["$locale"];var $i=P(s),wi=P(u);function xi(){return function(e,t,n){return t=Math.abs(Number(t))===1/0?Number(t):D(t),A(t)?e:(B(e)&&(e=e.toString()),w(e)?(n=(n=!n||isNaN(n)?0:D(n))<0?Math.max(0,e.length+n):n,t>=0?qi(e,n,n+t):0===n?qi(e,t,e.length):qi(e,Math.max(0,n+t),n)):e)}}function qi(e,t,n){return j(e)?e.slice(t,n):p.call(e,t,n)}function _i(e){return function(r,o,a,s){if(null==r)return r;if(!w(r))throw i("orderBy")("notarray","Expected array but received: {0}",r);V(o)||(o=[o]),0===o.length&&(o=["+"]);var u=o.map((function(t){var n=1,r=M;if(W(t))r=t;else if(j(t)&&("+"!==t.charAt(0)&&"-"!==t.charAt(0)||(n="-"===t.charAt(0)?-1:1,t=t.substring(1)),""!==t&&(r=e(t)).constant)){var i=r();r=function(e){return e[i]}}return{get:r,descending:n}})),l=a?-1:1,c=W(s)?s:n,d=Array.prototype.map.call(r,(function(e,n){return{value:e,tieBreaker:{value:n,type:"number",index:n},predicateValues:u.map((function(r){return function(e,n){var r=typeof e;null===e?(r="string",e="null"):"object"===r&&(e=function(e){if(W(e.valueOf)&&t(e=e.valueOf()))return e;if(F(e)&&t(e=e.toString()))return e;return e}(e));return{value:e,type:r,index:n}}(r.get(e),n)}))}}));return d.sort((function(e,t){for(var r=0,i=u.length;r<i;r++){var o=c(e.predicateValues[r],t.predicateValues[r]);if(o)return o*u[r].descending*l}return(c(e.tieBreaker,t.tieBreaker)||n(e.tieBreaker,t.tieBreaker))*l})),r=d.map((function(e){return e.value}))};function t(e){switch(typeof e){case"number":case"boolean":case"string":return!0;default:return!1}}function n(e,t){var n=0,r=e.type,i=t.type;if(r===i){var o=e.value,a=t.value;"string"===r?(o=o.toLowerCase(),a=a.toLowerCase()):"object"===r&&(L(o)&&(o=e.index),L(a)&&(a=t.index)),o!==a&&(n=o<a?-1:1)}else n=r<i?-1:1;return n}}function Si(e){return W(e)&&(e={link:e}),e.restrict=e.restrict||"AC",P(e)}_i.$inject=["$parse"];var ki=P({restrict:"E",compile:function(e,t){if(!t.href&&!t.xlinkHref)return function(e,t){if("a"===t[0].nodeName.toLowerCase()){var n="[object SVGAnimatedString]"===m.call(t.prop("href"))?"xlink:href":"href";t.on("click",(function(e){t.attr(n)||e.preventDefault()}))}}}}),Ci={};x(kt,(function(e,t){if("multiple"!==e){var n=hn("ng-"+t),r=i;"checked"===e&&(r=function(e,t,r){r.ngModel!==r[n]&&i(e,0,r)}),Ci[n]=function(){return{restrict:"A",priority:100,link:r}}}function i(e,r,i){e.$watch(i[n],(function(e){i.$set(t,!!e)}))}})),x(Et,(function(e,t){Ci[t]=function(){return{priority:100,link:function(e,n,r){if("ngPattern"===t&&"/"===r.ngPattern.charAt(0)){var i=r.ngPattern.match(o);if(i)return void r.$set("ngPattern",new RegExp(i[1],i[2]))}e.$watch(r[t],(function(e){r.$set(t,e)}))}}}})),x(["src","srcset","href"],(function(e){var t=hn("ng-"+e);Ci[t]=function(){return{priority:99,link:function(n,r,i){var o=e,a=e;"href"===e&&"[object SVGAnimatedString]"===m.call(r.prop("href"))&&(a="xlinkHref",i.$attr[a]="xlink:href",o=null),i.$observe(t,(function(t){t?(i.$set(a,t),l&&o&&r.prop(o,i[a])):"href"===e&&i.$set(a,null)}))}}}}));var Ei={$addControl:O,$$renameControl:function(e,t){e.$name=t},$removeControl:O,$setValidity:O,$setDirty:O,$setPristine:O,$setSubmitted:O};function Ti(e,t,n,r,i){this.$$controls=[],this.$error={},this.$$success={},this.$pending=void 0,this.$name=i(t.name||t.ngForm||"")(n),this.$dirty=!1,this.$pristine=!0,this.$valid=!0,this.$invalid=!1,this.$submitted=!1,this.$$parentForm=Ei,this.$$element=e,this.$$animate=r,Oi(this)}Ti.$inject=["$element","$attrs","$scope","$animate","$interpolate"],Ti.prototype={$rollbackViewValue:function(){x(this.$$controls,(function(e){e.$rollbackViewValue()}))},$commitViewValue:function(){x(this.$$controls,(function(e){e.$commitViewValue()}))},$addControl:function(e){Re(e.$name,"input"),this.$$controls.push(e),e.$name&&(this[e.$name]=e),e.$$parentForm=this},$$renameControl:function(e,t){var n=e.$name;this[n]===e&&delete this[n],this[t]=e,e.$name=t},$removeControl:function(e){e.$name&&this[e.$name]===e&&delete this[e.$name],x(this.$pending,(function(t,n){this.$setValidity(n,null,e)}),this),x(this.$error,(function(t,n){this.$setValidity(n,null,e)}),this),x(this.$$success,(function(t,n){this.$setValidity(n,null,e)}),this),ie(this.$$controls,e),e.$$parentForm=Ei},$setDirty:function(){this.$$animate.removeClass(this.$$element,Co),this.$$animate.addClass(this.$$element,Eo),this.$dirty=!0,this.$pristine=!1,this.$$parentForm.$setDirty()},$setPristine:function(){this.$$animate.setClass(this.$$element,Co,Eo+" ng-submitted"),this.$dirty=!1,this.$pristine=!0,this.$submitted=!1,x(this.$$controls,(function(e){e.$setPristine()}))},$setUntouched:function(){x(this.$$controls,(function(e){e.$setUntouched()}))},$setSubmitted:function(){this.$$animate.addClass(this.$$element,"ng-submitted"),this.$submitted=!0,this.$$parentForm.$setSubmitted()}},Mi({clazz:Ti,set:function(e,t,n){var r=e[t];r?-1===r.indexOf(n)&&r.push(n):e[t]=[n]},unset:function(e,t,n){var r=e[t];r&&(ie(r,n),0===r.length&&delete e[t])}});var Di=function(e){return["$timeout","$parse",function(t,n){return{name:"form",restrict:e?"EAC":"E",require:["form","^^?form"],controller:Ti,compile:function(n,i){n.addClass(Co).addClass(So);var o=i.name?"name":!(!e||!i.ngForm)&&"ngForm";return{pre:function(e,n,i,a){var s=a[0];if(!("action"in i)){var u=function(t){e.$apply((function(){s.$commitViewValue(),s.$setSubmitted()})),t.preventDefault()};n[0].addEventListener("submit",u),n.on("$destroy",(function(){t((function(){n[0].removeEventListener("submit",u)}),0,!1)}))}(a[1]||s.$$parentForm).$addControl(s);var l=o?r(s.$name):O;o&&(l(e,s),i.$observe(o,(function(t){s.$name!==t&&(l(e,void 0),s.$$parentForm.$$renameControl(s,t),(l=r(s.$name))(e,s))}))),n.on("$destroy",(function(){s.$$parentForm.$removeControl(s),l(e,void 0),E(s,Ei)}))}}}};function r(e){return""===e?n('this[""]').assign:n(e).assign||O}}]},Ai=Di(),Ii=Di(!0);function Oi(e){e.$$classCache={},e.$$classCache[ko]=!(e.$$classCache[So]=e.$$element.hasClass(So))}function Mi(e){var t=e.clazz,n=e.set,r=e.unset;function i(e,t,n){n&&!e.$$classCache[t]?(e.$$animate.addClass(e.$$element,t),e.$$classCache[t]=!0):!n&&e.$$classCache[t]&&(e.$$animate.removeClass(e.$$element,t),e.$$classCache[t]=!1)}function o(e,t,n){t=t?"-"+Oe(t,"-"):"",i(e,So+t,!0===n),i(e,ko+t,!1===n)}t.prototype.$setValidity=function(e,t,a){var s;R(t)?function(e,t,r,i){e[t]||(e[t]={});n(e[t],r,i)}(this,"$pending",e,a):function(e,t,n,i){e[t]&&r(e[t],n,i);Pi(e[t])&&(e[t]=void 0)}(this,"$pending",e,a),K(t)?t?(r(this.$error,e,a),n(this.$$success,e,a)):(n(this.$error,e,a),r(this.$$success,e,a)):(r(this.$error,e,a),r(this.$$success,e,a)),this.$pending?(i(this,"ng-pending",!0),this.$valid=this.$invalid=void 0,o(this,"",null)):(i(this,"ng-pending",!1),this.$valid=Pi(this.$error),this.$invalid=!this.$valid,o(this,"",this.$valid)),o(this,e,s=this.$pending&&this.$pending[e]?void 0:!this.$error[e]&&(!!this.$$success[e]||null)),this.$$parentForm.$setValidity(e,s,this)}}function Pi(e){if(e)for(var t in e)if(e.hasOwnProperty(t))return!1;return!0}var Fi=/^\d{4,}-[01]\d-[0-3]\dT[0-2]\d:[0-5]\d:[0-5]\d\.\d+(?:[+-][0-2]\d:[0-5]\d|Z)$/,Ri=/^[a-z][a-z\d.+-]*:\/*(?:[^:@]+(?::[^@]+)?@)?(?:[^\s:/?#]+|\[[a-f\d:]+])(?::\d+)?(?:\/[^?#]*)?(?:\?[^#]*)?(?:#.*)?$/i,Ni=/^(?=.{1,254}$)(?=.{1,64}@)[-!#$%&'*+/0-9=?A-Z^_`a-z{|}~]+(\.[-!#$%&'*+/0-9=?A-Z^_`a-z{|}~]+)*@[A-Za-z0-9]([A-Za-z0-9-]{0,61}[A-Za-z0-9])?(\.[A-Za-z0-9]([A-Za-z0-9-]{0,61}[A-Za-z0-9])?)*$/,Li=/^\s*(-|\+)?(\d+|(\d*(\.\d*)))([eE][+-]?\d+)?\s*$/,Ui=/^(\d{4,})-(\d{2})-(\d{2})$/,ji=/^(\d{4,})-(\d\d)-(\d\d)T(\d\d):(\d\d)(?::(\d\d)(\.\d{1,3})?)?$/,Bi=/^(\d{4,})-W(\d\d)$/,Hi=/^(\d{4,})-(\d\d)$/,Vi=/^(\d\d):(\d\d)(?::(\d\d)(\.\d{1,3})?)?$/,zi=Ue();x("date,datetime-local,month,time,week".split(","),(function(e){zi[e]=!0}));var Wi={text:function(e,t,n,r,i,o){Gi(e,t,n,r,i,o),Yi(r)},date:Ki("date",Ui,Xi(Ui,["yyyy","MM","dd"]),"yyyy-MM-dd"),"datetime-local":Ki("datetimelocal",ji,Xi(ji,["yyyy","MM","dd","HH","mm","ss","sss"]),"yyyy-MM-ddTHH:mm:ss.sss"),time:Ki("time",Vi,Xi(Vi,["HH","mm","ss","sss"]),"HH:mm:ss.sss"),week:Ki("week",Bi,(function(e,t){if(H(e))return e;if(j(e)){Bi.lastIndex=0;var n=Bi.exec(e);if(n){var r=+n[1],i=+n[2],o=0,a=0,s=0,u=0,l=fi(r),c=7*(i-1);return t&&(o=t.getHours(),a=t.getMinutes(),s=t.getSeconds(),u=t.getMilliseconds()),new Date(r,0,l.getDate()+c,o,a,s,u)}}return NaN}),"yyyy-Www"),month:Ki("month",Hi,Xi(Hi,["yyyy","MM"]),"yyyy-MM"),number:function(e,t,n,r,i,o){var a,s;Zi(e,t,n,r),Ji(r),Gi(e,t,n,r,i,o),(N(n.min)||n.ngMin)&&(r.$validators.min=function(e){return r.$isEmpty(e)||R(a)||e>=a},n.$observe("min",(function(e){a=Qi(e),r.$validate()})));(N(n.max)||n.ngMax)&&(r.$validators.max=function(e){return r.$isEmpty(e)||R(s)||e<=s},n.$observe("max",(function(e){s=Qi(e),r.$validate()})));if(N(n.step)||n.ngStep){var u;r.$validators.step=function(e,t){return r.$isEmpty(t)||R(u)||no(t,a||0,u)},n.$observe("step",(function(e){u=Qi(e),r.$validate()}))}},url:function(e,t,n,r,i,o){Gi(e,t,n,r,i,o),Yi(r),r.$$parserName="url",r.$validators.url=function(e,t){var n=e||t;return r.$isEmpty(n)||Ri.test(n)}},email:function(e,t,n,r,i,o){Gi(e,t,n,r,i,o),Yi(r),r.$$parserName="email",r.$validators.email=function(e,t){var n=e||t;return r.$isEmpty(n)||Ni.test(n)}},radio:function(e,t,n,r){var i=!n.ngTrim||"false"!==Q(n.ngTrim);R(n.name)&&t.attr("name",S());t.on("click",(function(e){var o;t[0].checked&&(o=n.value,i&&(o=Q(o)),r.$setViewValue(o,e&&e.type))})),r.$render=function(){var e=n.value;i&&(e=Q(e)),t[0].checked=e===r.$viewValue},n.$observe("value",r.$render)},range:function(e,t,n,r,i,o){Zi(e,t,n,r),Ji(r),Gi(e,t,n,r,i,o);var a=r.$$hasNativeValidators&&"range"===t[0].type,s=a?0:void 0,u=a?100:void 0,l=a?1:void 0,c=t[0].validity,d=N(n.min),f=N(n.max),p=N(n.step),h=r.$render;r.$render=a&&N(c.rangeUnderflow)&&N(c.rangeOverflow)?function(){h(),r.$setViewValue(t.val())}:h,d&&(r.$validators.min=a?function(){return!0}:function(e,t){return r.$isEmpty(t)||R(s)||t>=s},g("min",(function(e){if(s=Qi(e),A(r.$modelValue))return;if(a){var n=t.val();s>n&&(n=s,t.val(n)),r.$setViewValue(n)}else r.$validate()})));f&&(r.$validators.max=a?function(){return!0}:function(e,t){return r.$isEmpty(t)||R(u)||t<=u},g("max",(function(e){if(u=Qi(e),A(r.$modelValue))return;if(a){var n=t.val();u<n&&(t.val(u),n=u<s?s:u),r.$setViewValue(n)}else r.$validate()})));p&&(r.$validators.step=a?function(){return!c.stepMismatch}:function(e,t){return r.$isEmpty(t)||R(l)||no(t,s||0,l)},g("step",(function(e){if(l=Qi(e),A(r.$modelValue))return;a&&r.$viewValue!==t.val()?r.$setViewValue(t.val()):r.$validate()})));function g(e,r){t.attr(e,n[e]),n.$observe(e,r)}},checkbox:function(e,t,n,r,i,o,a,s){var u=ro(s,e,"ngTrueValue",n.ngTrueValue,!0),l=ro(s,e,"ngFalseValue",n.ngFalseValue,!1);t.on("click",(function(e){r.$setViewValue(t[0].checked,e&&e.type)})),r.$render=function(){t[0].checked=r.$viewValue},r.$isEmpty=function(e){return!1===e},r.$formatters.push((function(e){return se(e,u)})),r.$parsers.push((function(e){return e?u:l}))},hidden:O,button:O,submit:O,reset:O,file:O};function Yi(e){e.$formatters.push((function(t){return e.$isEmpty(t)?t:t.toString()}))}function Gi(e,t,n,r,i,o){var a,u=s(t[0].type);if(!i.android){var l=!1;t.on("compositionstart",(function(){l=!0})),t.on("compositionupdate",(function(e){(R(e.data)||""===e.data)&&(l=!1)})),t.on("compositionend",(function(){l=!1,c()}))}var c=function(e){if(a&&(o.defer.cancel(a),a=null),!l){var i=t.val(),s=e&&e.type;"password"===u||n.ngTrim&&"false"===n.ngTrim||(i=Q(i)),(r.$viewValue!==i||""===i&&r.$$hasNativeValidators)&&r.$setViewValue(i,s)}};if(i.hasEvent("input"))t.on("input",c);else{var d=function(e,t,n){a||(a=o.defer((function(){a=null,t&&t.value===n||c(e)})))};t.on("keydown",(function(e){var t=e.keyCode;91===t||15<t&&t<19||37<=t&&t<=40||d(e,this,this.value)})),i.hasEvent("paste")&&t.on("paste cut drop",d)}t.on("change",c),zi[u]&&r.$$hasNativeValidators&&u===n.type&&t.on("keydown wheel mousedown",(function(e){if(!a){var t=this.validity,n=t.badInput,r=t.typeMismatch;a=o.defer((function(){a=null,t.badInput===n&&t.typeMismatch===r||c(e)}))}})),r.$render=function(){var e=r.$isEmpty(r.$viewValue)?"":r.$viewValue;t.val()!==e&&t.val(e)}}function Xi(e,t){return function(n,r){var i,o;if(H(n))return n;if(j(n)){if('"'===n.charAt(0)&&'"'===n.charAt(n.length-1)&&(n=n.substring(1,n.length-1)),Fi.test(n))return new Date(n);if(e.lastIndex=0,i=e.exec(n))return i.shift(),o=r?{yyyy:r.getFullYear(),MM:r.getMonth()+1,dd:r.getDate(),HH:r.getHours(),mm:r.getMinutes(),ss:r.getSeconds(),sss:r.getMilliseconds()/1e3}:{yyyy:1970,MM:1,dd:1,HH:0,mm:0,ss:0,sss:0},x(i,(function(e,n){n<t.length&&(o[t[n]]=+e)})),new Date(o.yyyy,o.MM-1,o.dd,o.HH,o.mm,o.ss||0,1e3*o.sss||0)}return NaN}}function Ki(e,t,n,r){return function(i,o,a,s,u,l,c){var d,f,p,h;(Zi(i,o,a,s),Gi(0,o,a,s,u,l),s.$$parserName=e,s.$parsers.push((function(e){return s.$isEmpty(e)?null:t.test(e)?v(e,d):void 0})),s.$formatters.push((function(e){if(e&&!H(e))throw To("datefmt","Expected `{0}` to be a date",e);if(g(e)){d=e;var t=s.$options.getOption("timezone");return t&&(f=t,d=be(d,t,!0)),c("date")(e,r,t)}return d=null,f=null,""})),N(a.min)||a.ngMin)&&(s.$validators.min=function(e){return!g(e)||R(p)||n(e)>=p},a.$observe("min",(function(e){p=m(e),s.$validate()})));(N(a.max)||a.ngMax)&&(s.$validators.max=function(e){return!g(e)||R(h)||n(e)<=h},a.$observe("max",(function(e){h=m(e),s.$validate()})));function g(e){return e&&!(e.getTime&&e.getTime()!=e.getTime())}function m(e){return N(e)&&!H(e)?v(e)||void 0:e}function v(e,t){var r=s.$options.getOption("timezone");f&&f!==r&&(t=ye(t,ve(f)));var i=n(e,t);return!isNaN(i)&&r&&(i=be(i,r)),i}}}function Zi(e,t,n,r){var i=t[0];(r.$$hasNativeValidators=L(i.validity))&&r.$parsers.push((function(e){var n=t.prop("validity")||{};return n.badInput||n.typeMismatch?void 0:e}))}function Ji(e){e.$$parserName="number",e.$parsers.push((function(t){return e.$isEmpty(t)?null:Li.test(t)?parseFloat(t):void 0})),e.$formatters.push((function(t){if(!e.$isEmpty(t)){if(!B(t))throw To("numfmt","Expected `{0}` to be a number",t);t=t.toString()}return t}))}function Qi(e){return N(e)&&!B(e)&&(e=parseFloat(e)),A(e)?void 0:e}function eo(e){return(0|e)===e}function to(e){var t=e.toString(),n=t.indexOf(".");if(-1===n){if(-1<e&&e<1){var r=/e-(\d+)$/.exec(t);if(r)return Number(r[1])}return 0}return t.length-n-1}function no(e,t,n){var r=Number(e),i=!eo(r),o=!eo(t),a=!eo(n);if(i||o||a){var s=i?to(r):0,u=o?to(t):0,l=a?to(n):0,c=Math.max(s,u,l),d=Math.pow(10,c);r*=d,t*=d,n*=d,i&&(r=Math.round(r)),o&&(t=Math.round(t)),a&&(n=Math.round(n))}return(r-t)%n==0}function ro(e,t,n,r,i){var o;if(N(r)){if(!(o=e(r)).constant)throw To("constexpr","Expected constant expression for `{0}`, but saw `{1}`.",n,r);return o(t)}return i}var io=["$browser","$sniffer","$filter","$parse",function(e,t,n,r){return{restrict:"E",require:["?ngModel"],link:{pre:function(i,o,a,u){u[0]&&(Wi[s(a.type)]||Wi.text)(i,o,a,u[0],t,e,n,r)}}}}],oo=/^(true|false|\d+)$/,ao=function(){function e(e,t,n){var r=N(n)?n:9===l?"":null;e.prop("value",r),t.$set("value",n)}return{restrict:"A",priority:100,compile:function(t,n){return oo.test(n.ngValue)?function(t,n,r){e(n,r,t.$eval(r.ngValue))}:function(t,n,r){t.$watch(r.ngValue,(function(t){e(n,r,t)}))}}}},so=["$compile",function(e){return{restrict:"AC",compile:function(t){return e.$$addBindingClass(t),function(t,n,r){e.$$addBindingInfo(n,r.ngBind),n=n[0],t.$watch(r.ngBind,(function(e){n.textContent=je(e)}))}}}}],uo=["$interpolate","$compile",function(e,t){return{compile:function(n){return t.$$addBindingClass(n),function(n,r,i){var o=e(r.attr(i.$attr.ngBindTemplate));t.$$addBindingInfo(r,o.expressions),r=r[0],i.$observe("ngBindTemplate",(function(e){r.textContent=R(e)?"":e}))}}}}],lo=["$sce","$parse","$compile",function(e,t,n){return{restrict:"A",compile:function(r,i){var o=t(i.ngBindHtml),a=t(i.ngBindHtml,(function(t){return e.valueOf(t)}));return n.$$addBindingClass(r),function(t,r,i){n.$$addBindingInfo(r,i.ngBindHtml),t.$watch(a,(function(){var n=o(t);r.html(e.getTrustedHtml(n)||"")}))}}}}],co=P({restrict:"A",require:"ngModel",link:function(e,t,n,r){r.$viewChangeListeners.push((function(){e.$eval(n.ngChange)}))}});function fo(e,t){var n;return e="ngClass"+e,["$parse",function(s){return{restrict:"AC",link:function(u,l,c){var d,f=c[e].trim(),p=":"===f.charAt(0)&&":"===f.charAt(1),h=s(f,p?a:o),g=p?function(e){var t=o(e);t!==d&&b(t)}:b,m=l.data("$classCounts"),v=!0;function y(e,t){var n=[];return x(e,(function(e){(t>0||m[e])&&(m[e]=(m[e]||0)+t,m[e]===+(t>0)&&n.push(e))})),n.join(" ")}function b(e){v===t&&function(e,t){var n=i(e),o=i(t),a=r(n,o),s=r(o,n),u=y(a,-1),l=y(s,1);c.$addClass(l),c.$removeClass(u)}(d,e),d=e}m||(m=Ue(),l.data("$classCounts",m)),"ngClass"!==e&&(n||(n=s("$index",(function(e){return 1&e}))),u.$watch(n,(function(e){e===t?(n=y(i(n=d),1),c.$addClass(n)):function(e){e=y(i(e),-1),c.$removeClass(e)}(d);var n;v=e}))),u.$watch(h,g,p)}}}];function r(e,t){if(!e||!e.length)return[];if(!t||!t.length)return e;var n=[];e:for(var r=0;r<e.length;r++){for(var i=e[r],o=0;o<t.length;o++)if(i===t[o])continue e;n.push(i)}return n}function i(e){return e&&e.split(" ")}function o(e){var t=e;return V(e)?t=e.map(o).join(" "):L(e)&&(t=Object.keys(e).filter((function(t){return e[t]})).join(" ")),t}function a(e){var t=e;if(V(e))t=e.map(a);else if(L(e)){var n=!1;t=Object.keys(e).filter((function(t){var r=e[t];return!n&&R(r)&&(n=!0),r})),n&&t.push(void 0)}return t}}var po=fo("",!0),ho=fo("Odd",0),go=fo("Even",1),mo=Si({compile:function(e,t){t.$set("ngCloak",void 0),e.removeClass("ng-cloak")}}),vo=[function(){return{restrict:"A",scope:!0,controller:"@",priority:500}}],yo={},bo={blur:!0,focus:!0};x("click dblclick mousedown mouseup mouseover mouseout mousemove mouseenter mouseleave keydown keyup keypress submit focus blur copy cut paste".split(" "),(function(e){var t=hn("ng-"+e);yo[t]=["$parse","$rootScope",function(n,r){return{restrict:"A",compile:function(i,o){var a=n(o[t]);return function(t,n){n.on(e,(function(n){var i=function(){a(t,{$event:n})};bo[e]&&r.$$phase?t.$evalAsync(i):t.$apply(i)}))}}}}]}));var $o=["$animate","$compile",function(e,t){return{multiElement:!0,transclude:"element",priority:600,terminal:!0,restrict:"A",$$tlb:!0,link:function(n,r,i,o,a){var s,u,l;n.$watch(i.ngIf,(function(n){n?u||a((function(n,o){u=o,n[n.length++]=t.$$createComment("end ngIf",i.ngIf),s={clone:n},e.enter(n,r.parent(),r)})):(l&&(l.remove(),l=null),u&&(u.$destroy(),u=null),s&&(l=Le(s.clone),e.leave(l).done((function(e){!1!==e&&(l=null)})),s=null))}))}}}],wo=["$templateRequest","$anchorScroll","$animate",function(e,t,n){return{restrict:"ECA",priority:400,terminal:!0,transclude:"element",controller:b.noop,compile:function(r,i){var o=i.ngInclude||i.src,a=i.onload||"",s=i.autoscroll;return function(r,i,u,l,c){var d,f,p,h=0,g=function(){f&&(f.remove(),f=null),d&&(d.$destroy(),d=null),p&&(n.leave(p).done((function(e){!1!==e&&(f=null)})),f=p,p=null)};r.$watch(o,(function(o){var u=function(e){!1===e||!N(s)||s&&!r.$eval(s)||t()},f=++h;o?(e(o,!0).then((function(e){if(!r.$$destroyed&&f===h){var t=r.$new();l.template=e;var s=c(t,(function(e){g(),n.enter(e,null,i).done(u)}));p=s,(d=t).$emit("$includeContentLoaded",o),r.$eval(a)}}),(function(){r.$$destroyed||f===h&&(g(),r.$emit("$includeContentError",o))})),r.$emit("$includeContentRequested",o)):(g(),l.template=null)}))}}}}],xo=["$compile",function(t){return{restrict:"ECA",priority:-400,require:"ngInclude",link:function(n,r,i,o){if(m.call(r[0]).match(/SVG/))return r.empty(),void t(st(o.template,e.document).childNodes)(n,(function(e){r.append(e)}),{futureParentElement:r});r.html(o.template),t(r.contents())(n)}}}],qo=Si({priority:450,compile:function(){return{pre:function(e,t,n){e.$eval(n.ngInit)}}}}),_o=function(){return{restrict:"A",priority:100,require:"ngModel",link:function(e,t,n,r){var i=n.ngList||", ",o="false"!==n.ngTrim,a=o?Q(i):i;r.$parsers.push((function(e){if(!R(e)){var t=[];return e&&x(e.split(a),(function(e){e&&t.push(o?Q(e):e)})),t}})),r.$formatters.push((function(e){if(V(e))return e.join(i)})),r.$isEmpty=function(e){return!e||!e.length}}}},So="ng-valid",ko="ng-invalid",Co="ng-pristine",Eo="ng-dirty",To=i("ngModel");function Do(e,t,n,r,i,o,a,s,u){var l;this.$viewValue=Number.NaN,this.$modelValue=Number.NaN,this.$$rawModelValue=void 0,this.$validators={},this.$asyncValidators={},this.$parsers=[],this.$formatters=[],this.$viewChangeListeners=[],this.$untouched=!0,this.$touched=!1,this.$pristine=!0,this.$dirty=!1,this.$valid=!0,this.$invalid=!1,this.$error={},this.$$success={},this.$pending=void 0,this.$name=u(n.name||"",!1)(e),this.$$parentForm=Ei,this.$options=Ao,this.$$updateEvents="",this.$$updateEventHandler=this.$$updateEventHandler.bind(this),this.$$parsedNgModel=i(n.ngModel),this.$$parsedNgModelAssign=this.$$parsedNgModel.assign,this.$$ngModelGet=this.$$parsedNgModel,this.$$ngModelSet=this.$$parsedNgModelAssign,this.$$pendingDebounce=null,this.$$parserValid=void 0,this.$$currentValidationRunId=0,Object.defineProperty(this,"$$scope",{value:e}),this.$$attr=n,this.$$element=r,this.$$animate=o,this.$$timeout=a,this.$$parse=i,this.$$q=s,this.$$exceptionHandler=t,Oi(this),(l=this).$$scope.$watch((function(e){var t=l.$$ngModelGet(e);return t===l.$modelValue||l.$modelValue!=l.$modelValue&&t!=t||l.$$setModelValue(t),t}))}Do.$inject=["$scope","$exceptionHandler","$attrs","$element","$parse","$animate","$timeout","$q","$interpolate"],Do.prototype={$$initGetterSetters:function(){if(this.$options.getOption("getterSetter")){var e=this.$$parse(this.$$attr.ngModel+"()"),t=this.$$parse(this.$$attr.ngModel+"($$$p)");this.$$ngModelGet=function(t){var n=this.$$parsedNgModel(t);return W(n)&&(n=e(t)),n},this.$$ngModelSet=function(e,n){W(this.$$parsedNgModel(e))?t(e,{$$$p:n}):this.$$parsedNgModelAssign(e,n)}}else if(!this.$$parsedNgModel.assign)throw To("nonassign","Expression '{0}' is non-assignable. Element: {1}",this.$$attr.ngModel,$e(this.$$element))},$render:O,$isEmpty:function(e){return R(e)||""===e||null===e||e!=e},$$updateEmptyClasses:function(e){this.$isEmpty(e)?(this.$$animate.removeClass(this.$$element,"ng-not-empty"),this.$$animate.addClass(this.$$element,"ng-empty")):(this.$$animate.removeClass(this.$$element,"ng-empty"),this.$$animate.addClass(this.$$element,"ng-not-empty"))},$setPristine:function(){this.$dirty=!1,this.$pristine=!0,this.$$animate.removeClass(this.$$element,Eo),this.$$animate.addClass(this.$$element,Co)},$setDirty:function(){this.$dirty=!0,this.$pristine=!1,this.$$animate.removeClass(this.$$element,Co),this.$$animate.addClass(this.$$element,Eo),this.$$parentForm.$setDirty()},$setUntouched:function(){this.$touched=!1,this.$untouched=!0,this.$$animate.setClass(this.$$element,"ng-untouched","ng-touched")},$setTouched:function(){this.$touched=!0,this.$untouched=!1,this.$$animate.setClass(this.$$element,"ng-touched","ng-untouched")},$rollbackViewValue:function(){this.$$timeout.cancel(this.$$pendingDebounce),this.$viewValue=this.$$lastCommittedViewValue,this.$render()},$validate:function(){if(!A(this.$modelValue)){var e=this.$$lastCommittedViewValue,t=this.$$rawModelValue,n=this.$valid,r=this.$modelValue,i=this.$options.getOption("allowInvalid"),o=this;this.$$runValidators(t,e,(function(e){i||n===e||(o.$modelValue=e?t:void 0,o.$modelValue!==r&&o.$$writeModelToScope())}))}},$$runValidators:function(e,t,n){this.$$currentValidationRunId++;var r,i,o=this.$$currentValidationRunId,a=this;(function(){var e=a.$$parserName||"parse";if(!R(a.$$parserValid))return a.$$parserValid||(x(a.$validators,(function(e,t){s(t,null)})),x(a.$asyncValidators,(function(e,t){s(t,null)}))),s(e,a.$$parserValid),a.$$parserValid;s(e,null);return!0})()?!function(){var n=!0;if(x(a.$validators,(function(r,i){var o=Boolean(r(e,t));n=n&&o,s(i,o)})),!n)return x(a.$asyncValidators,(function(e,t){s(t,null)})),!1;return!0}()?u(!1):(r=[],i=!0,x(a.$asyncValidators,(function(n,o){var a=n(e,t);if(!Z(a))throw To("nopromise","Expected asynchronous validator to return a promise but got '{0}' instead.",a);s(o,void 0),r.push(a.then((function(){s(o,!0)}),(function(){i=!1,s(o,!1)})))})),r.length?a.$$q.all(r).then((function(){u(i)}),O):u(!0)):u(!1);function s(e,t){o===a.$$currentValidationRunId&&a.$setValidity(e,t)}function u(e){o===a.$$currentValidationRunId&&n(e)}},$commitViewValue:function(){var e=this.$viewValue;this.$$timeout.cancel(this.$$pendingDebounce),(this.$$lastCommittedViewValue!==e||""===e&&this.$$hasNativeValidators)&&(this.$$updateEmptyClasses(e),this.$$lastCommittedViewValue=e,this.$pristine&&this.$setDirty(),this.$$parseAndValidate())},$$parseAndValidate:function(){var e=this.$$lastCommittedViewValue,t=this;if(this.$$parserValid=!R(e)||void 0,this.$$parserValid)for(var n=0;n<this.$parsers.length;n++)if(R(e=this.$parsers[n](e))){this.$$parserValid=!1;break}A(this.$modelValue)&&(this.$modelValue=this.$$ngModelGet(this.$$scope));var r=this.$modelValue,i=this.$options.getOption("allowInvalid");function o(){t.$modelValue!==r&&t.$$writeModelToScope()}this.$$rawModelValue=e,i&&(this.$modelValue=e,o()),this.$$runValidators(e,this.$$lastCommittedViewValue,(function(n){i||(t.$modelValue=n?e:void 0,o())}))},$$writeModelToScope:function(){this.$$ngModelSet(this.$$scope,this.$modelValue),x(this.$viewChangeListeners,(function(e){try{e()}catch(e){this.$$exceptionHandler(e)}}),this)},$setViewValue:function(e,t){this.$viewValue=e,this.$options.getOption("updateOnDefault")&&this.$$debounceViewValueCommit(t)},$$debounceViewValueCommit:function(e){var t=this.$options.getOption("debounce");B(t[e])?t=t[e]:B(t.default)&&(t=t.default),this.$$timeout.cancel(this.$$pendingDebounce);var n=this;t>0?this.$$pendingDebounce=this.$$timeout((function(){n.$commitViewValue()}),t):this.$$scope.$root.$$phase?this.$commitViewValue():this.$$scope.$apply((function(){n.$commitViewValue()}))},$overrideModelOptions:function(e){this.$options=this.$options.createChild(e),this.$$setUpdateOnEvents()},$processModelValue:function(){var e=this.$$format();this.$viewValue!==e&&(this.$$updateEmptyClasses(e),this.$viewValue=this.$$lastCommittedViewValue=e,this.$render(),this.$$runValidators(this.$modelValue,this.$viewValue,O))},$$format:function(){for(var e=this.$formatters,t=e.length,n=this.$modelValue;t--;)n=e[t](n);return n},$$setModelValue:function(e){this.$modelValue=this.$$rawModelValue=e,this.$$parserValid=void 0,this.$processModelValue()},$$setUpdateOnEvents:function(){this.$$updateEvents&&this.$$element.off(this.$$updateEvents,this.$$updateEventHandler),this.$$updateEvents=this.$options.getOption("updateOn"),this.$$updateEvents&&this.$$element.on(this.$$updateEvents,this.$$updateEventHandler)},$$updateEventHandler:function(e){this.$$debounceViewValueCommit(e&&e.type)}},Mi({clazz:Do,set:function(e,t){e[t]=!0},unset:function(e,t){delete e[t]}});var Ao,Io=["$rootScope",function(e){return{restrict:"A",require:["ngModel","^?form","^?ngModelOptions"],controller:Do,priority:1,compile:function(t){return t.addClass(Co).addClass("ng-untouched").addClass(So),{pre:function(e,t,n,r){var i=r[0],o=r[1]||i.$$parentForm,a=r[2];a&&(i.$options=a.$options),i.$$initGetterSetters(),o.$addControl(i),n.$observe("name",(function(e){i.$name!==e&&i.$$parentForm.$$renameControl(i,e)})),e.$on("$destroy",(function(){i.$$parentForm.$removeControl(i)}))},post:function(t,n,r,i){var o=i[0];function a(){o.$setTouched()}o.$$setUpdateOnEvents(),n.on("blur",(function(){o.$touched||(e.$$phase?t.$evalAsync(a):t.$apply(a))}))}}}}}],Oo=/(\s+|^)default(\s+|$)/;function Mo(e){this.$$options=e}Mo.prototype={getOption:function(e){return this.$$options[e]},createChild:function(e){var t=!1;return x(e=E({},e),(function(n,r){"$inherit"===n?"*"===r?t=!0:(e[r]=this.$$options[r],"updateOn"===r&&(e.updateOnDefault=this.$$options.updateOnDefault)):"updateOn"===r&&(e.updateOnDefault=!1,e[r]=Q(n.replace(Oo,(function(){return e.updateOnDefault=!0," "}))))}),this),t&&(delete e["*"],Fo(e,this.$$options)),Fo(e,Ao.$$options),new Mo(e)}},Ao=new Mo({updateOn:"",updateOnDefault:!0,debounce:0,getterSetter:!1,allowInvalid:!1,timezone:null});var Po=function(){function e(e,t){this.$$attrs=e,this.$$scope=t}return e.$inject=["$attrs","$scope"],e.prototype={$onInit:function(){var e=this.parentCtrl?this.parentCtrl.$options:Ao,t=this.$$scope.$eval(this.$$attrs.ngModelOptions);this.$options=e.createChild(t)}},{restrict:"A",priority:10,require:{parentCtrl:"?^^ngModelOptions"},bindToController:!0,controller:e}};function Fo(e,t){x(t,(function(t,n){N(e[n])||(e[n]=t)}))}var Ro=Si({terminal:!0,priority:1e3}),No=i("ngOptions"),Lo=/^\s*([\s\S]+?)(?:\s+as\s+([\s\S]+?))?(?:\s+group\s+by\s+([\s\S]+?))?(?:\s+disable\s+when\s+([\s\S]+?))?\s+for\s+(?:([$\w][$\w]*)|(?:\(\s*([$\w][$\w]*)\s*,\s*([$\w][$\w]*)\s*\)))\s+in\s+([\s\S]+?)(?:\s+track\s+by\s+([\s\S]+?))?$/,Uo=["$compile","$document","$parse",function(t,n,r){var i=e.document.createElement("option"),o=e.document.createElement("optgroup");return{restrict:"A",terminal:!0,require:["select","ngModel"],link:{pre:function(e,t,n,r){r[0].registerOption=O},post:function(e,a,s,u){for(var l=u[0],d=u[1],f=s.multiple,p=0,h=a.children(),g=h.length;p<g;p++)if(""===h[p].value){l.hasEmptyOption=!0,l.emptyOption=h.eq(p);break}a.empty();var m,v=!!l.emptyOption;c(i.cloneNode(!1)).val("?");var y=function(e,t,n){var i=e.match(Lo);if(!i)throw No("iexp","Expected expression in form of '_select_ (as _label_)? for (_key_,)?_value_ in _collection_' but got '{0}'. Element: {1}",e,$e(t));var o=i[5]||i[7],a=i[6],s=/ as /.test(i[0])&&i[1],u=i[9],l=r(i[2]?i[1]:o),c=s&&r(s)||l,d=u&&r(u),f=u?function(e,t){return d(n,t)}:function(e){return Ot(e)},p=function(e,t){return f(e,b(e,t))},h=r(i[2]||i[1]),g=r(i[3]||""),m=r(i[4]||""),v=r(i[8]),y={},b=a?function(e,t){return y[a]=t,y[o]=e,y}:function(e){return y[o]=e,y};function $(e,t,n,r,i){this.selectValue=e,this.viewValue=t,this.label=n,this.group=r,this.disabled=i}function x(e){var t;if(!a&&w(e))t=e;else for(var n in t=[],e)e.hasOwnProperty(n)&&"$"!==n.charAt(0)&&t.push(n);return t}return{trackBy:u,getTrackByValue:p,getWatchables:r(v,(function(e){for(var t=[],r=x(e=e||[]),o=r.length,a=0;a<o;a++){var s=e===r?a:r[a],u=e[s],l=b(u,s),c=f(u,l);if(t.push(c),i[2]||i[1]){var d=h(n,l);t.push(d)}if(i[4]){var p=m(n,l);t.push(p)}}return t})),getOptions:function(){for(var e=[],t={},r=v(n)||[],i=x(r),o=i.length,a=0;a<o;a++){var s=r===i?a:i[a],l=r[s],d=b(l,s),y=c(n,d),w=f(y,d),q=new $(w,y,h(n,d),g(n,d),m(n,d));e.push(q),t[w]=q}return{items:e,selectValueMap:t,getOptionFromViewValue:function(e){return t[p(e)]},getViewValueFromOption:function(e){return u?oe(e.viewValue):e.viewValue}}}}}(s.ngOptions,a,e),b=n[0].createDocumentFragment();function $(e,t){var n=i.cloneNode(!1);t.appendChild(n),function(e,t){e.element=t,t.disabled=e.disabled,e.label!==t.label&&(t.label=e.label,t.textContent=e.label);t.value=e.selectValue}(e,n)}function q(e){var t=m.getOptionFromViewValue(e),n=t&&t.element;return n&&!n.selected&&(n.selected=!0),t}l.generateUnknownOptionValue=function(e){return"?"},f?(l.writeValue=function(e){if(m){var t=e&&e.map(q)||[];m.items.forEach((function(e){e.element.selected&&!re(t,e)&&(e.element.selected=!1)}))}},l.readValue=function(){var e=a.val()||[],t=[];return x(e,(function(e){var n=m.selectValueMap[e];n&&!n.disabled&&t.push(m.getViewValueFromOption(n))})),t},y.trackBy&&e.$watchCollection((function(){if(V(d.$viewValue))return d.$viewValue.map((function(e){return y.getTrackByValue(e)}))}),(function(){d.$render()}))):(l.writeValue=function(e){if(m){var t=a[0].options[a[0].selectedIndex],n=m.getOptionFromViewValue(e);t&&t.removeAttribute("selected"),n?(a[0].value!==n.selectValue&&(l.removeUnknownOption(),a[0].value=n.selectValue,n.element.selected=!0),n.element.setAttribute("selected","selected")):l.selectUnknownOrEmptyOption(e)}},l.readValue=function(){var e=m.selectValueMap[a.val()];return e&&!e.disabled?(l.unselectEmptyOption(),l.removeUnknownOption(),m.getViewValueFromOption(e)):null},y.trackBy&&e.$watch((function(){return y.getTrackByValue(d.$viewValue)}),(function(){d.$render()}))),v&&(t(l.emptyOption)(e),a.prepend(l.emptyOption),8===l.emptyOption[0].nodeType?(l.hasEmptyOption=!1,l.registerOption=function(e,t){""===t.val()&&(l.hasEmptyOption=!0,l.emptyOption=t,l.emptyOption.removeClass("ng-scope"),d.$render(),t.on("$destroy",(function(){var e=l.$isEmptyOptionSelected();l.hasEmptyOption=!1,l.emptyOption=void 0,e&&d.$render()})))}):l.emptyOption.removeClass("ng-scope")),e.$watchCollection(y.getWatchables,(function(){var e=m&&l.readValue();if(m)for(var t=m.items.length-1;t>=0;t--){var n=m.items[t];N(n.group)?qt(n.element.parentNode):qt(n.element)}m=y.getOptions();var r={};if(m.items.forEach((function(e){var t;N(e.group)?((t=r[e.group])||(t=o.cloneNode(!1),b.appendChild(t),t.label=null===e.group?"null":e.group,r[e.group]=t),$(e,t)):$(e,b)})),a[0].appendChild(b),d.$render(),!d.$isEmpty(e)){var i=l.readValue();(y.trackBy||f?se(e,i):e===i)||(d.$setViewValue(i),d.$render())}}))}}}}],jo=["$locale","$interpolate","$log",function(e,t,n){var r=/{}/g,i=/^when(Minus)?(.+)$/;return{link:function(o,a,u){var l,c=u.count,d=u.$attr.when&&a.attr(u.$attr.when),f=u.offset||0,p=o.$eval(d)||{},h={},g=t.startSymbol(),m=t.endSymbol(),v=g+c+"-"+f+m,y=b.noop;function $(e){a.text(e||"")}x(u,(function(e,t){var n=i.exec(t);if(n){var r=(n[1]?"-":"")+s(n[2]);p[r]=a.attr(u.$attr[t])}})),x(p,(function(e,n){h[n]=t(e.replace(r,v))})),o.$watch(c,(function(t){var r=parseFloat(t),i=A(r);if(i||r in p||(r=e.pluralCat(r-f)),!(r===l||i&&A(l))){y();var a=h[r];R(a)?(null!=t&&n.debug("ngPluralize: no rule defined for '"+r+"' in "+d),y=O,$()):y=o.$watch(a,$),l=r}}))}}}],Bo=["$parse","$animate","$compile",function(e,t,n){var r=i("ngRepeat"),o=function(e,t,n,r,i,o,a){e[n]=r,i&&(e[i]=o),e.$index=t,e.$first=0===t,e.$last=t===a-1,e.$middle=!(e.$first||e.$last),e.$odd=!(e.$even=0==(1&t))},s=function(e){return e.clone[0]},u=function(e){return e.clone[e.clone.length-1]};return{restrict:"A",multiElement:!0,transclude:"element",priority:1e3,terminal:!0,$$tlb:!0,compile:function(i,l){var c=l.ngRepeat,d=n.$$createComment("end ngRepeat",c),f=c.match(/^\s*([\s\S]+?)\s+in\s+([\s\S]+?)(?:\s+as\s+([\s\S]+?))?(?:\s+track\s+by\s+([\s\S]+?))?\s*$/);if(!f)throw r("iexp","Expected expression in form of '_item_ in _collection_[ track by _id_]' but got '{0}'.",c);var p=f[1],h=f[2],g=f[3],m=f[4];if(!(f=p.match(/^(?:(\s*[$\w]+)|\(\s*([$\w]+)\s*,\s*([$\w]+)\s*\))$/)))throw r("iidexp","'_item_' in '_item_ in _collection_' should be an identifier or '(_key_, _value_)' expression, but got '{0}'.",p);var v,y,b,$,q=f[3]||f[1],_=f[2];if(g&&(!/^[$a-zA-Z_][$a-zA-Z0-9_]*$/.test(g)||/^(null|undefined|this|\$index|\$first|\$middle|\$last|\$even|\$odd|\$parent|\$root|\$id)$/.test(g)))throw r("badident","alias '{0}' is invalid --- must be a valid JS identifier which is not a reserved name.",g);var S={$id:Ot};return m?v=e(m):(b=function(e,t){return Ot(t)},$=function(e){return e}),function(e,n,i,l,f){v&&(y=function(t,n,r){return _&&(S[_]=t),S[q]=n,S.$index=r,v(e,S)});var p=Ue();e.$watchCollection(h,(function(i){var l,h,m,v,S,k,C,E,T,D,A,I,O=n[0],M=Ue();if(g&&(e[g]=i),w(i))T=i,E=y||b;else for(var P in E=y||$,T=[],i)a.call(i,P)&&"$"!==P.charAt(0)&&T.push(P);for(v=T.length,A=new Array(v),l=0;l<v;l++)if(S=i===T?l:T[l],k=i[S],C=E(S,k,l),p[C])D=p[C],delete p[C],M[C]=D,A[l]=D;else{if(M[C])throw x(A,(function(e){e&&e.scope&&(p[e.id]=e)})),r("dupes","Duplicates in a repeater are not allowed. Use 'track by' expression to specify unique keys. Repeater: {0}, Duplicate key: {1}, Duplicate value: {2}",c,C,k);A[l]={id:C,scope:void 0,clone:void 0},M[C]=!0}for(var F in p){if(I=Le((D=p[F]).clone),t.leave(I),I[0].parentNode)for(l=0,h=I.length;l<h;l++)I[l].$$NG_REMOVED=!0;D.scope.$destroy()}for(l=0;l<v;l++)if(S=i===T?l:T[l],k=i[S],(D=A[l]).scope){m=O;do{m=m.nextSibling}while(m&&m.$$NG_REMOVED);s(D)!==m&&t.move(Le(D.clone),null,O),O=u(D),o(D.scope,l,q,k,_,S,v)}else f((function(e,n){D.scope=n;var r=d.cloneNode(!1);e[e.length++]=r,t.enter(e,null,O),O=r,D.clone=e,M[D.id]=D,o(D.scope,l,q,k,_,S,v)}));p=M}))}}}}],Ho=["$animate",function(e){return{restrict:"A",multiElement:!0,link:function(t,n,r){t.$watch(r.ngShow,(function(t){e[t?"removeClass":"addClass"](n,"ng-hide",{tempClasses:"ng-hide-animate"})}))}}}],Vo=["$animate",function(e){return{restrict:"A",multiElement:!0,link:function(t,n,r){t.$watch(r.ngHide,(function(t){e[t?"addClass":"removeClass"](n,"ng-hide",{tempClasses:"ng-hide-animate"})}))}}}],zo=Si((function(e,t,n){e.$watch(n.ngStyle,(function(e,n){n&&e!==n&&x(n,(function(e,n){t.css(n,"")})),e&&t.css(e)}),!0)})),Wo=["$animate","$compile",function(e,t){return{require:"ngSwitch",controller:["$scope",function(){this.cases={}}],link:function(n,r,i,o){var a=i.ngSwitch||i.on,s=[],u=[],l=[],c=[],d=function(e,t){return function(n){!1!==n&&e.splice(t,1)}};n.$watch(a,(function(n){for(var r,i;l.length;)e.cancel(l.pop());for(r=0,i=c.length;r<i;++r){var a=Le(u[r].clone);c[r].$destroy(),(l[r]=e.leave(a)).done(d(l,r))}u.length=0,c.length=0,(s=o.cases["!"+n]||o.cases["?"])&&x(s,(function(n){n.transclude((function(r,i){c.push(i);var o=n.element;r[r.length++]=t.$$createComment("end ngSwitchWhen");var a={clone:r};u.push(a),e.enter(r,o.parent(),o)}))}))}))}}}],Yo=Si({transclude:"element",priority:1200,require:"^ngSwitch",multiElement:!0,link:function(e,t,n,r,i){x(n.ngSwitchWhen.split(n.ngSwitchWhenSeparator).sort().filter((function(e,t,n){return n[t-1]!==e})),(function(e){r.cases["!"+e]=r.cases["!"+e]||[],r.cases["!"+e].push({transclude:i,element:t})}))}}),Go=Si({transclude:"element",priority:1200,require:"^ngSwitch",multiElement:!0,link:function(e,t,n,r,i){r.cases["?"]=r.cases["?"]||[],r.cases["?"].push({transclude:i,element:t})}}),Xo=i("ngTransclude"),Ko=["$compile",function(e){return{restrict:"EAC",compile:function(t){var n=e(t.contents());return t.empty(),function(e,t,r,i,o){if(!o)throw Xo("orphan","Illegal use of ngTransclude directive in the template! No parent directive that requires a transclusion found. Element: {0}",$e(t));r.ngTransclude===r.$attr.ngTransclude&&(r.ngTransclude="");var a=r.ngTransclude||r.ngTranscludeSlot;function s(){n(e,(function(e){t.append(e)}))}o((function(e,n){e.length&&function(e){for(var t=0,n=e.length;t<n;t++){var r=e[t];if(r.nodeType!==Be||r.nodeValue.trim())return!0}}(e)?t.append(e):(s(),n.$destroy())}),null,a),a&&!o.isSlotFilled(a)&&s()}}}}],Zo=["$templateCache",function(e){return{restrict:"E",terminal:!0,compile:function(t,n){if("text/ng-template"===n.type){var r=n.id,i=t[0].text;e.put(r,i)}}}}],Jo={$setViewValue:O,$render:O};function Qo(e,t){e.prop("selected",t),e.attr("selected",t)}var ea=["$element","$scope",function(t,n){var r=this,i=new Ft;r.selectValueMap={},r.ngModelCtrl=Jo,r.multiple=!1,r.unknownOption=c(e.document.createElement("option")),r.hasEmptyOption=!1,r.emptyOption=void 0,r.renderUnknownOption=function(e){var n=r.generateUnknownOptionValue(e);r.unknownOption.val(n),t.prepend(r.unknownOption),Qo(r.unknownOption,!0),t.val(n)},r.updateUnknownOption=function(e){var n=r.generateUnknownOptionValue(e);r.unknownOption.val(n),Qo(r.unknownOption,!0),t.val(n)},r.generateUnknownOptionValue=function(e){return"? "+Ot(e)+" ?"},r.removeUnknownOption=function(){r.unknownOption.parent()&&r.unknownOption.remove()},r.selectEmptyOption=function(){r.emptyOption&&(t.val(""),Qo(r.emptyOption,!0))},r.unselectEmptyOption=function(){r.hasEmptyOption&&Qo(r.emptyOption,!1)},n.$on("$destroy",(function(){r.renderUnknownOption=O})),r.readValue=function(){var e=t.val(),n=e in r.selectValueMap?r.selectValueMap[e]:e;return r.hasOption(n)?n:null},r.writeValue=function(e){var n=t[0].options[t[0].selectedIndex];if(n&&Qo(c(n),!1),r.hasOption(e)){r.removeUnknownOption();var i=Ot(e);t.val(i in r.selectValueMap?i:e);var o=t[0].options[t[0].selectedIndex];Qo(c(o),!0)}else r.selectUnknownOrEmptyOption(e)},r.addOption=function(e,t){if(8!==t[0].nodeType){Re(e,'"option value"'),""===e&&(r.hasEmptyOption=!0,r.emptyOption=t);var n=i.get(e)||0;i.set(e,n+1),a()}},r.removeOption=function(e){var t=i.get(e);t&&(1===t?(i.delete(e),""===e&&(r.hasEmptyOption=!1,r.emptyOption=void 0)):i.set(e,t-1))},r.hasOption=function(e){return!!i.get(e)},r.$hasEmptyOption=function(){return r.hasEmptyOption},r.$isUnknownOptionSelected=function(){return t[0].options[0]===r.unknownOption[0]},r.$isEmptyOptionSelected=function(){return r.hasEmptyOption&&t[0].options[t[0].selectedIndex]===r.emptyOption[0]},r.selectUnknownOrEmptyOption=function(e){null==e&&r.emptyOption?(r.removeUnknownOption(),r.selectEmptyOption()):r.unknownOption.parent().length?r.updateUnknownOption(e):r.renderUnknownOption(e)};var o=!1;function a(){o||(o=!0,n.$$postDigest((function(){o=!1,r.ngModelCtrl.$render()})))}var s=!1;function u(e){s||(s=!0,n.$$postDigest((function(){n.$$destroyed||(s=!1,r.ngModelCtrl.$setViewValue(r.readValue()),e&&r.ngModelCtrl.$render())})))}r.registerOption=function(e,t,n,i,o){if(n.$attr.ngValue){var s,l=NaN;n.$observe("value",(function(e){var n,i=t.prop("selected");N(l)&&(r.removeOption(s),delete r.selectValueMap[l],n=!0),l=Ot(e),s=e,r.selectValueMap[l]=e,r.addOption(e,t),t.attr("value",l),n&&i&&u()}))}else i?n.$observe("value",(function(e){var n;r.readValue();var i=t.prop("selected");N(s)&&(r.removeOption(s),n=!0),s=e,r.addOption(e,t),n&&i&&u()})):o?e.$watch(o,(function(e,i){n.$set("value",e);var o=t.prop("selected");i!==e&&r.removeOption(i),r.addOption(e,t),i&&o&&u()})):r.addOption(n.value,t);n.$observe("disabled",(function(e){("true"===e||e&&t.prop("selected"))&&(r.multiple?u(!0):(r.ngModelCtrl.$setViewValue(null),r.ngModelCtrl.$render()))})),t.on("$destroy",(function(){var e=r.readValue(),t=n.value;r.removeOption(t),a(),(r.multiple&&e&&-1!==e.indexOf(t)||e===t)&&u(!0)}))}}],ta=function(){return{restrict:"E",require:["select","?ngModel"],controller:ea,priority:1,link:{pre:function(e,t,n,r){var i=r[0],o=r[1];if(!o)return void(i.registerOption=O);if(i.ngModelCtrl=o,t.on("change",(function(){i.removeUnknownOption(),e.$apply((function(){o.$setViewValue(i.readValue())}))})),n.multiple){i.multiple=!0,i.readValue=function(){var e=[];return x(t.find("option"),(function(t){if(t.selected&&!t.disabled){var n=t.value;e.push(n in i.selectValueMap?i.selectValueMap[n]:n)}})),e},i.writeValue=function(e){x(t.find("option"),(function(t){var n=!!e&&(re(e,t.value)||re(e,i.selectValueMap[t.value]));n!==t.selected&&Qo(c(t),n)}))};var a,s=NaN;e.$watch((function(){s!==o.$viewValue||se(a,o.$viewValue)||(a=He(o.$viewValue),o.$render()),s=o.$viewValue})),o.$isEmpty=function(e){return!e||0===e.length}}},post:function(e,t,n,r){var i=r[1];if(!i)return;var o=r[0];i.$render=function(){o.writeValue(i.$viewValue)}}}}},na=["$interpolate",function(e){return{restrict:"E",priority:100,compile:function(t,n){var r,i;return N(n.ngValue)||(N(n.value)?r=e(n.value,!0):(i=e(t.text(),!0))||n.$set("value",t.text())),function(e,t,n){var o=t.parent(),a=o.data("$selectController")||o.parent().data("$selectController");a&&a.registerOption(e,t,n,r,i)}}}}],ra=function(){return{restrict:"A",require:"?ngModel",link:function(e,t,n,r){r&&(n.required=!0,r.$validators.required=function(e,t){return!n.required||!r.$isEmpty(t)},n.$observe("required",(function(){r.$validate()})))}}},ia=function(){return{restrict:"A",require:"?ngModel",link:function(e,t,n,r){if(r){var o,a=n.ngPattern||n.pattern;n.$observe("pattern",(function(e){if(j(e)&&e.length>0&&(e=new RegExp("^"+e+"$")),e&&!e.test)throw i("ngPattern")("noregexp","Expected {0} to be a RegExp but was {1}. Element: {2}",a,e,$e(t));o=e||void 0,r.$validate()})),r.$validators.pattern=function(e,t){return r.$isEmpty(t)||R(o)||o.test(t)}}}}},oa=function(){return{restrict:"A",require:"?ngModel",link:function(e,t,n,r){if(r){var i=-1;n.$observe("maxlength",(function(e){var t=D(e);i=A(t)?-1:t,r.$validate()})),r.$validators.maxlength=function(e,t){return i<0||r.$isEmpty(t)||t.length<=i}}}}},aa=function(){return{restrict:"A",require:"?ngModel",link:function(e,t,n,r){if(r){var i=0;n.$observe("minlength",(function(e){i=D(e)||0,r.$validate()})),r.$validators.minlength=function(e,t){return r.$isEmpty(t)||t.length>=i}}}}};e.angular.bootstrap?e.console&&console.log("WARNING: Tried to load AngularJS more than once."):(!function(){var t;if(!Me){var n=le();(d=R(n)?e.jQuery:n?e[n]:void 0)&&d.fn.on?(c=d,E(d.fn,{scope:St.scope,isolateScope:St.isolateScope,controller:St.controller,injector:St.injector,inheritedData:St.inheritedData}),t=d.cleanData,d.cleanData=function(e){for(var n,r,i=0;null!=(r=e[i]);i++)(n=d._data(r,"events"))&&n.$destroy&&d(r).triggerHandler("$destroy");t(e)}):c=lt,b.element=c,Me=!0}}(),function(t){E(t,{errorHandlingConfig:n,bootstrap:Te,copy:oe,extend:E,merge:T,equals:se,element:c,forEach:x,injector:Wt,noop:O,bind:fe,toJson:he,fromJson:ge,identity:M,isUndefined:R,isDefined:N,isString:j,isFunction:W,isObject:L,isNumber:B,isElement:te,isArray:V,version:ze,isDate:H,lowercase:s,uppercase:u,callbacks:{$$counter:0},getTestability:Ae,reloadWithDebugInfo:De,$$minErr:i,$$csp:ue,$$encodeUriSegment:_e,$$encodeUriQuery:Se,$$stringify:je}),(f=function(e){var t=i("$injector"),n=i("ng");function r(e,t,n){return e[t]||(e[t]=n())}var o=r(e,"angular",Object);return o.$$minErr=o.$$minErr||i,r(o,"module",(function(){var e={};return function(i,o,a){var s={};return function(e,t){if("hasOwnProperty"===e)throw n("badname","hasOwnProperty is not a valid {0} name",t)}(i,"module"),o&&e.hasOwnProperty(i)&&(e[i]=null),r(e,i,(function(){if(!o)throw t("nomod","Module '{0}' is not available! You either misspelled the module name or forgot to load it. If registering a module ensure that you specify the dependencies as the second argument.",i);var e=[],r=[],u=[],l=d("$injector","invoke","push",r),c={_invokeQueue:e,_configBlocks:r,_runBlocks:u,info:function(e){if(N(e)){if(!L(e))throw n("aobj","Argument '{0}' must be an object","value");return s=e,this}return s},requires:o,name:i,provider:f("$provide","provider"),factory:f("$provide","factory"),service:f("$provide","service"),value:d("$provide","value"),constant:d("$provide","constant","unshift"),decorator:f("$provide","decorator",r),animation:f("$animateProvider","register"),filter:f("$filterProvider","register"),controller:f("$controllerProvider","register"),directive:f("$compileProvider","directive"),component:f("$compileProvider","component"),config:l,run:function(e){return u.push(e),this}};return a&&l(a),c;function d(t,n,r,i){return i||(i=e),function(){return i[r||"push"]([t,n,arguments]),c}}function f(t,n,r){return r||(r=e),function(e,o){return o&&W(o)&&(o.$$moduleName=i),r.push([t,n,arguments]),c}}}))}}))}(e))("ng",["ngLocale"],["$provide",function(e){e.provider({$$sanitizeUri:Fr}),e.provider("$compile",cn).directive({a:ki,input:io,textarea:io,form:Ai,script:Zo,select:ta,option:na,ngBind:so,ngBindHtml:lo,ngBindTemplate:uo,ngClass:po,ngClassEven:go,ngClassOdd:ho,ngCloak:mo,ngController:vo,ngForm:Ii,ngHide:Vo,ngIf:$o,ngInclude:wo,ngInit:qo,ngNonBindable:Ro,ngPluralize:jo,ngRepeat:Bo,ngShow:Ho,ngStyle:zo,ngSwitch:Wo,ngSwitchWhen:Yo,ngSwitchDefault:Go,ngOptions:Uo,ngTransclude:Ko,ngModel:Io,ngList:_o,ngChange:co,pattern:ia,ngPattern:ia,required:ra,ngRequired:ra,minlength:aa,ngMinlength:aa,maxlength:oa,ngMaxlength:oa,ngValue:ao,ngModelOptions:Po}).directive({ngInclude:xo}).directive(Ci).directive(yo),e.provider({$anchorScroll:Yt,$animate:Qt,$animateCss:nn,$$animateJs:Zt,$$animateQueue:Jt,$$AnimateRunner:tn,$$animateAsyncRun:en,$browser:on,$cacheFactory:an,$controller:$n,$document:wn,$$isDocumentHidden:xn,$exceptionHandler:qn,$filter:ni,$$forceReflow:_n,$interpolate:Bn,$interval:Hn,$http:Nn,$httpParamSerializer:An,$httpParamSerializerJQLike:In,$httpBackend:Un,$xhrFactory:Ln,$jsonpCallbacks:Vn,$location:ur,$log:lr,$parse:Cr,$rootScope:Pr,$q:Er,$$q:Tr,$sce:Hr,$sceDelegate:Br,$sniffer:Vr,$templateCache:sn,$templateRequest:Wr,$$testability:Yr,$timeout:Gr,$window:Qr,$$rAF:Mr,$$jqLite:It,$$Map:Rt,$$cookieReader:ti})}]).info({angularVersion:"1.6.10"})}(b),b.module("ngLocale",[],["$provide",function(e){var t="one",n="other";e.value("$locale",{DATETIME_FORMATS:{AMPMS:["AM","PM"],DAY:["Sunday","Monday","Tuesday","Wednesday","Thursday","Friday","Saturday"],ERANAMES:["Before Christ","Anno Domini"],ERAS:["BC","AD"],FIRSTDAYOFWEEK:6,MONTH:["January","February","March","April","May","June","July","August","September","October","November","December"],SHORTDAY:["Sun","Mon","Tue","Wed","Thu","Fri","Sat"],SHORTMONTH:["Jan","Feb","Mar","Apr","May","Jun","Jul","Aug","Sep","Oct","Nov","Dec"],STANDALONEMONTH:["January","February","March","April","May","June","July","August","September","October","November","December"],WEEKENDRANGE:[5,6],fullDate:"EEEE, MMMM d, y",longDate:"MMMM d, y",medium:"MMM d, y h:mm:ss a",mediumDate:"MMM d, y",mediumTime:"h:mm:ss a",short:"M/d/yy h:mm a",shortDate:"M/d/yy",shortTime:"h:mm a"},NUMBER_FORMATS:{CURRENCY_SYM:"$",DECIMAL_SEP:".",GROUP_SEP:",",PATTERNS:[{gSize:3,lgSize:3,maxFrac:3,minFrac:0,minInt:1,negPre:"-",negSuf:"",posPre:"",posSuf:""},{gSize:3,lgSize:3,maxFrac:2,minFrac:2,minInt:1,negPre:"-¤",negSuf:"",posPre:"¤",posSuf:""}]},id:"en-us",localeID:"en_US",pluralCat:function(e,r){var i=0|e,o=function(e,t){var n=t;void 0===n&&(n=Math.min(function(e){var t=(e+="").indexOf(".");return-1==t?0:e.length-t-1}(e),3));var r=Math.pow(10,n);return{v:n,f:(e*r|0)%r}}(e,r);return 1==i&&0==o.v?t:n}})}]),c((function(){Ee(e.document,Te)})))}(window),!window.angular.$$csp().noInlineStyle&&window.angular.element(document.head).prepend('<style type="text/css">@charset "UTF-8";[ng\\:cloak],[ng-cloak],[data-ng-cloak],[x-ng-cloak],.ng-cloak,.x-ng-cloak,.ng-hide:not(.ng-hide-animate){display:none !important;}ng\\:form{display:block;}.ng-animate-shim{visibility:hidden;}.ng-anchor{position:absolute;}</style>')},function(e,t){!function(e,t){"use strict";var n,r,i,o,a,s,u,l,c,d,f=t.$$minErr("$sanitize");t.module("ngSanitize",[]).provider("$sanitize",(function(){var p=!1,h=!1;this.$get=["$$sanitizeUri",function(e){return p=!0,h&&r(S,q),function(t){var n=[];return c(t,d(n,(function(t,n){return!/^unsafe:/.test(e(t,n))}))),n.join("")}}],this.enableSvg=function(e){return a(e)?(h=e,this):h},this.addValidElements=function(e){return p||(o(e)&&(e={htmlElements:e}),I(q,e.svgElements),I(v,e.htmlVoidElements),I(S,e.htmlVoidElements),I(S,e.htmlElements)),this},this.addValidAttrs=function(e){return p||r(T,A(e,!0)),this},n=t.bind,r=t.extend,i=t.forEach,o=t.isArray,a=t.isDefined,s=t.lowercase,u=t.noop,c=function(e,t){null==e?e="":"string"!=typeof e&&(e=""+e);var n=O(e);if(!n)return"";var r=5;do{if(0===r)throw f("uinput","Failed to sanitize html because the input is unstable");r--,e=n.innerHTML,n=O(e)}while(e!==n.innerHTML);var i=n.firstChild;for(;i;){switch(i.nodeType){case 1:t.start(i.nodeName.toLowerCase(),M(i.attributes));break;case 3:t.chars(i.textContent)}var o;if(!((o=i.firstChild)||(1===i.nodeType&&t.end(i.nodeName.toLowerCase()),o=R("nextSibling",i))))for(;null==o&&(i=R("parentNode",i))!==n;)o=R("nextSibling",i),1===i.nodeType&&t.end(i.nodeName.toLowerCase());i=o}for(;i=n.firstChild;)n.removeChild(i)},d=function(e,t){var r=!1,o=n(e,e.push);return{start:function(e,n){e=s(e),!r&&_[e]&&(r=e),r||!0!==S[e]||(o("<"),o(e),i(n,(function(n,r){var i=s(r),a="img"===e&&"src"===i||"background"===i;!0!==T[i]||!0===k[i]&&!t(n,a)||(o(" "),o(r),o('="'),o(P(n)),o('"'))})),o(">"))},end:function(e){e=s(e),r||!0!==S[e]||!0===v[e]||(o("</"),o(e),o(">")),e==r&&(r=!1)},chars:function(e){r||o(P(e))}}},l=e.Node.prototype.contains||function(e){return!!(16&this.compareDocumentPosition(e))};var g=/[\uD800-\uDBFF][\uDC00-\uDFFF]/g,m=/([^#-~ |!])/g,v=D("area,br,col,hr,img,wbr"),y=D("colgroup,dd,dt,li,p,tbody,td,tfoot,th,thead,tr"),b=D("rp,rt"),$=r({},b,y),w=r({},y,D("address,article,aside,blockquote,caption,center,del,dir,div,dl,figure,figcaption,footer,h1,h2,h3,h4,h5,h6,header,hgroup,hr,ins,map,menu,nav,ol,pre,section,table,ul")),x=r({},b,D("a,abbr,acronym,b,bdi,bdo,big,br,cite,code,del,dfn,em,font,i,img,ins,kbd,label,map,mark,q,ruby,rp,rt,s,samp,small,span,strike,strong,sub,sup,time,tt,u,var")),q=D("circle,defs,desc,ellipse,font-face,font-face-name,font-face-src,g,glyph,hkern,image,linearGradient,line,marker,metadata,missing-glyph,mpath,path,polygon,polyline,radialGradient,rect,stop,svg,switch,text,title,tspan"),_=D("script,style"),S=r({},v,w,x,$),k=D("background,cite,href,longdesc,src,xlink:href,xml:base"),C=D("abbr,align,alt,axis,bgcolor,border,cellpadding,cellspacing,class,clear,color,cols,colspan,compact,coords,dir,face,headers,height,hreflang,hspace,ismap,lang,language,nohref,nowrap,rel,rev,rows,rowspan,rules,scope,scrolling,shape,size,span,start,summary,tabindex,target,title,type,valign,value,vspace,width"),E=D("accent-height,accumulate,additive,alphabetic,arabic-form,ascent,baseProfile,bbox,begin,by,calcMode,cap-height,class,color,color-rendering,content,cx,cy,d,dx,dy,descent,display,dur,end,fill,fill-rule,font-family,font-size,font-stretch,font-style,font-variant,font-weight,from,fx,fy,g1,g2,glyph-name,gradientUnits,hanging,height,horiz-adv-x,horiz-origin-x,ideographic,k,keyPoints,keySplines,keyTimes,lang,marker-end,marker-mid,marker-start,markerHeight,markerUnits,markerWidth,mathematical,max,min,offset,opacity,orient,origin,overline-position,overline-thickness,panose-1,path,pathLength,points,preserveAspectRatio,r,refX,refY,repeatCount,repeatDur,requiredExtensions,requiredFeatures,restart,rotate,rx,ry,slope,stemh,stemv,stop-color,stop-opacity,strikethrough-position,strikethrough-thickness,stroke,stroke-dasharray,stroke-dashoffset,stroke-linecap,stroke-linejoin,stroke-miterlimit,stroke-opacity,stroke-width,systemLanguage,target,text-anchor,to,transform,type,u1,u2,underline-position,underline-thickness,unicode,unicode-range,units-per-em,values,version,viewBox,visibility,width,widths,x,x-height,x1,x2,xlink:actuate,xlink:arcrole,xlink:role,xlink:show,xlink:title,xlink:type,xml:base,xml:lang,xml:space,xmlns,xmlns:xlink,y,y1,y2,zoomAndPan",!0),T=r({},k,E,C);function D(e,t){return A(e.split(","),t)}function A(e,t){var n,r={};for(n=0;n<e.length;n++)r[t?s(e[n]):e[n]]=!0;return r}function I(e,t){t&&t.length&&r(e,A(t))}var O=function(e,t){var n;if(!t||!t.implementation)throw f("noinert","Can't create an inert html document");var r=((n=t.implementation.createHTMLDocument("inert")).documentElement||n.getDocumentElement()).querySelector("body");return r.innerHTML='<svg><g onload="this.parentNode.remove()"></g></svg>',r.querySelector("svg")?(r.innerHTML='<svg><p><style><img src="</style><img src=x onerror=alert(1)//">',r.querySelector("svg img")?function(t){t="<remove></remove>"+t;try{var n=(new e.DOMParser).parseFromString(t,"text/html").body;return n.firstChild.remove(),n}catch(e){return}}:function(e){r.innerHTML=e,t.documentMode&&F(r);return r}):function(t){t="<remove></remove>"+t;try{t=encodeURI(t)}catch(e){return}var n=new e.XMLHttpRequest;n.responseType="document",n.open("GET","data:text/html;charset=utf-8,"+t,!1),n.send(null);var r=n.response.body;return r.firstChild.remove(),r}}(e,e.document);function M(e){for(var t={},n=0,r=e.length;n<r;n++){var i=e[n];t[i.name]=i.value}return t}function P(e){return e.replace(/&/g,"&amp;").replace(g,(function(e){return"&#"+(1024*(e.charCodeAt(0)-55296)+(e.charCodeAt(1)-56320)+65536)+";"})).replace(m,(function(e){return"&#"+e.charCodeAt(0)+";"})).replace(/</g,"&lt;").replace(/>/g,"&gt;")}function F(t){for(;t;){if(t.nodeType===e.Node.ELEMENT_NODE)for(var n=t.attributes,r=0,i=n.length;r<i;r++){var o=n[r],a=o.name.toLowerCase();"xmlns:ns1"!==a&&0!==a.lastIndexOf("ns1:",0)||(t.removeAttributeNode(o),r--,i--)}var s=t.firstChild;s&&F(s),t=R("nextSibling",t)}}function R(e,t){var n=t[e];if(n&&l.call(t,n))throw f("elclob","Failed to sanitize html because the element is clobbered: {0}",t.outerHTML||t.outerText);return n}})).info({angularVersion:"1.6.10"}),t.module("ngSanitize").filter("linky",["$sanitize",function(e){var n=/((s?ftp|https?):\/\/|(www\.)|(mailto:)?[A-Za-z0-9._%+-]+@)\S*[^\s.;,(){}<>"\u201d\u2019]/i,r=/^mailto:/i,i=t.$$minErr("linky"),o=t.isDefined,a=t.isFunction,s=t.isObject,l=t.isString;return function(t,c,f){if(null==t||""===t)return t;if(!l(t))throw i("notstring","Expected string but received: {0}",t);for(var p,h,g,m=a(f)?f:s(f)?function(){return f}:function(){return{}},v=t,y=[];p=v.match(n);)h=p[0],p[2]||p[4]||(h=(p[3]?"http://":"mailto:")+h),g=p.index,b(v.substr(0,g)),$(h,p[0].replace(r,"")),v=v.substring(g+p[0].length);return b(v),e(y.join(""));function b(e){var t,n;e&&y.push((t=e,d(n=[],u).chars(t),n.join("")))}function $(e,t){var n,r=m(e);for(n in y.push("<a "),r)y.push(n+'="'+r[n]+'" ');o(c)&&!("target"in r)&&y.push('target="',c,'" '),y.push('href="',e.replace(/"/g,"&quot;"),'">'),b(t),y.push("</a>")}}}])}(window,window.angular)},function(e,t,n){(function(e,r){var i;(function(){var o="Expected a function",a="__lodash_placeholder__",s=[["ary",128],["bind",1],["bindKey",2],["curry",8],["curryRight",16],["flip",512],["partial",32],["partialRight",64],["rearg",256]],u="[object Arguments]",l="[object Array]",c="[object Boolean]",d="[object Date]",f="[object Error]",p="[object Function]",h="[object GeneratorFunction]",g="[object Map]",m="[object Number]",v="[object Object]",y="[object RegExp]",b="[object Set]",$="[object String]",w="[object Symbol]",x="[object WeakMap]",q="[object ArrayBuffer]",_="[object DataView]",S="[object Float32Array]",k="[object Float64Array]",C="[object Int8Array]",E="[object Int16Array]",T="[object Int32Array]",D="[object Uint8Array]",A="[object Uint16Array]",I="[object Uint32Array]",O=/\b__p \+= '';/g,M=/\b(__p \+=) '' \+/g,P=/(__e\(.*?\)|\b__t\)) \+\n'';/g,F=/&(?:amp|lt|gt|quot|#39);/g,R=/[&<>"']/g,N=RegExp(F.source),L=RegExp(R.source),U=/<%-([\s\S]+?)%>/g,j=/<%([\s\S]+?)%>/g,B=/<%=([\s\S]+?)%>/g,H=/\.|\[(?:[^[\]]*|(["'])(?:(?!\1)[^\\]|\\.)*?\1)\]/,V=/^\w*$/,z=/[^.[\]]+|\[(?:(-?\d+(?:\.\d+)?)|(["'])((?:(?!\2)[^\\]|\\.)*?)\2)\]|(?=(?:\.|\[\])(?:\.|\[\]|$))/g,W=/[\\^$.*+?()[\]{}|]/g,Y=RegExp(W.source),G=/^\s+|\s+$/g,X=/^\s+/,K=/\s+$/,Z=/\{(?:\n\/\* \[wrapped with .+\] \*\/)?\n?/,J=/\{\n\/\* \[wrapped with (.+)\] \*/,Q=/,? & /,ee=/[^\x00-\x2f\x3a-\x40\x5b-\x60\x7b-\x7f]+/g,te=/\\(\\)?/g,ne=/\$\{([^\\}]*(?:\\.[^\\}]*)*)\}/g,re=/\w*$/,ie=/^[-+]0x[0-9a-f]+$/i,oe=/^0b[01]+$/i,ae=/^\[object .+?Constructor\]$/,se=/^0o[0-7]+$/i,ue=/^(?:0|[1-9]\d*)$/,le=/[\xc0-\xd6\xd8-\xf6\xf8-\xff\u0100-\u017f]/g,ce=/($^)/,de=/['\n\r\u2028\u2029\\]/g,fe="\\u0300-\\u036f\\ufe20-\\ufe2f\\u20d0-\\u20ff",pe="\\xac\\xb1\\xd7\\xf7\\x00-\\x2f\\x3a-\\x40\\x5b-\\x60\\x7b-\\xbf\\u2000-\\u206f \\t\\x0b\\f\\xa0\\ufeff\\n\\r\\u2028\\u2029\\u1680\\u180e\\u2000\\u2001\\u2002\\u2003\\u2004\\u2005\\u2006\\u2007\\u2008\\u2009\\u200a\\u202f\\u205f\\u3000",he="[\\ud800-\\udfff]",ge="["+pe+"]",me="["+fe+"]",ve="\\d+",ye="[\\u2700-\\u27bf]",be="[a-z\\xdf-\\xf6\\xf8-\\xff]",$e="[^\\ud800-\\udfff"+pe+ve+"\\u2700-\\u27bfa-z\\xdf-\\xf6\\xf8-\\xffA-Z\\xc0-\\xd6\\xd8-\\xde]",we="\\ud83c[\\udffb-\\udfff]",xe="[^\\ud800-\\udfff]",qe="(?:\\ud83c[\\udde6-\\uddff]){2}",_e="[\\ud800-\\udbff][\\udc00-\\udfff]",Se="[A-Z\\xc0-\\xd6\\xd8-\\xde]",ke="(?:"+be+"|"+$e+")",Ce="(?:"+Se+"|"+$e+")",Ee="(?:"+me+"|"+we+")"+"?",Te="[\\ufe0e\\ufe0f]?"+Ee+("(?:\\u200d(?:"+[xe,qe,_e].join("|")+")[\\ufe0e\\ufe0f]?"+Ee+")*"),De="(?:"+[ye,qe,_e].join("|")+")"+Te,Ae="(?:"+[xe+me+"?",me,qe,_e,he].join("|")+")",Ie=RegExp("['’]","g"),Oe=RegExp(me,"g"),Me=RegExp(we+"(?="+we+")|"+Ae+Te,"g"),Pe=RegExp([Se+"?"+be+"+(?:['’](?:d|ll|m|re|s|t|ve))?(?="+[ge,Se,"$"].join("|")+")",Ce+"+(?:['’](?:D|LL|M|RE|S|T|VE))?(?="+[ge,Se+ke,"$"].join("|")+")",Se+"?"+ke+"+(?:['’](?:d|ll|m|re|s|t|ve))?",Se+"+(?:['’](?:D|LL|M|RE|S|T|VE))?","\\d*(?:1ST|2ND|3RD|(?![123])\\dTH)(?=\\b|[a-z_])","\\d*(?:1st|2nd|3rd|(?![123])\\dth)(?=\\b|[A-Z_])",ve,De].join("|"),"g"),Fe=RegExp("[\\u200d\\ud800-\\udfff"+fe+"\\ufe0e\\ufe0f]"),Re=/[a-z][A-Z]|[A-Z]{2}[a-z]|[0-9][a-zA-Z]|[a-zA-Z][0-9]|[^a-zA-Z0-9 ]/,Ne=["Array","Buffer","DataView","Date","Error","Float32Array","Float64Array","Function","Int8Array","Int16Array","Int32Array","Map","Math","Object","Promise","RegExp","Set","String","Symbol","TypeError","Uint8Array","Uint8ClampedArray","Uint16Array","Uint32Array","WeakMap","_","clearTimeout","isFinite","parseInt","setTimeout"],Le=-1,Ue={};Ue[S]=Ue[k]=Ue[C]=Ue[E]=Ue[T]=Ue[D]=Ue["[object Uint8ClampedArray]"]=Ue[A]=Ue[I]=!0,Ue[u]=Ue[l]=Ue[q]=Ue[c]=Ue[_]=Ue[d]=Ue[f]=Ue[p]=Ue[g]=Ue[m]=Ue[v]=Ue[y]=Ue[b]=Ue[$]=Ue[x]=!1;var je={};je[u]=je[l]=je[q]=je[_]=je[c]=je[d]=je[S]=je[k]=je[C]=je[E]=je[T]=je[g]=je[m]=je[v]=je[y]=je[b]=je[$]=je[w]=je[D]=je["[object Uint8ClampedArray]"]=je[A]=je[I]=!0,je[f]=je[p]=je[x]=!1;var Be={"\\":"\\","'":"'","\n":"n","\r":"r","\u2028":"u2028","\u2029":"u2029"},He=parseFloat,Ve=parseInt,ze="object"==typeof e&&e&&e.Object===Object&&e,We="object"==typeof self&&self&&self.Object===Object&&self,Ye=ze||We||Function("return this")(),Ge=t&&!t.nodeType&&t,Xe=Ge&&"object"==typeof r&&r&&!r.nodeType&&r,Ke=Xe&&Xe.exports===Ge,Ze=Ke&&ze.process,Je=function(){try{var e=Xe&&Xe.require&&Xe.require("util").types;return e||Ze&&Ze.binding&&Ze.binding("util")}catch(e){}}(),Qe=Je&&Je.isArrayBuffer,et=Je&&Je.isDate,tt=Je&&Je.isMap,nt=Je&&Je.isRegExp,rt=Je&&Je.isSet,it=Je&&Je.isTypedArray;function ot(e,t,n){switch(n.length){case 0:return e.call(t);case 1:return e.call(t,n[0]);case 2:return e.call(t,n[0],n[1]);case 3:return e.call(t,n[0],n[1],n[2])}return e.apply(t,n)}function at(e,t,n,r){for(var i=-1,o=null==e?0:e.length;++i<o;){var a=e[i];t(r,a,n(a),e)}return r}function st(e,t){for(var n=-1,r=null==e?0:e.length;++n<r&&!1!==t(e[n],n,e););return e}function ut(e,t){for(var n=null==e?0:e.length;n--&&!1!==t(e[n],n,e););return e}function lt(e,t){for(var n=-1,r=null==e?0:e.length;++n<r;)if(!t(e[n],n,e))return!1;return!0}function ct(e,t){for(var n=-1,r=null==e?0:e.length,i=0,o=[];++n<r;){var a=e[n];t(a,n,e)&&(o[i++]=a)}return o}function dt(e,t){return!!(null==e?0:e.length)&&wt(e,t,0)>-1}function ft(e,t,n){for(var r=-1,i=null==e?0:e.length;++r<i;)if(n(t,e[r]))return!0;return!1}function pt(e,t){for(var n=-1,r=null==e?0:e.length,i=Array(r);++n<r;)i[n]=t(e[n],n,e);return i}function ht(e,t){for(var n=-1,r=t.length,i=e.length;++n<r;)e[i+n]=t[n];return e}function gt(e,t,n,r){var i=-1,o=null==e?0:e.length;for(r&&o&&(n=e[++i]);++i<o;)n=t(n,e[i],i,e);return n}function mt(e,t,n,r){var i=null==e?0:e.length;for(r&&i&&(n=e[--i]);i--;)n=t(n,e[i],i,e);return n}function vt(e,t){for(var n=-1,r=null==e?0:e.length;++n<r;)if(t(e[n],n,e))return!0;return!1}var yt=St("length");function bt(e,t,n){var r;return n(e,(function(e,n,i){if(t(e,n,i))return r=n,!1})),r}function $t(e,t,n,r){for(var i=e.length,o=n+(r?1:-1);r?o--:++o<i;)if(t(e[o],o,e))return o;return-1}function wt(e,t,n){return t==t?function(e,t,n){var r=n-1,i=e.length;for(;++r<i;)if(e[r]===t)return r;return-1}(e,t,n):$t(e,qt,n)}function xt(e,t,n,r){for(var i=n-1,o=e.length;++i<o;)if(r(e[i],t))return i;return-1}function qt(e){return e!=e}function _t(e,t){var n=null==e?0:e.length;return n?Et(e,t)/n:NaN}function St(e){return function(t){return null==t?void 0:t[e]}}function kt(e){return function(t){return null==e?void 0:e[t]}}function Ct(e,t,n,r,i){return i(e,(function(e,i,o){n=r?(r=!1,e):t(n,e,i,o)})),n}function Et(e,t){for(var n,r=-1,i=e.length;++r<i;){var o=t(e[r]);void 0!==o&&(n=void 0===n?o:n+o)}return n}function Tt(e,t){for(var n=-1,r=Array(e);++n<e;)r[n]=t(n);return r}function Dt(e){return function(t){return e(t)}}function At(e,t){return pt(t,(function(t){return e[t]}))}function It(e,t){return e.has(t)}function Ot(e,t){for(var n=-1,r=e.length;++n<r&&wt(t,e[n],0)>-1;);return n}function Mt(e,t){for(var n=e.length;n--&&wt(t,e[n],0)>-1;);return n}function Pt(e,t){for(var n=e.length,r=0;n--;)e[n]===t&&++r;return r}var Ft=kt({"À":"A","Á":"A","Â":"A","Ã":"A","Ä":"A","Å":"A","à":"a","á":"a","â":"a","ã":"a","ä":"a","å":"a","Ç":"C","ç":"c","Ð":"D","ð":"d","È":"E","É":"E","Ê":"E","Ë":"E","è":"e","é":"e","ê":"e","ë":"e","Ì":"I","Í":"I","Î":"I","Ï":"I","ì":"i","í":"i","î":"i","ï":"i","Ñ":"N","ñ":"n","Ò":"O","Ó":"O","Ô":"O","Õ":"O","Ö":"O","Ø":"O","ò":"o","ó":"o","ô":"o","õ":"o","ö":"o","ø":"o","Ù":"U","Ú":"U","Û":"U","Ü":"U","ù":"u","ú":"u","û":"u","ü":"u","Ý":"Y","ý":"y","ÿ":"y","Æ":"Ae","æ":"ae","Þ":"Th","þ":"th","ß":"ss","Ā":"A","Ă":"A","Ą":"A","ā":"a","ă":"a","ą":"a","Ć":"C","Ĉ":"C","Ċ":"C","Č":"C","ć":"c","ĉ":"c","ċ":"c","č":"c","Ď":"D","Đ":"D","ď":"d","đ":"d","Ē":"E","Ĕ":"E","Ė":"E","Ę":"E","Ě":"E","ē":"e","ĕ":"e","ė":"e","ę":"e","ě":"e","Ĝ":"G","Ğ":"G","Ġ":"G","Ģ":"G","ĝ":"g","ğ":"g","ġ":"g","ģ":"g","Ĥ":"H","Ħ":"H","ĥ":"h","ħ":"h","Ĩ":"I","Ī":"I","Ĭ":"I","Į":"I","İ":"I","ĩ":"i","ī":"i","ĭ":"i","į":"i","ı":"i","Ĵ":"J","ĵ":"j","Ķ":"K","ķ":"k","ĸ":"k","Ĺ":"L","Ļ":"L","Ľ":"L","Ŀ":"L","Ł":"L","ĺ":"l","ļ":"l","ľ":"l","ŀ":"l","ł":"l","Ń":"N","Ņ":"N","Ň":"N","Ŋ":"N","ń":"n","ņ":"n","ň":"n","ŋ":"n","Ō":"O","Ŏ":"O","Ő":"O","ō":"o","ŏ":"o","ő":"o","Ŕ":"R","Ŗ":"R","Ř":"R","ŕ":"r","ŗ":"r","ř":"r","Ś":"S","Ŝ":"S","Ş":"S","Š":"S","ś":"s","ŝ":"s","ş":"s","š":"s","Ţ":"T","Ť":"T","Ŧ":"T","ţ":"t","ť":"t","ŧ":"t","Ũ":"U","Ū":"U","Ŭ":"U","Ů":"U","Ű":"U","Ų":"U","ũ":"u","ū":"u","ŭ":"u","ů":"u","ű":"u","ų":"u","Ŵ":"W","ŵ":"w","Ŷ":"Y","ŷ":"y","Ÿ":"Y","Ź":"Z","Ż":"Z","Ž":"Z","ź":"z","ż":"z","ž":"z","Ĳ":"IJ","ĳ":"ij","Œ":"Oe","œ":"oe","ŉ":"'n","ſ":"s"}),Rt=kt({"&":"&amp;","<":"&lt;",">":"&gt;",'"':"&quot;","'":"&#39;"});function Nt(e){return"\\"+Be[e]}function Lt(e){return Fe.test(e)}function Ut(e){var t=-1,n=Array(e.size);return e.forEach((function(e,r){n[++t]=[r,e]})),n}function jt(e,t){return function(n){return e(t(n))}}function Bt(e,t){for(var n=-1,r=e.length,i=0,o=[];++n<r;){var s=e[n];s!==t&&s!==a||(e[n]=a,o[i++]=n)}return o}function Ht(e){var t=-1,n=Array(e.size);return e.forEach((function(e){n[++t]=e})),n}function Vt(e){var t=-1,n=Array(e.size);return e.forEach((function(e){n[++t]=[e,e]})),n}function zt(e){return Lt(e)?function(e){var t=Me.lastIndex=0;for(;Me.test(e);)++t;return t}(e):yt(e)}function Wt(e){return Lt(e)?function(e){return e.match(Me)||[]}(e):function(e){return e.split("")}(e)}var Yt=kt({"&amp;":"&","&lt;":"<","&gt;":">","&quot;":'"',"&#39;":"'"});var Gt=function e(t){var n,r=(t=null==t?Ye:Gt.defaults(Ye.Object(),t,Gt.pick(Ye,Ne))).Array,i=t.Date,fe=t.Error,pe=t.Function,he=t.Math,ge=t.Object,me=t.RegExp,ve=t.String,ye=t.TypeError,be=r.prototype,$e=pe.prototype,we=ge.prototype,xe=t["__core-js_shared__"],qe=$e.toString,_e=we.hasOwnProperty,Se=0,ke=(n=/[^.]+$/.exec(xe&&xe.keys&&xe.keys.IE_PROTO||""))?"Symbol(src)_1."+n:"",Ce=we.toString,Ee=qe.call(ge),Te=Ye._,De=me("^"+qe.call(_e).replace(W,"\\$&").replace(/hasOwnProperty|(function).*?(?=\\\()| for .+?(?=\\\])/g,"$1.*?")+"$"),Ae=Ke?t.Buffer:void 0,Me=t.Symbol,Fe=t.Uint8Array,Be=Ae?Ae.allocUnsafe:void 0,ze=jt(ge.getPrototypeOf,ge),We=ge.create,Ge=we.propertyIsEnumerable,Xe=be.splice,Ze=Me?Me.isConcatSpreadable:void 0,Je=Me?Me.iterator:void 0,yt=Me?Me.toStringTag:void 0,kt=function(){try{var e=Qi(ge,"defineProperty");return e({},"",{}),e}catch(e){}}(),Xt=t.clearTimeout!==Ye.clearTimeout&&t.clearTimeout,Kt=i&&i.now!==Ye.Date.now&&i.now,Zt=t.setTimeout!==Ye.setTimeout&&t.setTimeout,Jt=he.ceil,Qt=he.floor,en=ge.getOwnPropertySymbols,tn=Ae?Ae.isBuffer:void 0,nn=t.isFinite,rn=be.join,on=jt(ge.keys,ge),an=he.max,sn=he.min,un=i.now,ln=t.parseInt,cn=he.random,dn=be.reverse,fn=Qi(t,"DataView"),pn=Qi(t,"Map"),hn=Qi(t,"Promise"),gn=Qi(t,"Set"),mn=Qi(t,"WeakMap"),vn=Qi(ge,"create"),yn=mn&&new mn,bn={},$n=Co(fn),wn=Co(pn),xn=Co(hn),qn=Co(gn),_n=Co(mn),Sn=Me?Me.prototype:void 0,kn=Sn?Sn.valueOf:void 0,Cn=Sn?Sn.toString:void 0;function En(e){if(Va(e)&&!Oa(e)&&!(e instanceof In)){if(e instanceof An)return e;if(_e.call(e,"__wrapped__"))return Eo(e)}return new An(e)}var Tn=function(){function e(){}return function(t){if(!Ha(t))return{};if(We)return We(t);e.prototype=t;var n=new e;return e.prototype=void 0,n}}();function Dn(){}function An(e,t){this.__wrapped__=e,this.__actions__=[],this.__chain__=!!t,this.__index__=0,this.__values__=void 0}function In(e){this.__wrapped__=e,this.__actions__=[],this.__dir__=1,this.__filtered__=!1,this.__iteratees__=[],this.__takeCount__=4294967295,this.__views__=[]}function On(e){var t=-1,n=null==e?0:e.length;for(this.clear();++t<n;){var r=e[t];this.set(r[0],r[1])}}function Mn(e){var t=-1,n=null==e?0:e.length;for(this.clear();++t<n;){var r=e[t];this.set(r[0],r[1])}}function Pn(e){var t=-1,n=null==e?0:e.length;for(this.clear();++t<n;){var r=e[t];this.set(r[0],r[1])}}function Fn(e){var t=-1,n=null==e?0:e.length;for(this.__data__=new Pn;++t<n;)this.add(e[t])}function Rn(e){var t=this.__data__=new Mn(e);this.size=t.size}function Nn(e,t){var n=Oa(e),r=!n&&Ia(e),i=!n&&!r&&Ra(e),o=!n&&!r&&!i&&Ja(e),a=n||r||i||o,s=a?Tt(e.length,ve):[],u=s.length;for(var l in e)!t&&!_e.call(e,l)||a&&("length"==l||i&&("offset"==l||"parent"==l)||o&&("buffer"==l||"byteLength"==l||"byteOffset"==l)||ao(l,u))||s.push(l);return s}function Ln(e){var t=e.length;return t?e[Fr(0,t-1)]:void 0}function Un(e,t){return _o(vi(e),Xn(t,0,e.length))}function jn(e){return _o(vi(e))}function Bn(e,t,n){(void 0!==n&&!Ta(e[t],n)||void 0===n&&!(t in e))&&Yn(e,t,n)}function Hn(e,t,n){var r=e[t];_e.call(e,t)&&Ta(r,n)&&(void 0!==n||t in e)||Yn(e,t,n)}function Vn(e,t){for(var n=e.length;n--;)if(Ta(e[n][0],t))return n;return-1}function zn(e,t,n,r){return er(e,(function(e,i,o){t(r,e,n(e),o)})),r}function Wn(e,t){return e&&yi(t,$s(t),e)}function Yn(e,t,n){"__proto__"==t&&kt?kt(e,t,{configurable:!0,enumerable:!0,value:n,writable:!0}):e[t]=n}function Gn(e,t){for(var n=-1,i=t.length,o=r(i),a=null==e;++n<i;)o[n]=a?void 0:gs(e,t[n]);return o}function Xn(e,t,n){return e==e&&(void 0!==n&&(e=e<=n?e:n),void 0!==t&&(e=e>=t?e:t)),e}function Kn(e,t,n,r,i,o){var a,s=1&t,l=2&t,f=4&t;if(n&&(a=i?n(e,r,i,o):n(e)),void 0!==a)return a;if(!Ha(e))return e;var x=Oa(e);if(x){if(a=function(e){var t=e.length,n=new e.constructor(t);t&&"string"==typeof e[0]&&_e.call(e,"index")&&(n.index=e.index,n.input=e.input);return n}(e),!s)return vi(e,a)}else{var O=no(e),M=O==p||O==h;if(Ra(e))return di(e,s);if(O==v||O==u||M&&!i){if(a=l||M?{}:io(e),!s)return l?function(e,t){return yi(e,to(e),t)}(e,function(e,t){return e&&yi(t,ws(t),e)}(a,e)):function(e,t){return yi(e,eo(e),t)}(e,Wn(a,e))}else{if(!je[O])return i?e:{};a=function(e,t,n){var r=e.constructor;switch(t){case q:return fi(e);case c:case d:return new r(+e);case _:return function(e,t){var n=t?fi(e.buffer):e.buffer;return new e.constructor(n,e.byteOffset,e.byteLength)}(e,n);case S:case k:case C:case E:case T:case D:case"[object Uint8ClampedArray]":case A:case I:return pi(e,n);case g:return new r;case m:case $:return new r(e);case y:return function(e){var t=new e.constructor(e.source,re.exec(e));return t.lastIndex=e.lastIndex,t}(e);case b:return new r;case w:return i=e,kn?ge(kn.call(i)):{}}var i}(e,O,s)}}o||(o=new Rn);var P=o.get(e);if(P)return P;o.set(e,a),Xa(e)?e.forEach((function(r){a.add(Kn(r,t,n,r,e,o))})):za(e)&&e.forEach((function(r,i){a.set(i,Kn(r,t,n,i,e,o))}));var F=x?void 0:(f?l?Wi:zi:l?ws:$s)(e);return st(F||e,(function(r,i){F&&(r=e[i=r]),Hn(a,i,Kn(r,t,n,i,e,o))})),a}function Zn(e,t,n){var r=n.length;if(null==e)return!r;for(e=ge(e);r--;){var i=n[r],o=t[i],a=e[i];if(void 0===a&&!(i in e)||!o(a))return!1}return!0}function Jn(e,t,n){if("function"!=typeof e)throw new ye(o);return $o((function(){e.apply(void 0,n)}),t)}function Qn(e,t,n,r){var i=-1,o=dt,a=!0,s=e.length,u=[],l=t.length;if(!s)return u;n&&(t=pt(t,Dt(n))),r?(o=ft,a=!1):t.length>=200&&(o=It,a=!1,t=new Fn(t));e:for(;++i<s;){var c=e[i],d=null==n?c:n(c);if(c=r||0!==c?c:0,a&&d==d){for(var f=l;f--;)if(t[f]===d)continue e;u.push(c)}else o(t,d,r)||u.push(c)}return u}En.templateSettings={escape:U,evaluate:j,interpolate:B,variable:"",imports:{_:En}},En.prototype=Dn.prototype,En.prototype.constructor=En,An.prototype=Tn(Dn.prototype),An.prototype.constructor=An,In.prototype=Tn(Dn.prototype),In.prototype.constructor=In,On.prototype.clear=function(){this.__data__=vn?vn(null):{},this.size=0},On.prototype.delete=function(e){var t=this.has(e)&&delete this.__data__[e];return this.size-=t?1:0,t},On.prototype.get=function(e){var t=this.__data__;if(vn){var n=t[e];return"__lodash_hash_undefined__"===n?void 0:n}return _e.call(t,e)?t[e]:void 0},On.prototype.has=function(e){var t=this.__data__;return vn?void 0!==t[e]:_e.call(t,e)},On.prototype.set=function(e,t){var n=this.__data__;return this.size+=this.has(e)?0:1,n[e]=vn&&void 0===t?"__lodash_hash_undefined__":t,this},Mn.prototype.clear=function(){this.__data__=[],this.size=0},Mn.prototype.delete=function(e){var t=this.__data__,n=Vn(t,e);return!(n<0)&&(n==t.length-1?t.pop():Xe.call(t,n,1),--this.size,!0)},Mn.prototype.get=function(e){var t=this.__data__,n=Vn(t,e);return n<0?void 0:t[n][1]},Mn.prototype.has=function(e){return Vn(this.__data__,e)>-1},Mn.prototype.set=function(e,t){var n=this.__data__,r=Vn(n,e);return r<0?(++this.size,n.push([e,t])):n[r][1]=t,this},Pn.prototype.clear=function(){this.size=0,this.__data__={hash:new On,map:new(pn||Mn),string:new On}},Pn.prototype.delete=function(e){var t=Zi(this,e).delete(e);return this.size-=t?1:0,t},Pn.prototype.get=function(e){return Zi(this,e).get(e)},Pn.prototype.has=function(e){return Zi(this,e).has(e)},Pn.prototype.set=function(e,t){var n=Zi(this,e),r=n.size;return n.set(e,t),this.size+=n.size==r?0:1,this},Fn.prototype.add=Fn.prototype.push=function(e){return this.__data__.set(e,"__lodash_hash_undefined__"),this},Fn.prototype.has=function(e){return this.__data__.has(e)},Rn.prototype.clear=function(){this.__data__=new Mn,this.size=0},Rn.prototype.delete=function(e){var t=this.__data__,n=t.delete(e);return this.size=t.size,n},Rn.prototype.get=function(e){return this.__data__.get(e)},Rn.prototype.has=function(e){return this.__data__.has(e)},Rn.prototype.set=function(e,t){var n=this.__data__;if(n instanceof Mn){var r=n.__data__;if(!pn||r.length<199)return r.push([e,t]),this.size=++n.size,this;n=this.__data__=new Pn(r)}return n.set(e,t),this.size=n.size,this};var er=wi(ur),tr=wi(lr,!0);function nr(e,t){var n=!0;return er(e,(function(e,r,i){return n=!!t(e,r,i)})),n}function rr(e,t,n){for(var r=-1,i=e.length;++r<i;){var o=e[r],a=t(o);if(null!=a&&(void 0===s?a==a&&!Za(a):n(a,s)))var s=a,u=o}return u}function ir(e,t){var n=[];return er(e,(function(e,r,i){t(e,r,i)&&n.push(e)})),n}function or(e,t,n,r,i){var o=-1,a=e.length;for(n||(n=oo),i||(i=[]);++o<a;){var s=e[o];t>0&&n(s)?t>1?or(s,t-1,n,r,i):ht(i,s):r||(i[i.length]=s)}return i}var ar=xi(),sr=xi(!0);function ur(e,t){return e&&ar(e,t,$s)}function lr(e,t){return e&&sr(e,t,$s)}function cr(e,t){return ct(t,(function(t){return Ua(e[t])}))}function dr(e,t){for(var n=0,r=(t=si(t,e)).length;null!=e&&n<r;)e=e[ko(t[n++])];return n&&n==r?e:void 0}function fr(e,t,n){var r=t(e);return Oa(e)?r:ht(r,n(e))}function pr(e){return null==e?void 0===e?"[object Undefined]":"[object Null]":yt&&yt in ge(e)?function(e){var t=_e.call(e,yt),n=e[yt];try{e[yt]=void 0;var r=!0}catch(e){}var i=Ce.call(e);r&&(t?e[yt]=n:delete e[yt]);return i}(e):function(e){return Ce.call(e)}(e)}function hr(e,t){return e>t}function gr(e,t){return null!=e&&_e.call(e,t)}function mr(e,t){return null!=e&&t in ge(e)}function vr(e,t,n){for(var i=n?ft:dt,o=e[0].length,a=e.length,s=a,u=r(a),l=1/0,c=[];s--;){var d=e[s];s&&t&&(d=pt(d,Dt(t))),l=sn(d.length,l),u[s]=!n&&(t||o>=120&&d.length>=120)?new Fn(s&&d):void 0}d=e[0];var f=-1,p=u[0];e:for(;++f<o&&c.length<l;){var h=d[f],g=t?t(h):h;if(h=n||0!==h?h:0,!(p?It(p,g):i(c,g,n))){for(s=a;--s;){var m=u[s];if(!(m?It(m,g):i(e[s],g,n)))continue e}p&&p.push(g),c.push(h)}}return c}function yr(e,t,n){var r=null==(e=mo(e,t=si(t,e)))?e:e[ko(Lo(t))];return null==r?void 0:ot(r,e,n)}function br(e){return Va(e)&&pr(e)==u}function $r(e,t,n,r,i){return e===t||(null==e||null==t||!Va(e)&&!Va(t)?e!=e&&t!=t:function(e,t,n,r,i,o){var a=Oa(e),s=Oa(t),p=a?l:no(e),h=s?l:no(t),x=(p=p==u?v:p)==v,S=(h=h==u?v:h)==v,k=p==h;if(k&&Ra(e)){if(!Ra(t))return!1;a=!0,x=!1}if(k&&!x)return o||(o=new Rn),a||Ja(e)?Hi(e,t,n,r,i,o):function(e,t,n,r,i,o,a){switch(n){case _:if(e.byteLength!=t.byteLength||e.byteOffset!=t.byteOffset)return!1;e=e.buffer,t=t.buffer;case q:return!(e.byteLength!=t.byteLength||!o(new Fe(e),new Fe(t)));case c:case d:case m:return Ta(+e,+t);case f:return e.name==t.name&&e.message==t.message;case y:case $:return e==t+"";case g:var s=Ut;case b:var u=1&r;if(s||(s=Ht),e.size!=t.size&&!u)return!1;var l=a.get(e);if(l)return l==t;r|=2,a.set(e,t);var p=Hi(s(e),s(t),r,i,o,a);return a.delete(e),p;case w:if(kn)return kn.call(e)==kn.call(t)}return!1}(e,t,p,n,r,i,o);if(!(1&n)){var C=x&&_e.call(e,"__wrapped__"),E=S&&_e.call(t,"__wrapped__");if(C||E){var T=C?e.value():e,D=E?t.value():t;return o||(o=new Rn),i(T,D,n,r,o)}}if(!k)return!1;return o||(o=new Rn),function(e,t,n,r,i,o){var a=1&n,s=zi(e),u=s.length,l=zi(t).length;if(u!=l&&!a)return!1;var c=u;for(;c--;){var d=s[c];if(!(a?d in t:_e.call(t,d)))return!1}var f=o.get(e);if(f&&o.get(t))return f==t;var p=!0;o.set(e,t),o.set(t,e);var h=a;for(;++c<u;){d=s[c];var g=e[d],m=t[d];if(r)var v=a?r(m,g,d,t,e,o):r(g,m,d,e,t,o);if(!(void 0===v?g===m||i(g,m,n,r,o):v)){p=!1;break}h||(h="constructor"==d)}if(p&&!h){var y=e.constructor,b=t.constructor;y==b||!("constructor"in e)||!("constructor"in t)||"function"==typeof y&&y instanceof y&&"function"==typeof b&&b instanceof b||(p=!1)}return o.delete(e),o.delete(t),p}(e,t,n,r,i,o)}(e,t,n,r,$r,i))}function wr(e,t,n,r){var i=n.length,o=i,a=!r;if(null==e)return!o;for(e=ge(e);i--;){var s=n[i];if(a&&s[2]?s[1]!==e[s[0]]:!(s[0]in e))return!1}for(;++i<o;){var u=(s=n[i])[0],l=e[u],c=s[1];if(a&&s[2]){if(void 0===l&&!(u in e))return!1}else{var d=new Rn;if(r)var f=r(l,c,u,e,t,d);if(!(void 0===f?$r(c,l,3,r,d):f))return!1}}return!0}function xr(e){return!(!Ha(e)||(t=e,ke&&ke in t))&&(Ua(e)?De:ae).test(Co(e));var t}function qr(e){return"function"==typeof e?e:null==e?Ws:"object"==typeof e?Oa(e)?Tr(e[0],e[1]):Er(e):tu(e)}function _r(e){if(!fo(e))return on(e);var t=[];for(var n in ge(e))_e.call(e,n)&&"constructor"!=n&&t.push(n);return t}function Sr(e){if(!Ha(e))return function(e){var t=[];if(null!=e)for(var n in ge(e))t.push(n);return t}(e);var t=fo(e),n=[];for(var r in e)("constructor"!=r||!t&&_e.call(e,r))&&n.push(r);return n}function kr(e,t){return e<t}function Cr(e,t){var n=-1,i=Pa(e)?r(e.length):[];return er(e,(function(e,r,o){i[++n]=t(e,r,o)})),i}function Er(e){var t=Ji(e);return 1==t.length&&t[0][2]?ho(t[0][0],t[0][1]):function(n){return n===e||wr(n,e,t)}}function Tr(e,t){return uo(e)&&po(t)?ho(ko(e),t):function(n){var r=gs(n,e);return void 0===r&&r===t?ms(n,e):$r(t,r,3)}}function Dr(e,t,n,r,i){e!==t&&ar(t,(function(o,a){if(i||(i=new Rn),Ha(o))!function(e,t,n,r,i,o,a){var s=yo(e,n),u=yo(t,n),l=a.get(u);if(l)return void Bn(e,n,l);var c=o?o(s,u,n+"",e,t,a):void 0,d=void 0===c;if(d){var f=Oa(u),p=!f&&Ra(u),h=!f&&!p&&Ja(u);c=u,f||p||h?Oa(s)?c=s:Fa(s)?c=vi(s):p?(d=!1,c=di(u,!0)):h?(d=!1,c=pi(u,!0)):c=[]:Ya(u)||Ia(u)?(c=s,Ia(s)?c=as(s):Ha(s)&&!Ua(s)||(c=io(u))):d=!1}d&&(a.set(u,c),i(c,u,r,o,a),a.delete(u));Bn(e,n,c)}(e,t,a,n,Dr,r,i);else{var s=r?r(yo(e,a),o,a+"",e,t,i):void 0;void 0===s&&(s=o),Bn(e,a,s)}}),ws)}function Ar(e,t){var n=e.length;if(n)return ao(t+=t<0?n:0,n)?e[t]:void 0}function Ir(e,t,n){var r=-1;return t=pt(t.length?t:[Ws],Dt(Ki())),function(e,t){var n=e.length;for(e.sort(t);n--;)e[n]=e[n].value;return e}(Cr(e,(function(e,n,i){return{criteria:pt(t,(function(t){return t(e)})),index:++r,value:e}})),(function(e,t){return function(e,t,n){var r=-1,i=e.criteria,o=t.criteria,a=i.length,s=n.length;for(;++r<a;){var u=hi(i[r],o[r]);if(u){if(r>=s)return u;var l=n[r];return u*("desc"==l?-1:1)}}return e.index-t.index}(e,t,n)}))}function Or(e,t,n){for(var r=-1,i=t.length,o={};++r<i;){var a=t[r],s=dr(e,a);n(s,a)&&jr(o,si(a,e),s)}return o}function Mr(e,t,n,r){var i=r?xt:wt,o=-1,a=t.length,s=e;for(e===t&&(t=vi(t)),n&&(s=pt(e,Dt(n)));++o<a;)for(var u=0,l=t[o],c=n?n(l):l;(u=i(s,c,u,r))>-1;)s!==e&&Xe.call(s,u,1),Xe.call(e,u,1);return e}function Pr(e,t){for(var n=e?t.length:0,r=n-1;n--;){var i=t[n];if(n==r||i!==o){var o=i;ao(i)?Xe.call(e,i,1):Qr(e,i)}}return e}function Fr(e,t){return e+Qt(cn()*(t-e+1))}function Rr(e,t){var n="";if(!e||t<1||t>9007199254740991)return n;do{t%2&&(n+=e),(t=Qt(t/2))&&(e+=e)}while(t);return n}function Nr(e,t){return wo(go(e,t,Ws),e+"")}function Lr(e){return Ln(Ts(e))}function Ur(e,t){var n=Ts(e);return _o(n,Xn(t,0,n.length))}function jr(e,t,n,r){if(!Ha(e))return e;for(var i=-1,o=(t=si(t,e)).length,a=o-1,s=e;null!=s&&++i<o;){var u=ko(t[i]),l=n;if(i!=a){var c=s[u];void 0===(l=r?r(c,u,s):void 0)&&(l=Ha(c)?c:ao(t[i+1])?[]:{})}Hn(s,u,l),s=s[u]}return e}var Br=yn?function(e,t){return yn.set(e,t),e}:Ws,Hr=kt?function(e,t){return kt(e,"toString",{configurable:!0,enumerable:!1,value:Hs(t),writable:!0})}:Ws;function Vr(e){return _o(Ts(e))}function zr(e,t,n){var i=-1,o=e.length;t<0&&(t=-t>o?0:o+t),(n=n>o?o:n)<0&&(n+=o),o=t>n?0:n-t>>>0,t>>>=0;for(var a=r(o);++i<o;)a[i]=e[i+t];return a}function Wr(e,t){var n;return er(e,(function(e,r,i){return!(n=t(e,r,i))})),!!n}function Yr(e,t,n){var r=0,i=null==e?r:e.length;if("number"==typeof t&&t==t&&i<=2147483647){for(;r<i;){var o=r+i>>>1,a=e[o];null!==a&&!Za(a)&&(n?a<=t:a<t)?r=o+1:i=o}return i}return Gr(e,t,Ws,n)}function Gr(e,t,n,r){t=n(t);for(var i=0,o=null==e?0:e.length,a=t!=t,s=null===t,u=Za(t),l=void 0===t;i<o;){var c=Qt((i+o)/2),d=n(e[c]),f=void 0!==d,p=null===d,h=d==d,g=Za(d);if(a)var m=r||h;else m=l?h&&(r||f):s?h&&f&&(r||!p):u?h&&f&&!p&&(r||!g):!p&&!g&&(r?d<=t:d<t);m?i=c+1:o=c}return sn(o,4294967294)}function Xr(e,t){for(var n=-1,r=e.length,i=0,o=[];++n<r;){var a=e[n],s=t?t(a):a;if(!n||!Ta(s,u)){var u=s;o[i++]=0===a?0:a}}return o}function Kr(e){return"number"==typeof e?e:Za(e)?NaN:+e}function Zr(e){if("string"==typeof e)return e;if(Oa(e))return pt(e,Zr)+"";if(Za(e))return Cn?Cn.call(e):"";var t=e+"";return"0"==t&&1/e==-1/0?"-0":t}function Jr(e,t,n){var r=-1,i=dt,o=e.length,a=!0,s=[],u=s;if(n)a=!1,i=ft;else if(o>=200){var l=t?null:Ri(e);if(l)return Ht(l);a=!1,i=It,u=new Fn}else u=t?[]:s;e:for(;++r<o;){var c=e[r],d=t?t(c):c;if(c=n||0!==c?c:0,a&&d==d){for(var f=u.length;f--;)if(u[f]===d)continue e;t&&u.push(d),s.push(c)}else i(u,d,n)||(u!==s&&u.push(d),s.push(c))}return s}function Qr(e,t){return null==(e=mo(e,t=si(t,e)))||delete e[ko(Lo(t))]}function ei(e,t,n,r){return jr(e,t,n(dr(e,t)),r)}function ti(e,t,n,r){for(var i=e.length,o=r?i:-1;(r?o--:++o<i)&&t(e[o],o,e););return n?zr(e,r?0:o,r?o+1:i):zr(e,r?o+1:0,r?i:o)}function ni(e,t){var n=e;return n instanceof In&&(n=n.value()),gt(t,(function(e,t){return t.func.apply(t.thisArg,ht([e],t.args))}),n)}function ri(e,t,n){var i=e.length;if(i<2)return i?Jr(e[0]):[];for(var o=-1,a=r(i);++o<i;)for(var s=e[o],u=-1;++u<i;)u!=o&&(a[o]=Qn(a[o]||s,e[u],t,n));return Jr(or(a,1),t,n)}function ii(e,t,n){for(var r=-1,i=e.length,o=t.length,a={};++r<i;){var s=r<o?t[r]:void 0;n(a,e[r],s)}return a}function oi(e){return Fa(e)?e:[]}function ai(e){return"function"==typeof e?e:Ws}function si(e,t){return Oa(e)?e:uo(e,t)?[e]:So(ss(e))}var ui=Nr;function li(e,t,n){var r=e.length;return n=void 0===n?r:n,!t&&n>=r?e:zr(e,t,n)}var ci=Xt||function(e){return Ye.clearTimeout(e)};function di(e,t){if(t)return e.slice();var n=e.length,r=Be?Be(n):new e.constructor(n);return e.copy(r),r}function fi(e){var t=new e.constructor(e.byteLength);return new Fe(t).set(new Fe(e)),t}function pi(e,t){var n=t?fi(e.buffer):e.buffer;return new e.constructor(n,e.byteOffset,e.length)}function hi(e,t){if(e!==t){var n=void 0!==e,r=null===e,i=e==e,o=Za(e),a=void 0!==t,s=null===t,u=t==t,l=Za(t);if(!s&&!l&&!o&&e>t||o&&a&&u&&!s&&!l||r&&a&&u||!n&&u||!i)return 1;if(!r&&!o&&!l&&e<t||l&&n&&i&&!r&&!o||s&&n&&i||!a&&i||!u)return-1}return 0}function gi(e,t,n,i){for(var o=-1,a=e.length,s=n.length,u=-1,l=t.length,c=an(a-s,0),d=r(l+c),f=!i;++u<l;)d[u]=t[u];for(;++o<s;)(f||o<a)&&(d[n[o]]=e[o]);for(;c--;)d[u++]=e[o++];return d}function mi(e,t,n,i){for(var o=-1,a=e.length,s=-1,u=n.length,l=-1,c=t.length,d=an(a-u,0),f=r(d+c),p=!i;++o<d;)f[o]=e[o];for(var h=o;++l<c;)f[h+l]=t[l];for(;++s<u;)(p||o<a)&&(f[h+n[s]]=e[o++]);return f}function vi(e,t){var n=-1,i=e.length;for(t||(t=r(i));++n<i;)t[n]=e[n];return t}function yi(e,t,n,r){var i=!n;n||(n={});for(var o=-1,a=t.length;++o<a;){var s=t[o],u=r?r(n[s],e[s],s,n,e):void 0;void 0===u&&(u=e[s]),i?Yn(n,s,u):Hn(n,s,u)}return n}function bi(e,t){return function(n,r){var i=Oa(n)?at:zn,o=t?t():{};return i(n,e,Ki(r,2),o)}}function $i(e){return Nr((function(t,n){var r=-1,i=n.length,o=i>1?n[i-1]:void 0,a=i>2?n[2]:void 0;for(o=e.length>3&&"function"==typeof o?(i--,o):void 0,a&&so(n[0],n[1],a)&&(o=i<3?void 0:o,i=1),t=ge(t);++r<i;){var s=n[r];s&&e(t,s,r,o)}return t}))}function wi(e,t){return function(n,r){if(null==n)return n;if(!Pa(n))return e(n,r);for(var i=n.length,o=t?i:-1,a=ge(n);(t?o--:++o<i)&&!1!==r(a[o],o,a););return n}}function xi(e){return function(t,n,r){for(var i=-1,o=ge(t),a=r(t),s=a.length;s--;){var u=a[e?s:++i];if(!1===n(o[u],u,o))break}return t}}function qi(e){return function(t){var n=Lt(t=ss(t))?Wt(t):void 0,r=n?n[0]:t.charAt(0),i=n?li(n,1).join(""):t.slice(1);return r[e]()+i}}function _i(e){return function(t){return gt(Us(Is(t).replace(Ie,"")),e,"")}}function Si(e){return function(){var t=arguments;switch(t.length){case 0:return new e;case 1:return new e(t[0]);case 2:return new e(t[0],t[1]);case 3:return new e(t[0],t[1],t[2]);case 4:return new e(t[0],t[1],t[2],t[3]);case 5:return new e(t[0],t[1],t[2],t[3],t[4]);case 6:return new e(t[0],t[1],t[2],t[3],t[4],t[5]);case 7:return new e(t[0],t[1],t[2],t[3],t[4],t[5],t[6])}var n=Tn(e.prototype),r=e.apply(n,t);return Ha(r)?r:n}}function ki(e){return function(t,n,r){var i=ge(t);if(!Pa(t)){var o=Ki(n,3);t=$s(t),n=function(e){return o(i[e],e,i)}}var a=e(t,n,r);return a>-1?i[o?t[a]:a]:void 0}}function Ci(e){return Vi((function(t){var n=t.length,r=n,i=An.prototype.thru;for(e&&t.reverse();r--;){var a=t[r];if("function"!=typeof a)throw new ye(o);if(i&&!s&&"wrapper"==Gi(a))var s=new An([],!0)}for(r=s?r:n;++r<n;){var u=Gi(a=t[r]),l="wrapper"==u?Yi(a):void 0;s=l&&lo(l[0])&&424==l[1]&&!l[4].length&&1==l[9]?s[Gi(l[0])].apply(s,l[3]):1==a.length&&lo(a)?s[u]():s.thru(a)}return function(){var e=arguments,r=e[0];if(s&&1==e.length&&Oa(r))return s.plant(r).value();for(var i=0,o=n?t[i].apply(this,e):r;++i<n;)o=t[i].call(this,o);return o}}))}function Ei(e,t,n,i,o,a,s,u,l,c){var d=128&t,f=1&t,p=2&t,h=24&t,g=512&t,m=p?void 0:Si(e);return function v(){for(var y=arguments.length,b=r(y),$=y;$--;)b[$]=arguments[$];if(h)var w=Xi(v),x=Pt(b,w);if(i&&(b=gi(b,i,o,h)),a&&(b=mi(b,a,s,h)),y-=x,h&&y<c){var q=Bt(b,w);return Pi(e,t,Ei,v.placeholder,n,b,q,u,l,c-y)}var _=f?n:this,S=p?_[e]:e;return y=b.length,u?b=vo(b,u):g&&y>1&&b.reverse(),d&&l<y&&(b.length=l),this&&this!==Ye&&this instanceof v&&(S=m||Si(S)),S.apply(_,b)}}function Ti(e,t){return function(n,r){return function(e,t,n,r){return ur(e,(function(e,i,o){t(r,n(e),i,o)})),r}(n,e,t(r),{})}}function Di(e,t){return function(n,r){var i;if(void 0===n&&void 0===r)return t;if(void 0!==n&&(i=n),void 0!==r){if(void 0===i)return r;"string"==typeof n||"string"==typeof r?(n=Zr(n),r=Zr(r)):(n=Kr(n),r=Kr(r)),i=e(n,r)}return i}}function Ai(e){return Vi((function(t){return t=pt(t,Dt(Ki())),Nr((function(n){var r=this;return e(t,(function(e){return ot(e,r,n)}))}))}))}function Ii(e,t){var n=(t=void 0===t?" ":Zr(t)).length;if(n<2)return n?Rr(t,e):t;var r=Rr(t,Jt(e/zt(t)));return Lt(t)?li(Wt(r),0,e).join(""):r.slice(0,e)}function Oi(e){return function(t,n,i){return i&&"number"!=typeof i&&so(t,n,i)&&(n=i=void 0),t=ns(t),void 0===n?(n=t,t=0):n=ns(n),function(e,t,n,i){for(var o=-1,a=an(Jt((t-e)/(n||1)),0),s=r(a);a--;)s[i?a:++o]=e,e+=n;return s}(t,n,i=void 0===i?t<n?1:-1:ns(i),e)}}function Mi(e){return function(t,n){return"string"==typeof t&&"string"==typeof n||(t=os(t),n=os(n)),e(t,n)}}function Pi(e,t,n,r,i,o,a,s,u,l){var c=8&t;t|=c?32:64,4&(t&=~(c?64:32))||(t&=-4);var d=[e,t,i,c?o:void 0,c?a:void 0,c?void 0:o,c?void 0:a,s,u,l],f=n.apply(void 0,d);return lo(e)&&bo(f,d),f.placeholder=r,xo(f,e,t)}function Fi(e){var t=he[e];return function(e,n){if(e=os(e),(n=null==n?0:sn(rs(n),292))&&nn(e)){var r=(ss(e)+"e").split("e");return+((r=(ss(t(r[0]+"e"+(+r[1]+n)))+"e").split("e"))[0]+"e"+(+r[1]-n))}return t(e)}}var Ri=gn&&1/Ht(new gn([,-0]))[1]==1/0?function(e){return new gn(e)}:Zs;function Ni(e){return function(t){var n=no(t);return n==g?Ut(t):n==b?Vt(t):function(e,t){return pt(t,(function(t){return[t,e[t]]}))}(t,e(t))}}function Li(e,t,n,i,s,u,l,c){var d=2&t;if(!d&&"function"!=typeof e)throw new ye(o);var f=i?i.length:0;if(f||(t&=-97,i=s=void 0),l=void 0===l?l:an(rs(l),0),c=void 0===c?c:rs(c),f-=s?s.length:0,64&t){var p=i,h=s;i=s=void 0}var g=d?void 0:Yi(e),m=[e,t,n,i,s,p,h,u,l,c];if(g&&function(e,t){var n=e[1],r=t[1],i=n|r,o=i<131,s=128==r&&8==n||128==r&&256==n&&e[7].length<=t[8]||384==r&&t[7].length<=t[8]&&8==n;if(!o&&!s)return e;1&r&&(e[2]=t[2],i|=1&n?0:4);var u=t[3];if(u){var l=e[3];e[3]=l?gi(l,u,t[4]):u,e[4]=l?Bt(e[3],a):t[4]}(u=t[5])&&(l=e[5],e[5]=l?mi(l,u,t[6]):u,e[6]=l?Bt(e[5],a):t[6]);(u=t[7])&&(e[7]=u);128&r&&(e[8]=null==e[8]?t[8]:sn(e[8],t[8]));null==e[9]&&(e[9]=t[9]);e[0]=t[0],e[1]=i}(m,g),e=m[0],t=m[1],n=m[2],i=m[3],s=m[4],!(c=m[9]=void 0===m[9]?d?0:e.length:an(m[9]-f,0))&&24&t&&(t&=-25),t&&1!=t)v=8==t||16==t?function(e,t,n){var i=Si(e);return function o(){for(var a=arguments.length,s=r(a),u=a,l=Xi(o);u--;)s[u]=arguments[u];var c=a<3&&s[0]!==l&&s[a-1]!==l?[]:Bt(s,l);if((a-=c.length)<n)return Pi(e,t,Ei,o.placeholder,void 0,s,c,void 0,void 0,n-a);var d=this&&this!==Ye&&this instanceof o?i:e;return ot(d,this,s)}}(e,t,c):32!=t&&33!=t||s.length?Ei.apply(void 0,m):function(e,t,n,i){var o=1&t,a=Si(e);return function t(){for(var s=-1,u=arguments.length,l=-1,c=i.length,d=r(c+u),f=this&&this!==Ye&&this instanceof t?a:e;++l<c;)d[l]=i[l];for(;u--;)d[l++]=arguments[++s];return ot(f,o?n:this,d)}}(e,t,n,i);else var v=function(e,t,n){var r=1&t,i=Si(e);return function t(){var o=this&&this!==Ye&&this instanceof t?i:e;return o.apply(r?n:this,arguments)}}(e,t,n);return xo((g?Br:bo)(v,m),e,t)}function Ui(e,t,n,r){return void 0===e||Ta(e,we[n])&&!_e.call(r,n)?t:e}function ji(e,t,n,r,i,o){return Ha(e)&&Ha(t)&&(o.set(t,e),Dr(e,t,void 0,ji,o),o.delete(t)),e}function Bi(e){return Ya(e)?void 0:e}function Hi(e,t,n,r,i,o){var a=1&n,s=e.length,u=t.length;if(s!=u&&!(a&&u>s))return!1;var l=o.get(e);if(l&&o.get(t))return l==t;var c=-1,d=!0,f=2&n?new Fn:void 0;for(o.set(e,t),o.set(t,e);++c<s;){var p=e[c],h=t[c];if(r)var g=a?r(h,p,c,t,e,o):r(p,h,c,e,t,o);if(void 0!==g){if(g)continue;d=!1;break}if(f){if(!vt(t,(function(e,t){if(!It(f,t)&&(p===e||i(p,e,n,r,o)))return f.push(t)}))){d=!1;break}}else if(p!==h&&!i(p,h,n,r,o)){d=!1;break}}return o.delete(e),o.delete(t),d}function Vi(e){return wo(go(e,void 0,Mo),e+"")}function zi(e){return fr(e,$s,eo)}function Wi(e){return fr(e,ws,to)}var Yi=yn?function(e){return yn.get(e)}:Zs;function Gi(e){for(var t=e.name+"",n=bn[t],r=_e.call(bn,t)?n.length:0;r--;){var i=n[r],o=i.func;if(null==o||o==e)return i.name}return t}function Xi(e){return(_e.call(En,"placeholder")?En:e).placeholder}function Ki(){var e=En.iteratee||Ys;return e=e===Ys?qr:e,arguments.length?e(arguments[0],arguments[1]):e}function Zi(e,t){var n,r,i=e.__data__;return("string"==(r=typeof(n=t))||"number"==r||"symbol"==r||"boolean"==r?"__proto__"!==n:null===n)?i["string"==typeof t?"string":"hash"]:i.map}function Ji(e){for(var t=$s(e),n=t.length;n--;){var r=t[n],i=e[r];t[n]=[r,i,po(i)]}return t}function Qi(e,t){var n=function(e,t){return null==e?void 0:e[t]}(e,t);return xr(n)?n:void 0}var eo=en?function(e){return null==e?[]:(e=ge(e),ct(en(e),(function(t){return Ge.call(e,t)})))}:iu,to=en?function(e){for(var t=[];e;)ht(t,eo(e)),e=ze(e);return t}:iu,no=pr;function ro(e,t,n){for(var r=-1,i=(t=si(t,e)).length,o=!1;++r<i;){var a=ko(t[r]);if(!(o=null!=e&&n(e,a)))break;e=e[a]}return o||++r!=i?o:!!(i=null==e?0:e.length)&&Ba(i)&&ao(a,i)&&(Oa(e)||Ia(e))}function io(e){return"function"!=typeof e.constructor||fo(e)?{}:Tn(ze(e))}function oo(e){return Oa(e)||Ia(e)||!!(Ze&&e&&e[Ze])}function ao(e,t){var n=typeof e;return!!(t=null==t?9007199254740991:t)&&("number"==n||"symbol"!=n&&ue.test(e))&&e>-1&&e%1==0&&e<t}function so(e,t,n){if(!Ha(n))return!1;var r=typeof t;return!!("number"==r?Pa(n)&&ao(t,n.length):"string"==r&&t in n)&&Ta(n[t],e)}function uo(e,t){if(Oa(e))return!1;var n=typeof e;return!("number"!=n&&"symbol"!=n&&"boolean"!=n&&null!=e&&!Za(e))||(V.test(e)||!H.test(e)||null!=t&&e in ge(t))}function lo(e){var t=Gi(e),n=En[t];if("function"!=typeof n||!(t in In.prototype))return!1;if(e===n)return!0;var r=Yi(n);return!!r&&e===r[0]}(fn&&no(new fn(new ArrayBuffer(1)))!=_||pn&&no(new pn)!=g||hn&&"[object Promise]"!=no(hn.resolve())||gn&&no(new gn)!=b||mn&&no(new mn)!=x)&&(no=function(e){var t=pr(e),n=t==v?e.constructor:void 0,r=n?Co(n):"";if(r)switch(r){case $n:return _;case wn:return g;case xn:return"[object Promise]";case qn:return b;case _n:return x}return t});var co=xe?Ua:ou;function fo(e){var t=e&&e.constructor;return e===("function"==typeof t&&t.prototype||we)}function po(e){return e==e&&!Ha(e)}function ho(e,t){return function(n){return null!=n&&(n[e]===t&&(void 0!==t||e in ge(n)))}}function go(e,t,n){return t=an(void 0===t?e.length-1:t,0),function(){for(var i=arguments,o=-1,a=an(i.length-t,0),s=r(a);++o<a;)s[o]=i[t+o];o=-1;for(var u=r(t+1);++o<t;)u[o]=i[o];return u[t]=n(s),ot(e,this,u)}}function mo(e,t){return t.length<2?e:dr(e,zr(t,0,-1))}function vo(e,t){for(var n=e.length,r=sn(t.length,n),i=vi(e);r--;){var o=t[r];e[r]=ao(o,n)?i[o]:void 0}return e}function yo(e,t){if(("constructor"!==t||"function"!=typeof e[t])&&"__proto__"!=t)return e[t]}var bo=qo(Br),$o=Zt||function(e,t){return Ye.setTimeout(e,t)},wo=qo(Hr);function xo(e,t,n){var r=t+"";return wo(e,function(e,t){var n=t.length;if(!n)return e;var r=n-1;return t[r]=(n>1?"& ":"")+t[r],t=t.join(n>2?", ":" "),e.replace(Z,"{\n/* [wrapped with "+t+"] */\n")}(r,function(e,t){return st(s,(function(n){var r="_."+n[0];t&n[1]&&!dt(e,r)&&e.push(r)})),e.sort()}(function(e){var t=e.match(J);return t?t[1].split(Q):[]}(r),n)))}function qo(e){var t=0,n=0;return function(){var r=un(),i=16-(r-n);if(n=r,i>0){if(++t>=800)return arguments[0]}else t=0;return e.apply(void 0,arguments)}}function _o(e,t){var n=-1,r=e.length,i=r-1;for(t=void 0===t?r:t;++n<t;){var o=Fr(n,i),a=e[o];e[o]=e[n],e[n]=a}return e.length=t,e}var So=function(e){var t=qa(e,(function(e){return 500===n.size&&n.clear(),e})),n=t.cache;return t}((function(e){var t=[];return 46===e.charCodeAt(0)&&t.push(""),e.replace(z,(function(e,n,r,i){t.push(r?i.replace(te,"$1"):n||e)})),t}));function ko(e){if("string"==typeof e||Za(e))return e;var t=e+"";return"0"==t&&1/e==-1/0?"-0":t}function Co(e){if(null!=e){try{return qe.call(e)}catch(e){}try{return e+""}catch(e){}}return""}function Eo(e){if(e instanceof In)return e.clone();var t=new An(e.__wrapped__,e.__chain__);return t.__actions__=vi(e.__actions__),t.__index__=e.__index__,t.__values__=e.__values__,t}var To=Nr((function(e,t){return Fa(e)?Qn(e,or(t,1,Fa,!0)):[]})),Do=Nr((function(e,t){var n=Lo(t);return Fa(n)&&(n=void 0),Fa(e)?Qn(e,or(t,1,Fa,!0),Ki(n,2)):[]})),Ao=Nr((function(e,t){var n=Lo(t);return Fa(n)&&(n=void 0),Fa(e)?Qn(e,or(t,1,Fa,!0),void 0,n):[]}));function Io(e,t,n){var r=null==e?0:e.length;if(!r)return-1;var i=null==n?0:rs(n);return i<0&&(i=an(r+i,0)),$t(e,Ki(t,3),i)}function Oo(e,t,n){var r=null==e?0:e.length;if(!r)return-1;var i=r-1;return void 0!==n&&(i=rs(n),i=n<0?an(r+i,0):sn(i,r-1)),$t(e,Ki(t,3),i,!0)}function Mo(e){return(null==e?0:e.length)?or(e,1):[]}function Po(e){return e&&e.length?e[0]:void 0}var Fo=Nr((function(e){var t=pt(e,oi);return t.length&&t[0]===e[0]?vr(t):[]})),Ro=Nr((function(e){var t=Lo(e),n=pt(e,oi);return t===Lo(n)?t=void 0:n.pop(),n.length&&n[0]===e[0]?vr(n,Ki(t,2)):[]})),No=Nr((function(e){var t=Lo(e),n=pt(e,oi);return(t="function"==typeof t?t:void 0)&&n.pop(),n.length&&n[0]===e[0]?vr(n,void 0,t):[]}));function Lo(e){var t=null==e?0:e.length;return t?e[t-1]:void 0}var Uo=Nr(jo);function jo(e,t){return e&&e.length&&t&&t.length?Mr(e,t):e}var Bo=Vi((function(e,t){var n=null==e?0:e.length,r=Gn(e,t);return Pr(e,pt(t,(function(e){return ao(e,n)?+e:e})).sort(hi)),r}));function Ho(e){return null==e?e:dn.call(e)}var Vo=Nr((function(e){return Jr(or(e,1,Fa,!0))})),zo=Nr((function(e){var t=Lo(e);return Fa(t)&&(t=void 0),Jr(or(e,1,Fa,!0),Ki(t,2))})),Wo=Nr((function(e){var t=Lo(e);return t="function"==typeof t?t:void 0,Jr(or(e,1,Fa,!0),void 0,t)}));function Yo(e){if(!e||!e.length)return[];var t=0;return e=ct(e,(function(e){if(Fa(e))return t=an(e.length,t),!0})),Tt(t,(function(t){return pt(e,St(t))}))}function Go(e,t){if(!e||!e.length)return[];var n=Yo(e);return null==t?n:pt(n,(function(e){return ot(t,void 0,e)}))}var Xo=Nr((function(e,t){return Fa(e)?Qn(e,t):[]})),Ko=Nr((function(e){return ri(ct(e,Fa))})),Zo=Nr((function(e){var t=Lo(e);return Fa(t)&&(t=void 0),ri(ct(e,Fa),Ki(t,2))})),Jo=Nr((function(e){var t=Lo(e);return t="function"==typeof t?t:void 0,ri(ct(e,Fa),void 0,t)})),Qo=Nr(Yo);var ea=Nr((function(e){var t=e.length,n=t>1?e[t-1]:void 0;return n="function"==typeof n?(e.pop(),n):void 0,Go(e,n)}));function ta(e){var t=En(e);return t.__chain__=!0,t}function na(e,t){return t(e)}var ra=Vi((function(e){var t=e.length,n=t?e[0]:0,r=this.__wrapped__,i=function(t){return Gn(t,e)};return!(t>1||this.__actions__.length)&&r instanceof In&&ao(n)?((r=r.slice(n,+n+(t?1:0))).__actions__.push({func:na,args:[i],thisArg:void 0}),new An(r,this.__chain__).thru((function(e){return t&&!e.length&&e.push(void 0),e}))):this.thru(i)}));var ia=bi((function(e,t,n){_e.call(e,n)?++e[n]:Yn(e,n,1)}));var oa=ki(Io),aa=ki(Oo);function sa(e,t){return(Oa(e)?st:er)(e,Ki(t,3))}function ua(e,t){return(Oa(e)?ut:tr)(e,Ki(t,3))}var la=bi((function(e,t,n){_e.call(e,n)?e[n].push(t):Yn(e,n,[t])}));var ca=Nr((function(e,t,n){var i=-1,o="function"==typeof t,a=Pa(e)?r(e.length):[];return er(e,(function(e){a[++i]=o?ot(t,e,n):yr(e,t,n)})),a})),da=bi((function(e,t,n){Yn(e,n,t)}));function fa(e,t){return(Oa(e)?pt:Cr)(e,Ki(t,3))}var pa=bi((function(e,t,n){e[n?0:1].push(t)}),(function(){return[[],[]]}));var ha=Nr((function(e,t){if(null==e)return[];var n=t.length;return n>1&&so(e,t[0],t[1])?t=[]:n>2&&so(t[0],t[1],t[2])&&(t=[t[0]]),Ir(e,or(t,1),[])})),ga=Kt||function(){return Ye.Date.now()};function ma(e,t,n){return t=n?void 0:t,Li(e,128,void 0,void 0,void 0,void 0,t=e&&null==t?e.length:t)}function va(e,t){var n;if("function"!=typeof t)throw new ye(o);return e=rs(e),function(){return--e>0&&(n=t.apply(this,arguments)),e<=1&&(t=void 0),n}}var ya=Nr((function(e,t,n){var r=1;if(n.length){var i=Bt(n,Xi(ya));r|=32}return Li(e,r,t,n,i)})),ba=Nr((function(e,t,n){var r=3;if(n.length){var i=Bt(n,Xi(ba));r|=32}return Li(t,r,e,n,i)}));function $a(e,t,n){var r,i,a,s,u,l,c=0,d=!1,f=!1,p=!0;if("function"!=typeof e)throw new ye(o);function h(t){var n=r,o=i;return r=i=void 0,c=t,s=e.apply(o,n)}function g(e){return c=e,u=$o(v,t),d?h(e):s}function m(e){var n=e-l;return void 0===l||n>=t||n<0||f&&e-c>=a}function v(){var e=ga();if(m(e))return y(e);u=$o(v,function(e){var n=t-(e-l);return f?sn(n,a-(e-c)):n}(e))}function y(e){return u=void 0,p&&r?h(e):(r=i=void 0,s)}function b(){var e=ga(),n=m(e);if(r=arguments,i=this,l=e,n){if(void 0===u)return g(l);if(f)return ci(u),u=$o(v,t),h(l)}return void 0===u&&(u=$o(v,t)),s}return t=os(t)||0,Ha(n)&&(d=!!n.leading,a=(f="maxWait"in n)?an(os(n.maxWait)||0,t):a,p="trailing"in n?!!n.trailing:p),b.cancel=function(){void 0!==u&&ci(u),c=0,r=l=i=u=void 0},b.flush=function(){return void 0===u?s:y(ga())},b}var wa=Nr((function(e,t){return Jn(e,1,t)})),xa=Nr((function(e,t,n){return Jn(e,os(t)||0,n)}));function qa(e,t){if("function"!=typeof e||null!=t&&"function"!=typeof t)throw new ye(o);var n=function(){var r=arguments,i=t?t.apply(this,r):r[0],o=n.cache;if(o.has(i))return o.get(i);var a=e.apply(this,r);return n.cache=o.set(i,a)||o,a};return n.cache=new(qa.Cache||Pn),n}function _a(e){if("function"!=typeof e)throw new ye(o);return function(){var t=arguments;switch(t.length){case 0:return!e.call(this);case 1:return!e.call(this,t[0]);case 2:return!e.call(this,t[0],t[1]);case 3:return!e.call(this,t[0],t[1],t[2])}return!e.apply(this,t)}}qa.Cache=Pn;var Sa=ui((function(e,t){var n=(t=1==t.length&&Oa(t[0])?pt(t[0],Dt(Ki())):pt(or(t,1),Dt(Ki()))).length;return Nr((function(r){for(var i=-1,o=sn(r.length,n);++i<o;)r[i]=t[i].call(this,r[i]);return ot(e,this,r)}))})),ka=Nr((function(e,t){return Li(e,32,void 0,t,Bt(t,Xi(ka)))})),Ca=Nr((function(e,t){return Li(e,64,void 0,t,Bt(t,Xi(Ca)))})),Ea=Vi((function(e,t){return Li(e,256,void 0,void 0,void 0,t)}));function Ta(e,t){return e===t||e!=e&&t!=t}var Da=Mi(hr),Aa=Mi((function(e,t){return e>=t})),Ia=br(function(){return arguments}())?br:function(e){return Va(e)&&_e.call(e,"callee")&&!Ge.call(e,"callee")},Oa=r.isArray,Ma=Qe?Dt(Qe):function(e){return Va(e)&&pr(e)==q};function Pa(e){return null!=e&&Ba(e.length)&&!Ua(e)}function Fa(e){return Va(e)&&Pa(e)}var Ra=tn||ou,Na=et?Dt(et):function(e){return Va(e)&&pr(e)==d};function La(e){if(!Va(e))return!1;var t=pr(e);return t==f||"[object DOMException]"==t||"string"==typeof e.message&&"string"==typeof e.name&&!Ya(e)}function Ua(e){if(!Ha(e))return!1;var t=pr(e);return t==p||t==h||"[object AsyncFunction]"==t||"[object Proxy]"==t}function ja(e){return"number"==typeof e&&e==rs(e)}function Ba(e){return"number"==typeof e&&e>-1&&e%1==0&&e<=9007199254740991}function Ha(e){var t=typeof e;return null!=e&&("object"==t||"function"==t)}function Va(e){return null!=e&&"object"==typeof e}var za=tt?Dt(tt):function(e){return Va(e)&&no(e)==g};function Wa(e){return"number"==typeof e||Va(e)&&pr(e)==m}function Ya(e){if(!Va(e)||pr(e)!=v)return!1;var t=ze(e);if(null===t)return!0;var n=_e.call(t,"constructor")&&t.constructor;return"function"==typeof n&&n instanceof n&&qe.call(n)==Ee}var Ga=nt?Dt(nt):function(e){return Va(e)&&pr(e)==y};var Xa=rt?Dt(rt):function(e){return Va(e)&&no(e)==b};function Ka(e){return"string"==typeof e||!Oa(e)&&Va(e)&&pr(e)==$}function Za(e){return"symbol"==typeof e||Va(e)&&pr(e)==w}var Ja=it?Dt(it):function(e){return Va(e)&&Ba(e.length)&&!!Ue[pr(e)]};var Qa=Mi(kr),es=Mi((function(e,t){return e<=t}));function ts(e){if(!e)return[];if(Pa(e))return Ka(e)?Wt(e):vi(e);if(Je&&e[Je])return function(e){for(var t,n=[];!(t=e.next()).done;)n.push(t.value);return n}(e[Je]());var t=no(e);return(t==g?Ut:t==b?Ht:Ts)(e)}function ns(e){return e?(e=os(e))===1/0||e===-1/0?17976931348623157e292*(e<0?-1:1):e==e?e:0:0===e?e:0}function rs(e){var t=ns(e),n=t%1;return t==t?n?t-n:t:0}function is(e){return e?Xn(rs(e),0,4294967295):0}function os(e){if("number"==typeof e)return e;if(Za(e))return NaN;if(Ha(e)){var t="function"==typeof e.valueOf?e.valueOf():e;e=Ha(t)?t+"":t}if("string"!=typeof e)return 0===e?e:+e;e=e.replace(G,"");var n=oe.test(e);return n||se.test(e)?Ve(e.slice(2),n?2:8):ie.test(e)?NaN:+e}function as(e){return yi(e,ws(e))}function ss(e){return null==e?"":Zr(e)}var us=$i((function(e,t){if(fo(t)||Pa(t))yi(t,$s(t),e);else for(var n in t)_e.call(t,n)&&Hn(e,n,t[n])})),ls=$i((function(e,t){yi(t,ws(t),e)})),cs=$i((function(e,t,n,r){yi(t,ws(t),e,r)})),ds=$i((function(e,t,n,r){yi(t,$s(t),e,r)})),fs=Vi(Gn);var ps=Nr((function(e,t){e=ge(e);var n=-1,r=t.length,i=r>2?t[2]:void 0;for(i&&so(t[0],t[1],i)&&(r=1);++n<r;)for(var o=t[n],a=ws(o),s=-1,u=a.length;++s<u;){var l=a[s],c=e[l];(void 0===c||Ta(c,we[l])&&!_e.call(e,l))&&(e[l]=o[l])}return e})),hs=Nr((function(e){return e.push(void 0,ji),ot(qs,void 0,e)}));function gs(e,t,n){var r=null==e?void 0:dr(e,t);return void 0===r?n:r}function ms(e,t){return null!=e&&ro(e,t,mr)}var vs=Ti((function(e,t,n){null!=t&&"function"!=typeof t.toString&&(t=Ce.call(t)),e[t]=n}),Hs(Ws)),ys=Ti((function(e,t,n){null!=t&&"function"!=typeof t.toString&&(t=Ce.call(t)),_e.call(e,t)?e[t].push(n):e[t]=[n]}),Ki),bs=Nr(yr);function $s(e){return Pa(e)?Nn(e):_r(e)}function ws(e){return Pa(e)?Nn(e,!0):Sr(e)}var xs=$i((function(e,t,n){Dr(e,t,n)})),qs=$i((function(e,t,n,r){Dr(e,t,n,r)})),_s=Vi((function(e,t){var n={};if(null==e)return n;var r=!1;t=pt(t,(function(t){return t=si(t,e),r||(r=t.length>1),t})),yi(e,Wi(e),n),r&&(n=Kn(n,7,Bi));for(var i=t.length;i--;)Qr(n,t[i]);return n}));var Ss=Vi((function(e,t){return null==e?{}:function(e,t){return Or(e,t,(function(t,n){return ms(e,n)}))}(e,t)}));function ks(e,t){if(null==e)return{};var n=pt(Wi(e),(function(e){return[e]}));return t=Ki(t),Or(e,n,(function(e,n){return t(e,n[0])}))}var Cs=Ni($s),Es=Ni(ws);function Ts(e){return null==e?[]:At(e,$s(e))}var Ds=_i((function(e,t,n){return t=t.toLowerCase(),e+(n?As(t):t)}));function As(e){return Ls(ss(e).toLowerCase())}function Is(e){return(e=ss(e))&&e.replace(le,Ft).replace(Oe,"")}var Os=_i((function(e,t,n){return e+(n?"-":"")+t.toLowerCase()})),Ms=_i((function(e,t,n){return e+(n?" ":"")+t.toLowerCase()})),Ps=qi("toLowerCase");var Fs=_i((function(e,t,n){return e+(n?"_":"")+t.toLowerCase()}));var Rs=_i((function(e,t,n){return e+(n?" ":"")+Ls(t)}));var Ns=_i((function(e,t,n){return e+(n?" ":"")+t.toUpperCase()})),Ls=qi("toUpperCase");function Us(e,t,n){return e=ss(e),void 0===(t=n?void 0:t)?function(e){return Re.test(e)}(e)?function(e){return e.match(Pe)||[]}(e):function(e){return e.match(ee)||[]}(e):e.match(t)||[]}var js=Nr((function(e,t){try{return ot(e,void 0,t)}catch(e){return La(e)?e:new fe(e)}})),Bs=Vi((function(e,t){return st(t,(function(t){t=ko(t),Yn(e,t,ya(e[t],e))})),e}));function Hs(e){return function(){return e}}var Vs=Ci(),zs=Ci(!0);function Ws(e){return e}function Ys(e){return qr("function"==typeof e?e:Kn(e,1))}var Gs=Nr((function(e,t){return function(n){return yr(n,e,t)}})),Xs=Nr((function(e,t){return function(n){return yr(e,n,t)}}));function Ks(e,t,n){var r=$s(t),i=cr(t,r);null!=n||Ha(t)&&(i.length||!r.length)||(n=t,t=e,e=this,i=cr(t,$s(t)));var o=!(Ha(n)&&"chain"in n&&!n.chain),a=Ua(e);return st(i,(function(n){var r=t[n];e[n]=r,a&&(e.prototype[n]=function(){var t=this.__chain__;if(o||t){var n=e(this.__wrapped__),i=n.__actions__=vi(this.__actions__);return i.push({func:r,args:arguments,thisArg:e}),n.__chain__=t,n}return r.apply(e,ht([this.value()],arguments))})})),e}function Zs(){}var Js=Ai(pt),Qs=Ai(lt),eu=Ai(vt);function tu(e){return uo(e)?St(ko(e)):function(e){return function(t){return dr(t,e)}}(e)}var nu=Oi(),ru=Oi(!0);function iu(){return[]}function ou(){return!1}var au=Di((function(e,t){return e+t}),0),su=Fi("ceil"),uu=Di((function(e,t){return e/t}),1),lu=Fi("floor");var cu,du=Di((function(e,t){return e*t}),1),fu=Fi("round"),pu=Di((function(e,t){return e-t}),0);return En.after=function(e,t){if("function"!=typeof t)throw new ye(o);return e=rs(e),function(){if(--e<1)return t.apply(this,arguments)}},En.ary=ma,En.assign=us,En.assignIn=ls,En.assignInWith=cs,En.assignWith=ds,En.at=fs,En.before=va,En.bind=ya,En.bindAll=Bs,En.bindKey=ba,En.castArray=function(){if(!arguments.length)return[];var e=arguments[0];return Oa(e)?e:[e]},En.chain=ta,En.chunk=function(e,t,n){t=(n?so(e,t,n):void 0===t)?1:an(rs(t),0);var i=null==e?0:e.length;if(!i||t<1)return[];for(var o=0,a=0,s=r(Jt(i/t));o<i;)s[a++]=zr(e,o,o+=t);return s},En.compact=function(e){for(var t=-1,n=null==e?0:e.length,r=0,i=[];++t<n;){var o=e[t];o&&(i[r++]=o)}return i},En.concat=function(){var e=arguments.length;if(!e)return[];for(var t=r(e-1),n=arguments[0],i=e;i--;)t[i-1]=arguments[i];return ht(Oa(n)?vi(n):[n],or(t,1))},En.cond=function(e){var t=null==e?0:e.length,n=Ki();return e=t?pt(e,(function(e){if("function"!=typeof e[1])throw new ye(o);return[n(e[0]),e[1]]})):[],Nr((function(n){for(var r=-1;++r<t;){var i=e[r];if(ot(i[0],this,n))return ot(i[1],this,n)}}))},En.conforms=function(e){return function(e){var t=$s(e);return function(n){return Zn(n,e,t)}}(Kn(e,1))},En.constant=Hs,En.countBy=ia,En.create=function(e,t){var n=Tn(e);return null==t?n:Wn(n,t)},En.curry=function e(t,n,r){var i=Li(t,8,void 0,void 0,void 0,void 0,void 0,n=r?void 0:n);return i.placeholder=e.placeholder,i},En.curryRight=function e(t,n,r){var i=Li(t,16,void 0,void 0,void 0,void 0,void 0,n=r?void 0:n);return i.placeholder=e.placeholder,i},En.debounce=$a,En.defaults=ps,En.defaultsDeep=hs,En.defer=wa,En.delay=xa,En.difference=To,En.differenceBy=Do,En.differenceWith=Ao,En.drop=function(e,t,n){var r=null==e?0:e.length;return r?zr(e,(t=n||void 0===t?1:rs(t))<0?0:t,r):[]},En.dropRight=function(e,t,n){var r=null==e?0:e.length;return r?zr(e,0,(t=r-(t=n||void 0===t?1:rs(t)))<0?0:t):[]},En.dropRightWhile=function(e,t){return e&&e.length?ti(e,Ki(t,3),!0,!0):[]},En.dropWhile=function(e,t){return e&&e.length?ti(e,Ki(t,3),!0):[]},En.fill=function(e,t,n,r){var i=null==e?0:e.length;return i?(n&&"number"!=typeof n&&so(e,t,n)&&(n=0,r=i),function(e,t,n,r){var i=e.length;for((n=rs(n))<0&&(n=-n>i?0:i+n),(r=void 0===r||r>i?i:rs(r))<0&&(r+=i),r=n>r?0:is(r);n<r;)e[n++]=t;return e}(e,t,n,r)):[]},En.filter=function(e,t){return(Oa(e)?ct:ir)(e,Ki(t,3))},En.flatMap=function(e,t){return or(fa(e,t),1)},En.flatMapDeep=function(e,t){return or(fa(e,t),1/0)},En.flatMapDepth=function(e,t,n){return n=void 0===n?1:rs(n),or(fa(e,t),n)},En.flatten=Mo,En.flattenDeep=function(e){return(null==e?0:e.length)?or(e,1/0):[]},En.flattenDepth=function(e,t){return(null==e?0:e.length)?or(e,t=void 0===t?1:rs(t)):[]},En.flip=function(e){return Li(e,512)},En.flow=Vs,En.flowRight=zs,En.fromPairs=function(e){for(var t=-1,n=null==e?0:e.length,r={};++t<n;){var i=e[t];r[i[0]]=i[1]}return r},En.functions=function(e){return null==e?[]:cr(e,$s(e))},En.functionsIn=function(e){return null==e?[]:cr(e,ws(e))},En.groupBy=la,En.initial=function(e){return(null==e?0:e.length)?zr(e,0,-1):[]},En.intersection=Fo,En.intersectionBy=Ro,En.intersectionWith=No,En.invert=vs,En.invertBy=ys,En.invokeMap=ca,En.iteratee=Ys,En.keyBy=da,En.keys=$s,En.keysIn=ws,En.map=fa,En.mapKeys=function(e,t){var n={};return t=Ki(t,3),ur(e,(function(e,r,i){Yn(n,t(e,r,i),e)})),n},En.mapValues=function(e,t){var n={};return t=Ki(t,3),ur(e,(function(e,r,i){Yn(n,r,t(e,r,i))})),n},En.matches=function(e){return Er(Kn(e,1))},En.matchesProperty=function(e,t){return Tr(e,Kn(t,1))},En.memoize=qa,En.merge=xs,En.mergeWith=qs,En.method=Gs,En.methodOf=Xs,En.mixin=Ks,En.negate=_a,En.nthArg=function(e){return e=rs(e),Nr((function(t){return Ar(t,e)}))},En.omit=_s,En.omitBy=function(e,t){return ks(e,_a(Ki(t)))},En.once=function(e){return va(2,e)},En.orderBy=function(e,t,n,r){return null==e?[]:(Oa(t)||(t=null==t?[]:[t]),Oa(n=r?void 0:n)||(n=null==n?[]:[n]),Ir(e,t,n))},En.over=Js,En.overArgs=Sa,En.overEvery=Qs,En.overSome=eu,En.partial=ka,En.partialRight=Ca,En.partition=pa,En.pick=Ss,En.pickBy=ks,En.property=tu,En.propertyOf=function(e){return function(t){return null==e?void 0:dr(e,t)}},En.pull=Uo,En.pullAll=jo,En.pullAllBy=function(e,t,n){return e&&e.length&&t&&t.length?Mr(e,t,Ki(n,2)):e},En.pullAllWith=function(e,t,n){return e&&e.length&&t&&t.length?Mr(e,t,void 0,n):e},En.pullAt=Bo,En.range=nu,En.rangeRight=ru,En.rearg=Ea,En.reject=function(e,t){return(Oa(e)?ct:ir)(e,_a(Ki(t,3)))},En.remove=function(e,t){var n=[];if(!e||!e.length)return n;var r=-1,i=[],o=e.length;for(t=Ki(t,3);++r<o;){var a=e[r];t(a,r,e)&&(n.push(a),i.push(r))}return Pr(e,i),n},En.rest=function(e,t){if("function"!=typeof e)throw new ye(o);return Nr(e,t=void 0===t?t:rs(t))},En.reverse=Ho,En.sampleSize=function(e,t,n){return t=(n?so(e,t,n):void 0===t)?1:rs(t),(Oa(e)?Un:Ur)(e,t)},En.set=function(e,t,n){return null==e?e:jr(e,t,n)},En.setWith=function(e,t,n,r){return r="function"==typeof r?r:void 0,null==e?e:jr(e,t,n,r)},En.shuffle=function(e){return(Oa(e)?jn:Vr)(e)},En.slice=function(e,t,n){var r=null==e?0:e.length;return r?(n&&"number"!=typeof n&&so(e,t,n)?(t=0,n=r):(t=null==t?0:rs(t),n=void 0===n?r:rs(n)),zr(e,t,n)):[]},En.sortBy=ha,En.sortedUniq=function(e){return e&&e.length?Xr(e):[]},En.sortedUniqBy=function(e,t){return e&&e.length?Xr(e,Ki(t,2)):[]},En.split=function(e,t,n){return n&&"number"!=typeof n&&so(e,t,n)&&(t=n=void 0),(n=void 0===n?4294967295:n>>>0)?(e=ss(e))&&("string"==typeof t||null!=t&&!Ga(t))&&!(t=Zr(t))&&Lt(e)?li(Wt(e),0,n):e.split(t,n):[]},En.spread=function(e,t){if("function"!=typeof e)throw new ye(o);return t=null==t?0:an(rs(t),0),Nr((function(n){var r=n[t],i=li(n,0,t);return r&&ht(i,r),ot(e,this,i)}))},En.tail=function(e){var t=null==e?0:e.length;return t?zr(e,1,t):[]},En.take=function(e,t,n){return e&&e.length?zr(e,0,(t=n||void 0===t?1:rs(t))<0?0:t):[]},En.takeRight=function(e,t,n){var r=null==e?0:e.length;return r?zr(e,(t=r-(t=n||void 0===t?1:rs(t)))<0?0:t,r):[]},En.takeRightWhile=function(e,t){return e&&e.length?ti(e,Ki(t,3),!1,!0):[]},En.takeWhile=function(e,t){return e&&e.length?ti(e,Ki(t,3)):[]},En.tap=function(e,t){return t(e),e},En.throttle=function(e,t,n){var r=!0,i=!0;if("function"!=typeof e)throw new ye(o);return Ha(n)&&(r="leading"in n?!!n.leading:r,i="trailing"in n?!!n.trailing:i),$a(e,t,{leading:r,maxWait:t,trailing:i})},En.thru=na,En.toArray=ts,En.toPairs=Cs,En.toPairsIn=Es,En.toPath=function(e){return Oa(e)?pt(e,ko):Za(e)?[e]:vi(So(ss(e)))},En.toPlainObject=as,En.transform=function(e,t,n){var r=Oa(e),i=r||Ra(e)||Ja(e);if(t=Ki(t,4),null==n){var o=e&&e.constructor;n=i?r?new o:[]:Ha(e)&&Ua(o)?Tn(ze(e)):{}}return(i?st:ur)(e,(function(e,r,i){return t(n,e,r,i)})),n},En.unary=function(e){return ma(e,1)},En.union=Vo,En.unionBy=zo,En.unionWith=Wo,En.uniq=function(e){return e&&e.length?Jr(e):[]},En.uniqBy=function(e,t){return e&&e.length?Jr(e,Ki(t,2)):[]},En.uniqWith=function(e,t){return t="function"==typeof t?t:void 0,e&&e.length?Jr(e,void 0,t):[]},En.unset=function(e,t){return null==e||Qr(e,t)},En.unzip=Yo,En.unzipWith=Go,En.update=function(e,t,n){return null==e?e:ei(e,t,ai(n))},En.updateWith=function(e,t,n,r){return r="function"==typeof r?r:void 0,null==e?e:ei(e,t,ai(n),r)},En.values=Ts,En.valuesIn=function(e){return null==e?[]:At(e,ws(e))},En.without=Xo,En.words=Us,En.wrap=function(e,t){return ka(ai(t),e)},En.xor=Ko,En.xorBy=Zo,En.xorWith=Jo,En.zip=Qo,En.zipObject=function(e,t){return ii(e||[],t||[],Hn)},En.zipObjectDeep=function(e,t){return ii(e||[],t||[],jr)},En.zipWith=ea,En.entries=Cs,En.entriesIn=Es,En.extend=ls,En.extendWith=cs,Ks(En,En),En.add=au,En.attempt=js,En.camelCase=Ds,En.capitalize=As,En.ceil=su,En.clamp=function(e,t,n){return void 0===n&&(n=t,t=void 0),void 0!==n&&(n=(n=os(n))==n?n:0),void 0!==t&&(t=(t=os(t))==t?t:0),Xn(os(e),t,n)},En.clone=function(e){return Kn(e,4)},En.cloneDeep=function(e){return Kn(e,5)},En.cloneDeepWith=function(e,t){return Kn(e,5,t="function"==typeof t?t:void 0)},En.cloneWith=function(e,t){return Kn(e,4,t="function"==typeof t?t:void 0)},En.conformsTo=function(e,t){return null==t||Zn(e,t,$s(t))},En.deburr=Is,En.defaultTo=function(e,t){return null==e||e!=e?t:e},En.divide=uu,En.endsWith=function(e,t,n){e=ss(e),t=Zr(t);var r=e.length,i=n=void 0===n?r:Xn(rs(n),0,r);return(n-=t.length)>=0&&e.slice(n,i)==t},En.eq=Ta,En.escape=function(e){return(e=ss(e))&&L.test(e)?e.replace(R,Rt):e},En.escapeRegExp=function(e){return(e=ss(e))&&Y.test(e)?e.replace(W,"\\$&"):e},En.every=function(e,t,n){var r=Oa(e)?lt:nr;return n&&so(e,t,n)&&(t=void 0),r(e,Ki(t,3))},En.find=oa,En.findIndex=Io,En.findKey=function(e,t){return bt(e,Ki(t,3),ur)},En.findLast=aa,En.findLastIndex=Oo,En.findLastKey=function(e,t){return bt(e,Ki(t,3),lr)},En.floor=lu,En.forEach=sa,En.forEachRight=ua,En.forIn=function(e,t){return null==e?e:ar(e,Ki(t,3),ws)},En.forInRight=function(e,t){return null==e?e:sr(e,Ki(t,3),ws)},En.forOwn=function(e,t){return e&&ur(e,Ki(t,3))},En.forOwnRight=function(e,t){return e&&lr(e,Ki(t,3))},En.get=gs,En.gt=Da,En.gte=Aa,En.has=function(e,t){return null!=e&&ro(e,t,gr)},En.hasIn=ms,En.head=Po,En.identity=Ws,En.includes=function(e,t,n,r){e=Pa(e)?e:Ts(e),n=n&&!r?rs(n):0;var i=e.length;return n<0&&(n=an(i+n,0)),Ka(e)?n<=i&&e.indexOf(t,n)>-1:!!i&&wt(e,t,n)>-1},En.indexOf=function(e,t,n){var r=null==e?0:e.length;if(!r)return-1;var i=null==n?0:rs(n);return i<0&&(i=an(r+i,0)),wt(e,t,i)},En.inRange=function(e,t,n){return t=ns(t),void 0===n?(n=t,t=0):n=ns(n),function(e,t,n){return e>=sn(t,n)&&e<an(t,n)}(e=os(e),t,n)},En.invoke=bs,En.isArguments=Ia,En.isArray=Oa,En.isArrayBuffer=Ma,En.isArrayLike=Pa,En.isArrayLikeObject=Fa,En.isBoolean=function(e){return!0===e||!1===e||Va(e)&&pr(e)==c},En.isBuffer=Ra,En.isDate=Na,En.isElement=function(e){return Va(e)&&1===e.nodeType&&!Ya(e)},En.isEmpty=function(e){if(null==e)return!0;if(Pa(e)&&(Oa(e)||"string"==typeof e||"function"==typeof e.splice||Ra(e)||Ja(e)||Ia(e)))return!e.length;var t=no(e);if(t==g||t==b)return!e.size;if(fo(e))return!_r(e).length;for(var n in e)if(_e.call(e,n))return!1;return!0},En.isEqual=function(e,t){return $r(e,t)},En.isEqualWith=function(e,t,n){var r=(n="function"==typeof n?n:void 0)?n(e,t):void 0;return void 0===r?$r(e,t,void 0,n):!!r},En.isError=La,En.isFinite=function(e){return"number"==typeof e&&nn(e)},En.isFunction=Ua,En.isInteger=ja,En.isLength=Ba,En.isMap=za,En.isMatch=function(e,t){return e===t||wr(e,t,Ji(t))},En.isMatchWith=function(e,t,n){return n="function"==typeof n?n:void 0,wr(e,t,Ji(t),n)},En.isNaN=function(e){return Wa(e)&&e!=+e},En.isNative=function(e){if(co(e))throw new fe("Unsupported core-js use. Try https://npms.io/search?q=ponyfill.");return xr(e)},En.isNil=function(e){return null==e},En.isNull=function(e){return null===e},En.isNumber=Wa,En.isObject=Ha,En.isObjectLike=Va,En.isPlainObject=Ya,En.isRegExp=Ga,En.isSafeInteger=function(e){return ja(e)&&e>=-9007199254740991&&e<=9007199254740991},En.isSet=Xa,En.isString=Ka,En.isSymbol=Za,En.isTypedArray=Ja,En.isUndefined=function(e){return void 0===e},En.isWeakMap=function(e){return Va(e)&&no(e)==x},En.isWeakSet=function(e){return Va(e)&&"[object WeakSet]"==pr(e)},En.join=function(e,t){return null==e?"":rn.call(e,t)},En.kebabCase=Os,En.last=Lo,En.lastIndexOf=function(e,t,n){var r=null==e?0:e.length;if(!r)return-1;var i=r;return void 0!==n&&(i=(i=rs(n))<0?an(r+i,0):sn(i,r-1)),t==t?function(e,t,n){for(var r=n+1;r--;)if(e[r]===t)return r;return r}(e,t,i):$t(e,qt,i,!0)},En.lowerCase=Ms,En.lowerFirst=Ps,En.lt=Qa,En.lte=es,En.max=function(e){return e&&e.length?rr(e,Ws,hr):void 0},En.maxBy=function(e,t){return e&&e.length?rr(e,Ki(t,2),hr):void 0},En.mean=function(e){return _t(e,Ws)},En.meanBy=function(e,t){return _t(e,Ki(t,2))},En.min=function(e){return e&&e.length?rr(e,Ws,kr):void 0},En.minBy=function(e,t){return e&&e.length?rr(e,Ki(t,2),kr):void 0},En.stubArray=iu,En.stubFalse=ou,En.stubObject=function(){return{}},En.stubString=function(){return""},En.stubTrue=function(){return!0},En.multiply=du,En.nth=function(e,t){return e&&e.length?Ar(e,rs(t)):void 0},En.noConflict=function(){return Ye._===this&&(Ye._=Te),this},En.noop=Zs,En.now=ga,En.pad=function(e,t,n){e=ss(e);var r=(t=rs(t))?zt(e):0;if(!t||r>=t)return e;var i=(t-r)/2;return Ii(Qt(i),n)+e+Ii(Jt(i),n)},En.padEnd=function(e,t,n){e=ss(e);var r=(t=rs(t))?zt(e):0;return t&&r<t?e+Ii(t-r,n):e},En.padStart=function(e,t,n){e=ss(e);var r=(t=rs(t))?zt(e):0;return t&&r<t?Ii(t-r,n)+e:e},En.parseInt=function(e,t,n){return n||null==t?t=0:t&&(t=+t),ln(ss(e).replace(X,""),t||0)},En.random=function(e,t,n){if(n&&"boolean"!=typeof n&&so(e,t,n)&&(t=n=void 0),void 0===n&&("boolean"==typeof t?(n=t,t=void 0):"boolean"==typeof e&&(n=e,e=void 0)),void 0===e&&void 0===t?(e=0,t=1):(e=ns(e),void 0===t?(t=e,e=0):t=ns(t)),e>t){var r=e;e=t,t=r}if(n||e%1||t%1){var i=cn();return sn(e+i*(t-e+He("1e-"+((i+"").length-1))),t)}return Fr(e,t)},En.reduce=function(e,t,n){var r=Oa(e)?gt:Ct,i=arguments.length<3;return r(e,Ki(t,4),n,i,er)},En.reduceRight=function(e,t,n){var r=Oa(e)?mt:Ct,i=arguments.length<3;return r(e,Ki(t,4),n,i,tr)},En.repeat=function(e,t,n){return t=(n?so(e,t,n):void 0===t)?1:rs(t),Rr(ss(e),t)},En.replace=function(){var e=arguments,t=ss(e[0]);return e.length<3?t:t.replace(e[1],e[2])},En.result=function(e,t,n){var r=-1,i=(t=si(t,e)).length;for(i||(i=1,e=void 0);++r<i;){var o=null==e?void 0:e[ko(t[r])];void 0===o&&(r=i,o=n),e=Ua(o)?o.call(e):o}return e},En.round=fu,En.runInContext=e,En.sample=function(e){return(Oa(e)?Ln:Lr)(e)},En.size=function(e){if(null==e)return 0;if(Pa(e))return Ka(e)?zt(e):e.length;var t=no(e);return t==g||t==b?e.size:_r(e).length},En.snakeCase=Fs,En.some=function(e,t,n){var r=Oa(e)?vt:Wr;return n&&so(e,t,n)&&(t=void 0),r(e,Ki(t,3))},En.sortedIndex=function(e,t){return Yr(e,t)},En.sortedIndexBy=function(e,t,n){return Gr(e,t,Ki(n,2))},En.sortedIndexOf=function(e,t){var n=null==e?0:e.length;if(n){var r=Yr(e,t);if(r<n&&Ta(e[r],t))return r}return-1},En.sortedLastIndex=function(e,t){return Yr(e,t,!0)},En.sortedLastIndexBy=function(e,t,n){return Gr(e,t,Ki(n,2),!0)},En.sortedLastIndexOf=function(e,t){if(null==e?0:e.length){var n=Yr(e,t,!0)-1;if(Ta(e[n],t))return n}return-1},En.startCase=Rs,En.startsWith=function(e,t,n){return e=ss(e),n=null==n?0:Xn(rs(n),0,e.length),t=Zr(t),e.slice(n,n+t.length)==t},En.subtract=pu,En.sum=function(e){return e&&e.length?Et(e,Ws):0},En.sumBy=function(e,t){return e&&e.length?Et(e,Ki(t,2)):0},En.template=function(e,t,n){var r=En.templateSettings;n&&so(e,t,n)&&(t=void 0),e=ss(e),t=cs({},t,r,Ui);var i,o,a=cs({},t.imports,r.imports,Ui),s=$s(a),u=At(a,s),l=0,c=t.interpolate||ce,d="__p += '",f=me((t.escape||ce).source+"|"+c.source+"|"+(c===B?ne:ce).source+"|"+(t.evaluate||ce).source+"|$","g"),p="//# sourceURL="+(_e.call(t,"sourceURL")?(t.sourceURL+"").replace(/[\r\n]/g," "):"lodash.templateSources["+ ++Le+"]")+"\n";e.replace(f,(function(t,n,r,a,s,u){return r||(r=a),d+=e.slice(l,u).replace(de,Nt),n&&(i=!0,d+="' +\n__e("+n+") +\n'"),s&&(o=!0,d+="';\n"+s+";\n__p += '"),r&&(d+="' +\n((__t = ("+r+")) == null ? '' : __t) +\n'"),l=u+t.length,t})),d+="';\n";var h=_e.call(t,"variable")&&t.variable;h||(d="with (obj) {\n"+d+"\n}\n"),d=(o?d.replace(O,""):d).replace(M,"$1").replace(P,"$1;"),d="function("+(h||"obj")+") {\n"+(h?"":"obj || (obj = {});\n")+"var __t, __p = ''"+(i?", __e = _.escape":"")+(o?", __j = Array.prototype.join;\nfunction print() { __p += __j.call(arguments, '') }\n":";\n")+d+"return __p\n}";var g=js((function(){return pe(s,p+"return "+d).apply(void 0,u)}));if(g.source=d,La(g))throw g;return g},En.times=function(e,t){if((e=rs(e))<1||e>9007199254740991)return[];var n=4294967295,r=sn(e,4294967295);e-=4294967295;for(var i=Tt(r,t=Ki(t));++n<e;)t(n);return i},En.toFinite=ns,En.toInteger=rs,En.toLength=is,En.toLower=function(e){return ss(e).toLowerCase()},En.toNumber=os,En.toSafeInteger=function(e){return e?Xn(rs(e),-9007199254740991,9007199254740991):0===e?e:0},En.toString=ss,En.toUpper=function(e){return ss(e).toUpperCase()},En.trim=function(e,t,n){if((e=ss(e))&&(n||void 0===t))return e.replace(G,"");if(!e||!(t=Zr(t)))return e;var r=Wt(e),i=Wt(t);return li(r,Ot(r,i),Mt(r,i)+1).join("")},En.trimEnd=function(e,t,n){if((e=ss(e))&&(n||void 0===t))return e.replace(K,"");if(!e||!(t=Zr(t)))return e;var r=Wt(e);return li(r,0,Mt(r,Wt(t))+1).join("")},En.trimStart=function(e,t,n){if((e=ss(e))&&(n||void 0===t))return e.replace(X,"");if(!e||!(t=Zr(t)))return e;var r=Wt(e);return li(r,Ot(r,Wt(t))).join("")},En.truncate=function(e,t){var n=30,r="...";if(Ha(t)){var i="separator"in t?t.separator:i;n="length"in t?rs(t.length):n,r="omission"in t?Zr(t.omission):r}var o=(e=ss(e)).length;if(Lt(e)){var a=Wt(e);o=a.length}if(n>=o)return e;var s=n-zt(r);if(s<1)return r;var u=a?li(a,0,s).join(""):e.slice(0,s);if(void 0===i)return u+r;if(a&&(s+=u.length-s),Ga(i)){if(e.slice(s).search(i)){var l,c=u;for(i.global||(i=me(i.source,ss(re.exec(i))+"g")),i.lastIndex=0;l=i.exec(c);)var d=l.index;u=u.slice(0,void 0===d?s:d)}}else if(e.indexOf(Zr(i),s)!=s){var f=u.lastIndexOf(i);f>-1&&(u=u.slice(0,f))}return u+r},En.unescape=function(e){return(e=ss(e))&&N.test(e)?e.replace(F,Yt):e},En.uniqueId=function(e){var t=++Se;return ss(e)+t},En.upperCase=Ns,En.upperFirst=Ls,En.each=sa,En.eachRight=ua,En.first=Po,Ks(En,(cu={},ur(En,(function(e,t){_e.call(En.prototype,t)||(cu[t]=e)})),cu),{chain:!1}),En.VERSION="4.17.15",st(["bind","bindKey","curry","curryRight","partial","partialRight"],(function(e){En[e].placeholder=En})),st(["drop","take"],(function(e,t){In.prototype[e]=function(n){n=void 0===n?1:an(rs(n),0);var r=this.__filtered__&&!t?new In(this):this.clone();return r.__filtered__?r.__takeCount__=sn(n,r.__takeCount__):r.__views__.push({size:sn(n,4294967295),type:e+(r.__dir__<0?"Right":"")}),r},In.prototype[e+"Right"]=function(t){return this.reverse()[e](t).reverse()}})),st(["filter","map","takeWhile"],(function(e,t){var n=t+1,r=1==n||3==n;In.prototype[e]=function(e){var t=this.clone();return t.__iteratees__.push({iteratee:Ki(e,3),type:n}),t.__filtered__=t.__filtered__||r,t}})),st(["head","last"],(function(e,t){var n="take"+(t?"Right":"");In.prototype[e]=function(){return this[n](1).value()[0]}})),st(["initial","tail"],(function(e,t){var n="drop"+(t?"":"Right");In.prototype[e]=function(){return this.__filtered__?new In(this):this[n](1)}})),In.prototype.compact=function(){return this.filter(Ws)},In.prototype.find=function(e){return this.filter(e).head()},In.prototype.findLast=function(e){return this.reverse().find(e)},In.prototype.invokeMap=Nr((function(e,t){return"function"==typeof e?new In(this):this.map((function(n){return yr(n,e,t)}))})),In.prototype.reject=function(e){return this.filter(_a(Ki(e)))},In.prototype.slice=function(e,t){e=rs(e);var n=this;return n.__filtered__&&(e>0||t<0)?new In(n):(e<0?n=n.takeRight(-e):e&&(n=n.drop(e)),void 0!==t&&(n=(t=rs(t))<0?n.dropRight(-t):n.take(t-e)),n)},In.prototype.takeRightWhile=function(e){return this.reverse().takeWhile(e).reverse()},In.prototype.toArray=function(){return this.take(4294967295)},ur(In.prototype,(function(e,t){var n=/^(?:filter|find|map|reject)|While$/.test(t),r=/^(?:head|last)$/.test(t),i=En[r?"take"+("last"==t?"Right":""):t],o=r||/^find/.test(t);i&&(En.prototype[t]=function(){var t=this.__wrapped__,a=r?[1]:arguments,s=t instanceof In,u=a[0],l=s||Oa(t),c=function(e){var t=i.apply(En,ht([e],a));return r&&d?t[0]:t};l&&n&&"function"==typeof u&&1!=u.length&&(s=l=!1);var d=this.__chain__,f=!!this.__actions__.length,p=o&&!d,h=s&&!f;if(!o&&l){t=h?t:new In(this);var g=e.apply(t,a);return g.__actions__.push({func:na,args:[c],thisArg:void 0}),new An(g,d)}return p&&h?e.apply(this,a):(g=this.thru(c),p?r?g.value()[0]:g.value():g)})})),st(["pop","push","shift","sort","splice","unshift"],(function(e){var t=be[e],n=/^(?:push|sort|unshift)$/.test(e)?"tap":"thru",r=/^(?:pop|shift)$/.test(e);En.prototype[e]=function(){var e=arguments;if(r&&!this.__chain__){var i=this.value();return t.apply(Oa(i)?i:[],e)}return this[n]((function(n){return t.apply(Oa(n)?n:[],e)}))}})),ur(In.prototype,(function(e,t){var n=En[t];if(n){var r=n.name+"";_e.call(bn,r)||(bn[r]=[]),bn[r].push({name:t,func:n})}})),bn[Ei(void 0,2).name]=[{name:"wrapper",func:void 0}],In.prototype.clone=function(){var e=new In(this.__wrapped__);return e.__actions__=vi(this.__actions__),e.__dir__=this.__dir__,e.__filtered__=this.__filtered__,e.__iteratees__=vi(this.__iteratees__),e.__takeCount__=this.__takeCount__,e.__views__=vi(this.__views__),e},In.prototype.reverse=function(){if(this.__filtered__){var e=new In(this);e.__dir__=-1,e.__filtered__=!0}else(e=this.clone()).__dir__*=-1;return e},In.prototype.value=function(){var e=this.__wrapped__.value(),t=this.__dir__,n=Oa(e),r=t<0,i=n?e.length:0,o=function(e,t,n){var r=-1,i=n.length;for(;++r<i;){var o=n[r],a=o.size;switch(o.type){case"drop":e+=a;break;case"dropRight":t-=a;break;case"take":t=sn(t,e+a);break;case"takeRight":e=an(e,t-a)}}return{start:e,end:t}}(0,i,this.__views__),a=o.start,s=o.end,u=s-a,l=r?s:a-1,c=this.__iteratees__,d=c.length,f=0,p=sn(u,this.__takeCount__);if(!n||!r&&i==u&&p==u)return ni(e,this.__actions__);var h=[];e:for(;u--&&f<p;){for(var g=-1,m=e[l+=t];++g<d;){var v=c[g],y=v.iteratee,b=v.type,$=y(m);if(2==b)m=$;else if(!$){if(1==b)continue e;break e}}h[f++]=m}return h},En.prototype.at=ra,En.prototype.chain=function(){return ta(this)},En.prototype.commit=function(){return new An(this.value(),this.__chain__)},En.prototype.next=function(){void 0===this.__values__&&(this.__values__=ts(this.value()));var e=this.__index__>=this.__values__.length;return{done:e,value:e?void 0:this.__values__[this.__index__++]}},En.prototype.plant=function(e){for(var t,n=this;n instanceof Dn;){var r=Eo(n);r.__index__=0,r.__values__=void 0,t?i.__wrapped__=r:t=r;var i=r;n=n.__wrapped__}return i.__wrapped__=e,t},En.prototype.reverse=function(){var e=this.__wrapped__;if(e instanceof In){var t=e;return this.__actions__.length&&(t=new In(this)),(t=t.reverse()).__actions__.push({func:na,args:[Ho],thisArg:void 0}),new An(t,this.__chain__)}return this.thru(Ho)},En.prototype.toJSON=En.prototype.valueOf=En.prototype.value=function(){return ni(this.__wrapped__,this.__actions__)},En.prototype.first=En.prototype.head,Je&&(En.prototype[Je]=function(){return this}),En}();Ye._=Gt,void 0===(i=function(){return Gt}.call(t,n,t,r))||(r.exports=i)}).call(this)}).call(this,n(39),n(56)(e))},function(e,t,n){var r,i,o,a,s,u,l,c,d=n(25),f=n(84).f,p=n(51),h=n(180).set,g=n(181),m=d.MutationObserver||d.WebKitMutationObserver,v=d.process,y=d.Promise,b="process"==p(v),$=f(d,"queueMicrotask"),w=$&&$.value;w||(r=function(){var e,t;for(b&&(e=v.domain)&&e.exit();i;){t=i.fn,i=i.next;try{t()}catch(e){throw i?a():o=void 0,e}}o=void 0,e&&e.enter()},b?a=function(){v.nextTick(r)}:m&&!g?(s=!0,u=document.createTextNode(""),new m(r).observe(u,{characterData:!0}),a=function(){u.data=s=!s}):y&&y.resolve?(l=y.resolve(void 0),c=l.then,a=function(){c.call(l,r)}):a=function(){h.call(d,r)}),e.exports=w||function(e){var t={fn:e,next:void 0};o&&(o.next=t),i||(i=t,a()),o=t}},function(e,t,n){var r=n(25);e.exports=function(e,t){var n=r.console;n&&n.error&&(1===arguments.length?n.error(e):n.error(e,t))}},function(e,t){e.exports=function(e){try{return{error:!1,value:e()}}catch(e){return{error:!0,value:e}}}},function(e,t,n){var r=n(127);e.exports=function(e){if(r(e))throw TypeError("The method doesn't accept regular expressions");return e}},function(e,t,n){var r=n(21)("match");e.exports=function(e){var t=/./;try{"/./"[e](t)}catch(n){try{return t[r]=!1,"/./"[e](t)}catch(e){}}return!1}},function(e,t,n){var r=n(61),i=n(41),o=n(73),a=n(35),s=function(e){return function(t,n,s,u){r(n);var l=i(t),c=o(l),d=a(l.length),f=e?d-1:0,p=e?-1:1;if(s<2)for(;;){if(f in c){u=c[f],f+=p;break}if(f+=p,e?f<0:d<=f)throw TypeError("Reduce of empty array with no initial value")}for(;e?f>=0:d>f;f+=p)f in c&&(u=n(u,c[f],f,l));return u}};e.exports={left:s(!1),right:s(!0)}},function(e,t,n){var r=n(45),i="["+n(186)+"]",o=RegExp("^"+i+i+"*"),a=RegExp(i+i+"*$"),s=function(e){return function(t){var n=String(r(t));return 1&e&&(n=n.replace(o,"")),2&e&&(n=n.replace(a,"")),n}};e.exports={start:s(1),end:s(2),trim:s(3)}},function(e,t,n){var r=n(19),i=n(186);e.exports=function(e){return r((function(){return!!i[e]()||"​᠎"!="​᠎"[e]()||i[e].name!==e}))}},function(e,t,n){var r=n(51);e.exports=function(e){if("number"!=typeof e&&"Number"!=r(e))throw TypeError("Incorrect invocation");return+e}},function(e,t,n){"use strict";var r=n(55),i=n(45);e.exports="".repeat||function(e){var t=String(i(this)),n="",o=r(e);if(o<0||o==1/0)throw RangeError("Wrong number of repetitions");for(;o>0;(o>>>=1)&&(t+=t))1&o&&(n+=t);return n}},,,,,,,,,,,,,,,,,,function(e,t,n){"use strict";function r(e,t){return Object.prototype.hasOwnProperty.call(e,t)}e.exports=function(e,t,n,o){t=t||"&",n=n||"=";var a={};if("string"!=typeof e||0===e.length)return a;var s=/\+/g;e=e.split(t);var u=1e3;o&&"number"==typeof o.maxKeys&&(u=o.maxKeys);var l=e.length;u>0&&l>u&&(l=u);for(var c=0;c<l;++c){var d,f,p,h,g=e[c].replace(s,"%20"),m=g.indexOf(n);m>=0?(d=g.substr(0,m),f=g.substr(m+1)):(d=g,f=""),p=decodeURIComponent(d),h=decodeURIComponent(f),r(a,p)?i(a[p])?a[p].push(h):a[p]=[a[p],h]:a[p]=h}return a};var i=Array.isArray||function(e){return"[object Array]"===Object.prototype.toString.call(e)}},,function(e,t,n){"use strict";var r=/[^\0-\u007E]/,i=/[.\u3002\uFF0E\uFF61]/g,o="Overflow: input needs wider integers to process",a=Math.floor,s=String.fromCharCode,u=function(e){return e+22+75*(e<26)},l=function(e,t,n){var r=0;for(e=n?a(e/700):e>>1,e+=a(e/t);e>455;r+=36)e=a(e/35);return a(r+36*e/(e+38))},c=function(e){var t,n,r=[],i=(e=function(e){for(var t=[],n=0,r=e.length;n<r;){var i=e.charCodeAt(n++);if(i>=55296&&i<=56319&&n<r){var o=e.charCodeAt(n++);56320==(64512&o)?t.push(((1023&i)<<10)+(1023&o)+65536):(t.push(i),n--)}else t.push(i)}return t}(e)).length,c=128,d=0,f=72;for(t=0;t<e.length;t++)(n=e[t])<128&&r.push(s(n));var p=r.length,h=p;for(p&&r.push("-");h<i;){var g=2147483647;for(t=0;t<e.length;t++)(n=e[t])>=c&&n<g&&(g=n);var m=h+1;if(g-c>a((2147483647-d)/m))throw RangeError(o);for(d+=(g-c)*m,c=g,t=0;t<e.length;t++){if((n=e[t])<c&&++d>2147483647)throw RangeError(o);if(n==c){for(var v=d,y=36;;y+=36){var b=y<=f?1:y>=f+26?26:y-f;if(v<b)break;var $=v-b,w=36-b;r.push(s(u(b+$%w))),v=a($/w)}r.push(s(u(v))),f=l(d,m,h==p),d=0,++h}}++d,++c}return r.join("")};e.exports=function(e){var t,n,o=[],a=e.toLowerCase().replace(i,".").split(".");for(t=0;t<a.length;t++)n=a[t],o.push(r.test(n)?"xn--"+c(n):n);return o.join(".")}},function(e,t,n){"use strict";n(8);var r=n(16),i=n(53),o=n(196),a=n(34),s=n(121),u=n(60),l=n(162),c=n(52),d=n(77),f=n(31),p=n(66),h=n(115),g=n(29),m=n(28),v=n(64),y=n(63),b=n(249),$=n(96),w=n(21),x=i("fetch"),q=i("Headers"),_=w("iterator"),S=c.set,k=c.getterFor("URLSearchParams"),C=c.getterFor("URLSearchParamsIterator"),E=/\+/g,T=Array(4),D=function(e){return T[e-1]||(T[e-1]=RegExp("((?:%[\\da-f]{2}){"+e+"})","gi"))},A=function(e){try{return decodeURIComponent(e)}catch(t){return e}},I=function(e){var t=e.replace(E," "),n=4;try{return decodeURIComponent(t)}catch(e){for(;n;)t=t.replace(D(n--),A);return t}},O=/[!'()~]|%20/g,M={"!":"%21","'":"%27","(":"%28",")":"%29","~":"%7E","%20":"+"},P=function(e){return M[e]},F=function(e){return encodeURIComponent(e).replace(O,P)},R=function(e,t){if(t)for(var n,r,i=t.split("&"),o=0;o<i.length;)(n=i[o++]).length&&(r=n.split("="),e.push({key:I(r.shift()),value:I(r.join("="))}))},N=function(e){this.entries.length=0,R(this.entries,e)},L=function(e,t){if(e<t)throw TypeError("Not enough arguments")},U=l((function(e,t){S(this,{type:"URLSearchParamsIterator",iterator:b(k(e).entries),kind:t})}),"Iterator",(function(){var e=C(this),t=e.kind,n=e.iterator.next(),r=n.value;return n.done||(n.value="keys"===t?r.key:"values"===t?r.value:[r.key,r.value]),n})),j=function(){d(this,j,"URLSearchParams");var e,t,n,r,i,o,a,s,u,l=arguments.length>0?arguments[0]:void 0,c=this,p=[];if(S(c,{type:"URLSearchParams",entries:p,updateURL:function(){},updateSearchParams:N}),void 0!==l)if(m(l))if("function"==typeof(e=$(l)))for(n=(t=e.call(l)).next;!(r=n.call(t)).done;){if((a=(o=(i=b(g(r.value))).next).call(i)).done||(s=o.call(i)).done||!o.call(i).done)throw TypeError("Expected sequence with length 2");p.push({key:a.value+"",value:s.value+""})}else for(u in l)f(l,u)&&p.push({key:u,value:l[u]+""});else R(p,"string"==typeof l?"?"===l.charAt(0)?l.slice(1):l:l+"")},B=j.prototype;s(B,{append:function(e,t){L(arguments.length,2);var n=k(this);n.entries.push({key:e+"",value:t+""}),n.updateURL()},delete:function(e){L(arguments.length,1);for(var t=k(this),n=t.entries,r=e+"",i=0;i<n.length;)n[i].key===r?n.splice(i,1):i++;t.updateURL()},get:function(e){L(arguments.length,1);for(var t=k(this).entries,n=e+"",r=0;r<t.length;r++)if(t[r].key===n)return t[r].value;return null},getAll:function(e){L(arguments.length,1);for(var t=k(this).entries,n=e+"",r=[],i=0;i<t.length;i++)t[i].key===n&&r.push(t[i].value);return r},has:function(e){L(arguments.length,1);for(var t=k(this).entries,n=e+"",r=0;r<t.length;)if(t[r++].key===n)return!0;return!1},set:function(e,t){L(arguments.length,1);for(var n,r=k(this),i=r.entries,o=!1,a=e+"",s=t+"",u=0;u<i.length;u++)(n=i[u]).key===a&&(o?i.splice(u--,1):(o=!0,n.value=s));o||i.push({key:a,value:s}),r.updateURL()},sort:function(){var e,t,n,r=k(this),i=r.entries,o=i.slice();for(i.length=0,n=0;n<o.length;n++){for(e=o[n],t=0;t<n;t++)if(i[t].key>e.key){i.splice(t,0,e);break}t===n&&i.push(e)}r.updateURL()},forEach:function(e){for(var t,n=k(this).entries,r=p(e,arguments.length>1?arguments[1]:void 0,3),i=0;i<n.length;)r((t=n[i++]).value,t.key,this)},keys:function(){return new U(this,"keys")},values:function(){return new U(this,"values")},entries:function(){return new U(this,"entries")}},{enumerable:!0}),a(B,_,B.entries),a(B,"toString",(function(){for(var e,t=k(this).entries,n=[],r=0;r<t.length;)e=t[r++],n.push(F(e.key)+"="+F(e.value));return n.join("&")}),{enumerable:!0}),u(j,"URLSearchParams"),r({global:!0,forced:!o},{URLSearchParams:j}),o||"function"!=typeof x||"function"!=typeof q||r({global:!0,enumerable:!0,forced:!0},{fetch:function(e){var t,n,r,i=[e];return arguments.length>1&&(t=arguments[1],m(t)&&(n=t.body,"URLSearchParams"===h(n)&&((r=t.headers?new q(t.headers):new q).has("content-type")||r.set("content-type","application/x-www-form-urlencoded;charset=UTF-8"),t=v(t,{body:y(0,String(n)),headers:y(0,r)}))),i.push(t)),x.apply(this,i)}}),e.exports={URLSearchParams:j,getState:k}},function(e,t,n){var r=n(29),i=n(96);e.exports=function(e){var t=i(e);if("function"!=typeof t)throw TypeError(String(e)+" is not iterable");return r(t.call(e))}},function(e,t,n){"use strict";var r=n(50),i=n(55),o=n(35),a=n(67),s=n(44),u=Math.min,l=[].lastIndexOf,c=!!l&&1/[1].lastIndexOf(1,-0)<0,d=a("lastIndexOf"),f=s("indexOf",{ACCESSORS:!0,1:0}),p=c||!d||!f;e.exports=p?function(e){if(c)return l.apply(this,arguments)||0;var t=r(this),n=o(t.length),a=n-1;for(arguments.length>1&&(a=u(a,i(arguments[1]))),a<0&&(a=n+a);a>=0;a--)if(a in t&&t[a]===e)return a||0;return-1}:l}]]);

==> mode-latex.js <==
ace.define("ace/mode/latex_highlight_rules",[], function(require, exports, module) {
"use strict";

var oop = require("../lib/oop");
var TextHighlightRules = require("./text_highlight_rules").TextHighlightRules;

var LatexHighlightRules = function() {  

    this.$rules = {
        "start" : [{
            token : "comment",
            regex : "%.*$"
        }, {
            token : ["keyword", "lparen", "variable.parameter", "rparen", "lparen", "storage.type", "rparen"],
            regex : "(\\\\(?:documentclass|usepackage|input))(?:(\\[)([^\\]]*)(\\]))?({)([^}]*)(})"
        }, {
            token : ["keyword", "lparen", "variable.parameter", "rparen"],
            regex : "(\\\\(?:label|(?:eq|page|v|c|C)?ref|cite(?:[^{]*)))(?:({)([^}]*)(}))?"
        }, {
            token : ["storage.type", "lparen", "variable.parameter", "rparen"],
            regex : "(\\\\begin)({)(verbatim)(})",
            next : "verbatim"
        },  {
            token : ["storage.type", "lparen", "variable.parameter", "rparen"],
            regex : "(\\\\begin)({)(lstlisting)(})",
            next : "lstlisting"
        },  {
            token : ["storage.type", "lparen", "variable.parameter", "rparen"],
            regex : "(\\\\(?:begin|end))({)([\\w*]*)(})"
        }, {
            token : "storage.type",
            regex : /\\verb\b\*?/,
            next : [{
                token : ["keyword.operator", "string", "keyword.operator"],
                regex : "(.)(.*?)(\\1|$)|",
                next : "start"
            }]
        }, {
            token : "storage.type",
            regex : "\\\\[a-zA-Z]+"
        }, {
            token : "lparen",
            regex : "[[({]"
        }, {
            token : "rparen",
            regex : "[\\])}]"
        }, {
            token : "constant.character.escape",
            regex : "\\\\[^a-zA-Z]?"
        }, {
            token : "string",
            regex : "\\${1,2}",
            next  : "equation"
        }],
        "equation" : [{
            token : "comment",
            regex : "%.*$"
        }, {
            token : "string",
            regex : "\\${1,2}",
            next  : "start"
        }, {
            token : "constant.character.escape",
            regex : "\\\\(?:[^a-zA-Z]|[a-zA-Z]+)"
        }, {
            token : "error", 
            regex : "^\\s*$", 
            next : "start" 
        }, {
            defaultToken : "string"
        }],
        "verbatim": [{
            token : ["storage.type", "lparen", "variable.parameter", "rparen"],
            regex : "(\\\\end)({)(verbatim)(})",
            next : "start"
        }, {
            defaultToken : "text"
        }],
        "lstlisting": [{
            token : ["storage.type", "lparen", "variable.parameter", "rparen"],
            regex : "(\\\\end)({)(lstlisting)(})",
            next : "start"
        }, {
            defaultToken : "text"
        }]
    };
    
    this.normalizeRules();
};
oop.inherits(LatexHighlightRules, TextHighlightRules);

exports.LatexHighlightRules = LatexHighlightRules;

});

ace.define("ace/mode/folding/latex",[], function(require, exports, module) {
"use strict";

var oop = require("../../lib/oop");
var BaseFoldMode = require("./fold_mode").FoldMode;
var Range = require("../../range").Range;
var TokenIterator = require("../../token_iterator").TokenIterator;
var keywordLevels = {
    "\\subparagraph": 1,
    "\\paragraph": 2,
    "\\subsubsubsection": 3,
    "\\subsubsection": 4,
    "\\subsection": 5,
    "\\section": 6,
    "\\chapter": 7,
    "\\part": 8,
    "\\begin": 9,
    "\\end": 10
};

var FoldMode = exports.FoldMode = function() {};

oop.inherits(FoldMode, BaseFoldMode);

(function() {

    this.foldingStartMarker = /^\s*\\(begin)|\s*\\(part|chapter|(?:sub)*(?:section|paragraph))\b|{\s*$/;
    this.foldingStopMarker = /^\s*\\(end)\b|^\s*}/;

    this.getFoldWidgetRange = function(session, foldStyle, row) {
        var line = session.doc.getLine(row);
        var match = this.foldingStartMarker.exec(line);
        if (match) {
            if (match[1])
                return this.latexBlock(session, row, match[0].length - 1);
            if (match[2])
                return this.latexSection(session, row, match[0].length - 1);

            return this.openingBracketBlock(session, "{", row, match.index);
        }

        var match = this.foldingStopMarker.exec(line);
        if (match) {
            if (match[1])
                return this.latexBlock(session, row, match[0].length - 1);

            return this.closingBracketBlock(session, "}", row, match.index + match[0].length);
        }
    };

    this.latexBlock = function(session, row, column, returnRange) {
        var keywords = {
            "\\begin": 1,
            "\\end": -1
        };

        var stream = new TokenIterator(session, row, column);
        var token = stream.getCurrentToken();
        if (!token || !(token.type == "storage.type" || token.type == "constant.character.escape"))
            return;

        var val = token.value;
        var dir = keywords[val];

        var getType = function() {
            var token = stream.stepForward();
            var type = token.type == "lparen" ?stream.stepForward().value : "";
            if (dir === -1) {
                stream.stepBackward();
                if (type)
                    stream.stepBackward();
            }
            return type;
        };
        var stack = [getType()];
        var startColumn = dir === -1 ? stream.getCurrentTokenColumn() : session.getLine(row).length;
        var startRow = row;

        stream.step = dir === -1 ? stream.stepBackward : stream.stepForward;
        while(token = stream.step()) {
            if (!token || !(token.type == "storage.type" || token.type == "constant.character.escape"))
                continue;
            var level = keywords[token.value];
            if (!level)
                continue;
            var type = getType();
            if (level === dir)
                stack.unshift(type);
            else if (stack.shift() !== type || !stack.length)
                break;
        }

        if (stack.length)
            return;
        
        if (dir == 1) {
            stream.stepBackward();
            stream.stepBackward();
        }
        
        if (returnRange)
            return stream.getCurrentTokenRange();

        var row = stream.getCurrentTokenRow();
        if (dir === -1)
            return new Range(row, session.getLine(row).length, startRow, startColumn);
        else
            return new Range(startRow, startColumn, row, stream.getCurrentTokenColumn());
    };

    this.latexSection = function(session, row, column) {
        var stream = new TokenIterator(session, row, column);
        var token = stream.getCurrentToken();
        if (!token || token.type != "storage.type")
            return;

        var startLevel = keywordLevels[token.value] || 0;
        var stackDepth = 0;
        var endRow = row;

        while(token = stream.stepForward()) {
            if (token.type !== "storage.type")
                continue;
            var level = keywordLevels[token.value] || 0;

            if (level >= 9) {
                if (!stackDepth)
                    endRow = stream.getCurrentTokenRow() - 1;
                stackDepth += level == 9 ? 1 : - 1;
                if (stackDepth < 0)
                    break;
            } else if (level >= startLevel)
                break;
        }

        if (!stackDepth)
            endRow = stream.getCurrentTokenRow() - 1;

        while (endRow > row && !/\S/.test(session.getLine(endRow)))
            endRow--;

        return new Range(
            row, session.getLine(row).length,
            endRow, session.getLine(endRow).length
        );
    };

}).call(FoldMode.prototype);

});

ace.define("ace/mode/behaviour/latex",[], function(require, exports, module) {
"use strict";

var oop = require("../../lib/oop");
var Behaviour = require("../behaviour").Behaviour;
var TokenIterator = require("../../token_iterator").TokenIterator;
var lang = require("../../lib/lang");

var SAFE_INSERT_IN_TOKENS =
    ["text", "paren.rparen", "punctuation.operator"];
var SAFE_INSERT_BEFORE_TOKENS =
    ["text", "paren.rparen", "punctuation.operator", "comment"];

var context;
var contextCache = {};
var initContext = function(editor) {
    var id = -1;
    if (editor.multiSelect) {
        id = editor.selection.index;
        if (contextCache.rangeCount != editor.multiSelect.rangeCount)
            contextCache = {rangeCount: editor.multiSelect.rangeCount};
    }
    if (contextCache[id])
        return context = contextCache[id];
    context = contextCache[id] = {
        autoInsertedBrackets: 0,
        autoInsertedRow: -1,
        autoInsertedLineEnd: "",
        maybeInsertedBrackets: 0,
        maybeInsertedRow: -1,
        maybeInsertedLineStart: "",
        maybeInsertedLineEnd: ""
    };
};

var getWrapped = function(selection, selected, opening, closing) {
    var rowDiff = selection.end.row - selection.start.row;
    return {
        text: opening + selected + closing,
        selection: [
                0,
                selection.start.column + 1,
                rowDiff,
                selection.end.column + (rowDiff ? 0 : 1)
            ]
    };
};

var LatexBehaviour = function() {
    this.add("braces", "insertion", function(state, action, editor, session, text) {
				if (editor.completer && editor.completer.popup && editor.completer.popup.isOpen) {
					return;
				}
        var cursor = editor.getCursorPosition();
        var line = session.doc.getLine(cursor.row);
        var lastChar = line[cursor.column-1];
        if (lastChar === '\\') {
          return;
        }
        if (text == '{') {
            initContext(editor);
            var selection = editor.getSelectionRange();
            var selected = session.doc.getTextRange(selection);
            if (selected !== "" && editor.getWrapBehavioursEnabled()) {
                return getWrapped(selection, selected, '{', '}');
            } else if (LatexBehaviour.isSaneInsertion(editor, session)) {
                LatexBehaviour.recordAutoInsert(editor, session, "}");
                return {
                    text: '{}',
                    selection: [1, 1]
                };
            }
        } else if (text == '}') {
            initContext(editor);
            var rightChar = line.substring(cursor.column, cursor.column + 1);
            if (rightChar == '}') {
                var matching = session.$findOpeningBracket('}', {column: cursor.column + 1, row: cursor.row});
                if (matching !== null && LatexBehaviour.isAutoInsertedClosing(cursor, line, text)) {
                    LatexBehaviour.popAutoInsertedClosing();
                    return {
                        text: '',
                        selection: [1, 1]
                    };
                }
            }
        }
    });

    this.add("braces", "deletion", function(state, action, editor, session, range) {
			if (editor.completer && editor.completer.popup && editor.completer.popup.isOpen) {
				return;
			}
      var selected = session.doc.getTextRange(range);
      if (!range.isMultiLine() && selected == '{') {
        initContext(editor);
        var line = session.doc.getLine(range.start.row);
        var rightChar = line.substring(range.start.column + 1, range.start.column + 2);
        if (rightChar == '}') {
          range.end.column++;
          return range;
        }
      }
    });

    this.add("brackets", "insertion", function(state, action, editor, session, text) {
				if (editor.completer && editor.completer.popup && editor.completer.popup.isOpen) {
					return;
				}
        var cursor = editor.getCursorPosition();
        var line = session.doc.getLine(cursor.row);
        var lastChar = line[cursor.column-1];
        if (lastChar === '\\') {
          return;
        }
        if (text == '[') {
            initContext(editor);
            var selection = editor.getSelectionRange();
            var selected = session.doc.getTextRange(selection);
            if (selected !== "" && editor.getWrapBehavioursEnabled()) {
                return getWrapped(selection, selected, '[', ']');
            } else if (LatexBehaviour.isSaneInsertion(editor, session)) {
                LatexBehaviour.recordAutoInsert(editor, session, "]");
                return {
                    text: '[]',
                    selection: [1, 1]
                };
            }
        } else if (text == ']') {
            initContext(editor);
            var rightChar = line.substring(cursor.column, cursor.column + 1);
            if (rightChar == ']') {
                var matching = session.$findOpeningBracket(']', {column: cursor.column + 1, row: cursor.row});
                if (matching !== null && LatexBehaviour.isAutoInsertedClosing(cursor, line, text)) {
                    LatexBehaviour.popAutoInsertedClosing();
                    return {
                        text: '',
                        selection: [1, 1]
                    };
                }
            }
        }
    });

    this.add("brackets", "deletion", function(state, action, editor, session, range) {
				if (editor.completer && editor.completer.popup && editor.completer.popup.isOpen) {
					return;
				}
        var selected = session.doc.getTextRange(range);
        if (!range.isMultiLine() && selected == '[') {
            initContext(editor);
            var line = session.doc.getLine(range.start.row);
            var rightChar = line.substring(range.start.column + 1, range.start.column + 2);
            if (rightChar == ']') {
                range.end.column++;
                return range;
            }
        }
    });

    this.add("dollars", "insertion", function(state, action, editor, session, text) {
        var cursor = editor.getCursorPosition();
        var line = session.doc.getLine(cursor.row);
        var lastChar = line[cursor.column-1];
        if (lastChar === '\\') {
          return;
        }
        if (text == '$') {
            if (this.lineCommentStart && this.lineCommentStart.indexOf(text) != -1)
                return;
            initContext(editor);
            var quote = text;
            var selection = editor.getSelectionRange();
            var selected = session.doc.getTextRange(selection);
            if (selected !== "" && selected !== "$" && editor.getWrapBehavioursEnabled()) {
                return getWrapped(selection, selected, quote, quote);
            } else if (!selected) {
                var leftChar = line.substring(cursor.column-1, cursor.column);
                var rightChar = line.substring(cursor.column, cursor.column + 1);

                var token = session.getTokenAt(cursor.row, cursor.column);
                var rightToken = session.getTokenAt(cursor.row, cursor.column + 1);

                var stringBefore = token && /string|escape/.test(token.type);
                var stringAfter = !rightToken || /string|escape/.test(rightToken.type);

                var pair;
                if (rightChar == quote) {
                    pair = stringBefore !== stringAfter;
                    if (pair && /string\.end/.test(rightToken.type))
                        pair = false;
                } else {
                    if (stringBefore && !stringAfter)
                        return null; // wrap string with different quote
                    if (stringBefore && stringAfter)
                        return null; // do not pair quotes inside strings
                    var wordRe = session.$mode.tokenRe;
                    wordRe.lastIndex = 0;
                    var isWordBefore = wordRe.test(leftChar);
                    wordRe.lastIndex = 0;
                    var isWordAfter = wordRe.test(leftChar);
                    if (isWordBefore || isWordAfter)
                        return null; // before or after alphanumeric
                    if (rightChar && !/[\s;,.})\]\\]/.test(rightChar))
                        return null; // there is rightChar and it isn't closing
                    pair = true;
                }
                return {
                    text: pair ? quote + quote : "",
                    selection: [1,1]
                };
            }
        }
    });

    this.add("dollars", "deletion", function(state, action, editor, session, range) {
        var selected = session.doc.getTextRange(range);
        if (!range.isMultiLine() && (selected == '$')) {
            initContext(editor);
            var line = session.doc.getLine(range.start.row);
            var rightChar = line.substring(range.start.column + 1, range.start.column + 2);
            if (rightChar == selected) {
                range.end.column++;
                return range;
            }
        }
    });

};


LatexBehaviour.isSaneInsertion = function(editor, session) {
    var cursor = editor.getCursorPosition();
    var iterator = new TokenIterator(session, cursor.row, cursor.column);
    if (!this.$matchTokenType(iterator.getCurrentToken() || "text", SAFE_INSERT_IN_TOKENS)) {
        var iterator2 = new TokenIterator(session, cursor.row, cursor.column + 1);
        if (!this.$matchTokenType(iterator2.getCurrentToken() || "text", SAFE_INSERT_IN_TOKENS))
            return false;
    }
    iterator.stepForward();
    return iterator.getCurrentTokenRow() !== cursor.row ||
        this.$matchTokenType(iterator.getCurrentToken() || "text", SAFE_INSERT_BEFORE_TOKENS);
};

LatexBehaviour.$matchTokenType = function(token, types) {
    return types.indexOf(token.type || token) > -1;
};

LatexBehaviour.recordAutoInsert = function(editor, session, bracket) {
    var cursor = editor.getCursorPosition();
    var line = session.doc.getLine(cursor.row);
    if (!this.isAutoInsertedClosing(cursor, line, context.autoInsertedLineEnd[0]))
        context.autoInsertedBrackets = 0;
    context.autoInsertedRow = cursor.row;
    context.autoInsertedLineEnd = bracket + line.substr(cursor.column);
    context.autoInsertedBrackets++;
};

LatexBehaviour.isAutoInsertedClosing = function(cursor, line, bracket) {
    return context.autoInsertedBrackets > 0 &&
        cursor.row === context.autoInsertedRow &&
        bracket === context.autoInsertedLineEnd[0] &&
        line.substr(cursor.column) === context.autoInsertedLineEnd;
};

LatexBehaviour.popAutoInsertedClosing = function() {
    context.autoInsertedLineEnd = context.autoInsertedLineEnd.substr(1);
    context.autoInsertedBrackets--;
};


oop.inherits(LatexBehaviour, Behaviour);

exports.LatexBehaviour = LatexBehaviour;
});

ace.define("ace/mode/latex",[], function(require, exports, module) {
"use strict";

var oop = require("../lib/oop");
var TextMode = require("./text").Mode;
var LatexHighlightRules = require("./latex_highlight_rules").LatexHighlightRules;
var LatexFoldMode = require("./folding/latex").FoldMode;
var Range = require("../range").Range;
var WorkerClient = require("ace/worker/worker_client").WorkerClient;
var LatexBehaviour = require("./behaviour/latex").LatexBehaviour;

var createLatexWorker = function (session) {
    var doc = session.getDocument();
    var selection = session.getSelection();
    var cursorAnchor = selection.lead;

    var savedRange = {};
    var suppressions = [];
    var hints = [];
    var changeHandler = null;
    var docChangePending = false;
    var firstPass = true;

    var worker = new WorkerClient(["ace"], "ace/mode/latex_worker", "LatexWorker");
    worker.attachToDocument(doc);
    var docChangeHandler = doc.on("change", function () {
        docChangePending = true;
        if(changeHandler) {
            clearTimeout(changeHandler);
            changeHandler = null;
        }
    });

    var cursorHandler = selection.on("changeCursor", function () {
        if (docChangePending) { return; } ;
        changeHandler = setTimeout(function () {
            updateMarkers({cursorMoveOnly:true});
            suppressions = [];
            changeHandler = null;
        }, 100);
    });

    var updateMarkers = function (options) {
        if (!options) { options = {};};
        var cursorMoveOnly = options.cursorMoveOnly;
        var annotations = [];
        var newRange = {};
        var cursor = selection.getCursor();
        var maxRow = session.getLength() - 1;
        var maxCol = (maxRow > 0) ? session.getLine(maxRow).length : 0;
        var cursorAtEndOfDocument = (cursor.row == maxRow) && (cursor.column === maxCol);

        suppressions = [];

        for (var i = 0, len = hints.length; i<len; i++) {
            var hint = hints[i];

            var suppressedChanges = 0;
            var hintRange = new Range(hint.start_row, hint.start_col, hint.end_row, hint.end_col);

            var cursorInRange = hintRange.insideEnd(cursor.row, cursor.column);
            var cursorAtStart = hintRange.isStart(cursor.row, cursor.column - 1); // cursor after start not before
            var cursorAtEnd = hintRange.isEnd(cursor.row, cursor.column);
            if (hint.suppressIfEditing && (cursorAtStart || cursorAtEnd)) {
                suppressions.push(hintRange);
                if (!hint.suppressed) { suppressedChanges++; };
                hint.suppressed = true;
                continue;
            }
            var isCascadeError = false;
            for (var j = 0, suplen = suppressions.length; j < suplen; j++) {
                var badRange = suppressions[j];
                if (badRange.intersects(hintRange)) {
                    isCascadeError = true;
                    break;
                }
            }
            if(isCascadeError) {
                if (!hint.suppressed) { suppressedChanges++; };
                hint.suppressed = true;
                continue;
            };

            if (hint.suppressed) { suppressedChanges++; };
            hint.suppressed = false;

            annotations.push(hint);
            if (hint.type === "info") {
                continue;
            };
            var key = hintRange.toString() + (cursorInRange ? "+cursor" : "");
            newRange[key] = {hint: hint, cursorInRange: cursorInRange, range: hintRange};
        }
        for (key in newRange) {
            if (!savedRange[key]) {  // doesn't exist in already displayed errors
                var new_range = newRange[key].range;
                cursorInRange = newRange[key].cursorInRange;
                hint = newRange[key].hint;
                var errorAtStart = (hint.row === hint.start_row && hint.column === hint.start_col);
                var movableStart = (cursorInRange && !errorAtStart) && !cursorAtEndOfDocument;
                var movableEnd = (cursorInRange && errorAtStart) && !cursorAtEndOfDocument;
                var a = movableStart ? cursorAnchor : doc.createAnchor(new_range.start);
                var b = movableEnd ? cursorAnchor : doc.createAnchor(new_range.end);
                var range = new Range();
                range.start = a;
                range.end = b;
                var cssClass = "ace_error-marker";
                if (hint.type === "warning") { cssClass = "ace_highlight-marker"; };
                range.id = session.addMarker(range, cssClass, "text");
                savedRange[key] = range;
            }
        }
        for (key in savedRange) {
            if (!newRange[key]) {  // no longer present in list of errors to display
                range = savedRange[key];
                if (range.start !== cursorAnchor) { range.start.detach(); }
                if (range.end !== cursorAnchor) { range.end.detach(); }
                session.removeMarker(range.id);
                delete savedRange[key];
            }
        }
        if (!cursorMoveOnly || suppressedChanges) {
            if (firstPass) {
                if (annotations.length > 0) {
                    var originalAnnotations = session.getAnnotations();
                    session.setAnnotations(originalAnnotations.concat(annotations));
                };
                firstPass = false;
            } else {
                session.setAnnotations(annotations);
            }
        };

    };
    worker.on("lint", function(results) {
        if(docChangePending) { docChangePending = false; };
        hints = results.data.errors;
        if (hints.length > 100) {
            hints = hints.slice(0, 100); // limit to 100 errors
        };
        updateMarkers();
    });
    worker.on("terminate", function() {
        if(changeHandler) {
            clearTimeout(changeHandler);
            changeHandler = null;
        }
        doc.off("change", docChangeHandler);
        selection.off("changeCursor", cursorHandler);
        for (var key in savedRange) {
            var range = savedRange[key];
            if (range.start !== cursorAnchor) { range.start.detach(); }
            if (range.end !== cursorAnchor) { range.end.detach(); }
            session.removeMarker(range.id);
        }
        savedRange = {};
        hints = [];
        suppressions = [];
        session.clearAnnotations();
    });

    return worker;
};

var Mode = function() {
    this.HighlightRules = LatexHighlightRules;
    this.foldingRules = new LatexFoldMode();
    this.$behaviour = new LatexBehaviour();
    this.createWorker = createLatexWorker;
};
oop.inherits(Mode, TextMode);

(function() {
    this.type = "text";

    this.lineCommentStart = "%";

    this.$id = "ace/mode/latex";
}).call(Mode.prototype);

exports.Mode = Mode;

});                (function() {
                    ace.require(["ace/mode/latex"], function(m) {
                        if (typeof module == "object" && typeof exports == "object" && module) {
                            module.exports = m;
                        }
                    });
                })();
            

==> mode-plain_text.js <==
ace.define("ace/mode/plain_text",[], function(require, exports, module) {
"use strict";

var oop = require("../lib/oop");
var TextMode = require("./text").Mode;
var TextHighlightRules = require("./text_highlight_rules").TextHighlightRules;
var Behaviour = require("./behaviour").Behaviour;

var Mode = function() {
    this.HighlightRules = TextHighlightRules;
    this.$behaviour = new Behaviour();
};

oop.inherits(Mode, TextMode);

(function() {
    this.type = "text";
    this.getNextLineIndent = function(state, line, tab) {
        return '';
    };
    this.$id = "ace/mode/plain_text";
}).call(Mode.prototype);

exports.Mode = Mode;
});                (function() {
                    ace.require(["ace/mode/plain_text"], function(m) {
                        if (typeof module == "object" && typeof exports == "object" && module) {
                            module.exports = m;
                        }
                    });
                })();
            

==> socket.io.js <==
/*! Socket.IO.min.js build:0.9.16, production. Copyright(c) 2011 LearnBoost <dev@learnboost.com> MIT Licensed */
var io="undefined"==typeof module?{}:module.exports;(function(){(function(a,b){var c=a;c.version="0.9.16",c.protocol=1,c.transports=[],c.j=[],c.sockets={},c.connect=function(a,d){var e=c.util.parseUri(a),f,g;b&&b.location&&(e.protocol=e.protocol||b.location.protocol.slice(0,-1),e.host=e.host||(b.document?b.document.domain:b.location.hostname),e.port=e.port||b.location.port),f=c.util.uniqueUri(e);var h={host:e.host,secure:"https"==e.protocol,port:e.port||("https"==e.protocol?443:80),query:e.query||""};c.util.merge(h,d);if(h["force new connection"]||!c.sockets[f])g=new c.Socket(h);return!h["force new connection"]&&g&&(c.sockets[f]=g),g=g||c.sockets[f],g.of(e.path.length>1?e.path:"")}})("object"==typeof module?module.exports:this.io={},this),function(a,b){var c=a.util={},d=/^(?:(?![^:@]+:[^:@\/]*@)([^:\/?#.]+):)?(?:\/\/)?((?:(([^:@]*)(?::([^:@]*))?)?@)?([^:\/?#]*)(?::(\d*))?)(((\/(?:[^?#](?![^?#\/]*\.[^?#\/.]+(?:[?#]|$)))*\/?)?([^?#\/]*))(?:\?([^#]*))?(?:#(.*))?)/,e=["source","protocol","authority","userInfo","user","password","host","port","relative","path","directory","file","query","anchor"];c.parseUri=function(a){var b=d.exec(a||""),c={},f=14;while(f--)c[e[f]]=b[f]||"";return c},c.uniqueUri=function(a){var c=a.protocol,d=a.host,e=a.port;return"document"in b?(d=d||document.domain,e=e||(c=="https"&&document.location.protocol!=="https:"?443:document.location.port)):(d=d||"localhost",!e&&c=="https"&&(e=443)),(c||"http")+"://"+d+":"+(e||80)},c.query=function(a,b){var d=c.chunkQuery(a||""),e=[];c.merge(d,c.chunkQuery(b||""));for(var f in d)d.hasOwnProperty(f)&&e.push(f+"="+d[f]);return e.length?"?"+e.join("&"):""},c.chunkQuery=function(a){var b={},c=a.split("&"),d=0,e=c.length,f;for(;d<e;++d)f=c[d].split("="),f[0]&&(b[f[0]]=f[1]);return b};var f=!1;c.load=function(a){if("document"in b&&document.readyState==="complete"||f)return a();c.on(b,"load",a,!1)},c.on=function(a,b,c,d){a.attachEvent?a.attachEvent("on"+b,c):a.addEventListener&&a.addEventListener(b,c,d)},c.request=function(a){if(a&&"undefined"!=typeof XDomainRequest&&!c.ua.hasCORS)return new XDomainRequest;if("undefined"!=typeof XMLHttpRequest&&(!a||c.ua.hasCORS))return new XMLHttpRequest;if(!a)try{return new(window[["Active"].concat("Object").join("X")])("Microsoft.XMLHTTP")}catch(b){}return null},"undefined"!=typeof window&&c.load(function(){f=!0}),c.defer=function(a){if(!c.ua.webkit||"undefined"!=typeof importScripts)return a();c.load(function(){setTimeout(a,100)})},c.merge=function(b,d,e,f){var g=f||[],h=typeof e=="undefined"?2:e,i;for(i in d)d.hasOwnProperty(i)&&c.indexOf(g,i)<0&&(typeof b[i]!="object"||!h?(b[i]=d[i],g.push(d[i])):c.merge(b[i],d[i],h-1,g));return b},c.mixin=function(a,b){c.merge(a.prototype,b.prototype)},c.inherit=function(a,b){function c(){}c.prototype=b.prototype,a.prototype=new c},c.isArray=Array.isArray||function(a){return Object.prototype.toString.call(a)==="[object Array]"},c.intersect=function(a,b){var d=[],e=a.length>b.length?a:b,f=a.length>b.length?b:a;for(var g=0,h=f.length;g<h;g++)~c.indexOf(e,f[g])&&d.push(f[g]);return d},c.indexOf=function(a,b,c){for(var d=a.length,c=c<0?c+d<0?0:c+d:c||0;c<d&&a[c]!==b;c++);return d<=c?-1:c},c.toArray=function(a){var b=[];for(var c=0,d=a.length;c<d;c++)b.push(a[c]);return b},c.ua={},c.ua.hasCORS="undefined"!=typeof XMLHttpRequest&&function(){try{var a=new XMLHttpRequest}catch(b){return!1}return a.withCredentials!=undefined}(),c.ua.webkit="undefined"!=typeof navigator&&/webkit/i.test(navigator.userAgent),c.ua.iDevice="undefined"!=typeof navigator&&/iPad|iPhone|iPod/i.test(navigator.userAgent)}("undefined"!=typeof io?io:module.exports,this),function(a,b){function c(){}a.EventEmitter=c,c.prototype.on=function(a,c){return this.$events||(this.$events={}),this.$events[a]?b.util.isArray(this.$events[a])?this.$events[a].push(c):this.$events[a]=[this.$events[a],c]:this.$events[a]=c,this},c.prototype.addListener=c.prototype.on,c.prototype.once=function(a,b){function d(){c.removeListener(a,d),b.apply(this,arguments)}var c=this;return d.listener=b,this.on(a,d),this},c.prototype.removeListener=function(a,c){if(this.$events&&this.$events[a]){var d=this.$events[a];if(b.util.isArray(d)){var e=-1;for(var f=0,g=d.length;f<g;f++)if(d[f]===c||d[f].listener&&d[f].listener===c){e=f;break}if(e<0)return this;d.splice(e,1),d.length||delete this.$events[a]}else(d===c||d.listener&&d.listener===c)&&delete this.$events[a]}return this},c.prototype.removeAllListeners=function(a){return a===undefined?(this.$events={},this):(this.$events&&this.$events[a]&&(this.$events[a]=null),this)},c.prototype.listeners=function(a){return this.$events||(this.$events={}),this.$events[a]||(this.$events[a]=[]),b.util.isArray(this.$events[a])||(this.$events[a]=[this.$events[a]]),this.$events[a]},c.prototype.emit=function(a){if(!this.$events)return!1;var c=this.$events[a];if(!c)return!1;var d=Array.prototype.slice.call(arguments,1);if("function"==typeof c)c.apply(this,d);else{if(!b.util.isArray(c))return!1;var e=c.slice();for(var f=0,g=e.length;f<g;f++)e[f].apply(this,d)}return!0}}("undefined"!=typeof io?io:module.exports,"undefined"!=typeof io?io:module.parent.exports),function(exports,nativeJSON){function f(a){return a<10?"0"+a:a}function date(a,b){return isFinite(a.valueOf())?a.getUTCFullYear()+"-"+f(a.getUTCMonth()+1)+"-"+f(a.getUTCDate())+"T"+f(a.getUTCHours())+":"+f(a.getUTCMinutes())+":"+f(a.getUTCSeconds())+"Z":null}function quote(a){return escapable.lastIndex=0,escapable.test(a)?'"'+a.replace(escapable,function(a){var b=meta[a];return typeof b=="string"?b:"\\u"+("0000"+a.charCodeAt(0).toString(16)).slice(-4)})+'"':'"'+a+'"'}function str(a,b){var c,d,e,f,g=gap,h,i=b[a];i instanceof Date&&(i=date(a)),typeof rep=="function"&&(i=rep.call(b,a,i));switch(typeof i){case"string":return quote(i);case"number":return isFinite(i)?String(i):"null";case"boolean":case"null":return String(i);case"object":if(!i)return"null";gap+=indent,h=[];if(Object.prototype.toString.apply(i)==="[object Array]"){f=i.length;for(c=0;c<f;c+=1)h[c]=str(c,i)||"null";return e=h.length===0?"[]":gap?"[\n"+gap+h.join(",\n"+gap)+"\n"+g+"]":"["+h.join(",")+"]",gap=g,e}if(rep&&typeof rep=="object"){f=rep.length;for(c=0;c<f;c+=1)typeof rep[c]=="string"&&(d=rep[c],e=str(d,i),e&&h.push(quote(d)+(gap?": ":":")+e))}else for(d in i)Object.prototype.hasOwnProperty.call(i,d)&&(e=str(d,i),e&&h.push(quote(d)+(gap?": ":":")+e));return e=h.length===0?"{}":gap?"{\n"+gap+h.join(",\n"+gap)+"\n"+g+"}":"{"+h.join(",")+"}",gap=g,e}}"use strict";if(nativeJSON&&nativeJSON.parse)return exports.JSON={parse:nativeJSON.parse,stringify:nativeJSON.stringify};var JSON=exports.JSON={},cx=/[\u0000\u00ad\u0600-\u0604\u070f\u17b4\u17b5\u200c-\u200f\u2028-\u202f\u2060-\u206f\ufeff\ufff0-\uffff]/g,escapable=/[\\\"\x00-\x1f\x7f-\x9f\u00ad\u0600-\u0604\u070f\u17b4\u17b5\u200c-\u200f\u2028-\u202f\u2060-\u206f\ufeff\ufff0-\uffff]/g,gap,indent,meta={"\b":"\\b","\t":"\\t","\n":"\\n","\f":"\\f","\r":"\\r",'"':'\\"',"\\":"\\\\"},rep;JSON.stringify=function(a,b,c){var d;gap="",indent="";if(typeof c=="number")for(d=0;d<c;d+=1)indent+=" ";else typeof c=="string"&&(indent=c);rep=b;if(!b||typeof b=="function"||typeof b=="object"&&typeof b.length=="number")return str("",{"":a});throw new Error("JSON.stringify")},JSON.parse=function(text,reviver){function walk(a,b){var c,d,e=a[b];if(e&&typeof e=="object")for(c in e)Object.prototype.hasOwnProperty.call(e,c)&&(d=walk(e,c),d!==undefined?e[c]=d:delete e[c]);return reviver.call(a,b,e)}var j;text=String(text),cx.lastIndex=0,cx.test(text)&&(text=text.replace(cx,function(a){return"\\u"+("0000"+a.charCodeAt(0).toString(16)).slice(-4)}));if(/^[\],:{}\s]*$/.test(text.replace(/\\(?:["\\\/bfnrt]|u[0-9a-fA-F]{4})/g,"@").replace(/"[^"\\\n\r]*"|true|false|null|-?\d+(?:\.\d*)?(?:[eE][+\-]?\d+)?/g,"]").replace(/(?:^|:|,)(?:\s*\[)+/g,"")))return j=eval("("+text+")"),typeof reviver=="function"?walk({"":j},""):j;throw new SyntaxError("JSON.parse")}}("undefined"!=typeof io?io:module.exports,typeof JSON!="undefined"?JSON:undefined),function(a,b){var c=a.parser={},d=c.packets=["disconnect","connect","heartbeat","message","json","event","ack","error","noop"],e=c.reasons=["transport not supported","client not handshaken","unauthorized"],f=c.advice=["reconnect"],g=b.JSON,h=b.util.indexOf;c.encodePacket=function(a){var b=h(d,a.type),c=a.id||"",i=a.endpoint||"",j=a.ack,k=null;switch(a.type){case"error":var l=a.reason?h(e,a.reason):"",m=a.advice?h(f,a.advice):"";if(l!==""||m!=="")k=l+(m!==""?"+"+m:"");break;case"message":a.data!==""&&(k=a.data);break;case"event":var n={name:a.name};a.args&&a.args.length&&(n.args=a.args),k=g.stringify(n);break;case"json":k=g.stringify(a.data);break;case"connect":a.qs&&(k=a.qs);break;case"ack":k=a.ackId+(a.args&&a.args.length?"+"+g.stringify(a.args):"")}var o=[b,c+(j=="data"?"+":""),i];return k!==null&&k!==undefined&&o.push(k),o.join(":")},c.encodePayload=function(a){var b="";if(a.length==1)return a[0];for(var c=0,d=a.length;c<d;c++){var e=a[c];b+="\ufffd"+e.length+"\ufffd"+a[c]}return b};var i=/([^:]+):([0-9]+)?(\+)?:([^:]+)?:?([\s\S]*)?/;c.decodePacket=function(a){var b=a.match(i);if(!b)return{};var c=b[2]||"",a=b[5]||"",h={type:d[b[1]],endpoint:b[4]||""};c&&(h.id=c,b[3]?h.ack="data":h.ack=!0);switch(h.type){case"error":var b=a.split("+");h.reason=e[b[0]]||"",h.advice=f[b[1]]||"";break;case"message":h.data=a||"";break;case"event":try{var j=g.parse(a);h.name=j.name,h.args=j.args}catch(k){}h.args=h.args||[];break;case"json":try{h.data=g.parse(a)}catch(k){}break;case"connect":h.qs=a||"";break;case"ack":var b=a.match(/^([0-9]+)(\+)?(.*)/);if(b){h.ackId=b[1],h.args=[];if(b[3])try{h.args=b[3]?g.parse(b[3]):[]}catch(k){}}break;case"disconnect":case"heartbeat":}return h},c.decodePayload=function(a){if(a.charAt(0)=="\ufffd"){var b=[];for(var d=1,e="";d<a.length;d++)a.charAt(d)=="\ufffd"?(b.push(c.decodePacket(a.substr(d+1).substr(0,e))),d+=Number(e)+1,e=""):e+=a.charAt(d);return b}return[c.decodePacket(a)]}}("undefined"!=typeof io?io:module.exports,"undefined"!=typeof io?io:module.parent.exports),function(a,b){function c(a,b){this.socket=a,this.sessid=b}a.Transport=c,b.util.mixin(c,b.EventEmitter),c.prototype.heartbeats=function(){return!0},c.prototype.onData=function(a){this.clearCloseTimeout(),(this.socket.connected||this.socket.connecting||this.socket.reconnecting)&&this.setCloseTimeout();if(a!==""){var c=b.parser.decodePayload(a);if(c&&c.length)for(var d=0,e=c.length;d<e;d++)this.onPacket(c[d])}return this},c.prototype.onPacket=function(a){return this.socket.setHeartbeatTimeout(),a.type=="heartbeat"?this.onHeartbeat():(a.type=="connect"&&a.endpoint==""&&this.onConnect(),a.type=="error"&&a.advice=="reconnect"&&(this.isOpen=!1),this.socket.onPacket(a),this)},c.prototype.setCloseTimeout=function(){if(!this.closeTimeout){var a=this;this.closeTimeout=setTimeout(function(){a.onDisconnect()},this.socket.closeTimeout)}},c.prototype.onDisconnect=function(){return this.isOpen&&this.close(),this.clearTimeouts(),this.socket.onDisconnect(),this},c.prototype.onConnect=function(){return this.socket.onConnect(),this},c.prototype.clearCloseTimeout=function(){this.closeTimeout&&(clearTimeout(this.closeTimeout),this.closeTimeout=null)},c.prototype.clearTimeouts=function(){this.clearCloseTimeout(),this.reopenTimeout&&clearTimeout(this.reopenTimeout)},c.prototype.packet=function(a){this.send(b.parser.encodePacket(a))},c.prototype.onHeartbeat=function(a){this.packet({type:"heartbeat"})},c.prototype.onOpen=function(){this.isOpen=!0,this.clearCloseTimeout(),this.socket.onOpen()},c.prototype.onClose=function(){var a=this;this.isOpen=!1,this.socket.onClose(),this.onDisconnect()},c.prototype.prepareUrl=function(){var a=this.socket.options;return this.scheme()+"://"+a.host+":"+a.port+"/"+a.resource+"/"+b.protocol+"/"+this.name+"/"+this.sessid},c.prototype.ready=function(a,b){b.call(this)}}("undefined"!=typeof io?io:module.exports,"undefined"!=typeof io?io:module.parent.exports),function(a,b,c){function d(a){this.options={port:80,secure:!1,document:"document"in c?document:!1,resource:"socket.io",transports:b.transports,"connect timeout":1e4,"try multiple transports":!0,reconnect:!0,"reconnection delay":500,"reconnection limit":Infinity,"reopen delay":3e3,"max reconnection attempts":10,"sync disconnect on unload":!1,"auto connect":!0,"flash policy port":10843,manualFlush:!1},b.util.merge(this.options,a),this.connected=!1,this.open=!1,this.connecting=!1,this.reconnecting=!1,this.namespaces={},this.buffer=[],this.doBuffer=!1;if(this.options["sync disconnect on unload"]&&(!this.isXDomain()||b.util.ua.hasCORS)){var d=this;b.util.on(c,"beforeunload",function(){d.disconnectSync()},!1)}this.options["auto connect"]&&this.connect()}function e(){}a.Socket=d,b.util.mixin(d,b.EventEmitter),d.prototype.of=function(a){return this.namespaces[a]||(this.namespaces[a]=new b.SocketNamespace(this,a),a!==""&&this.namespaces[a].packet({type:"connect"})),this.namespaces[a]},d.prototype.publish=function(){this.emit.apply(this,arguments);var a;for(var b in this.namespaces)this.namespaces.hasOwnProperty(b)&&(a=this.of(b),a.$emit.apply(a,arguments))},d.prototype.handshake=function(a){function f(b){b instanceof Error?(c.connecting=!1,c.onError(b.message)):a.apply(null,b.split(":"))}var c=this,d=this.options,g=["http"+(d.secure?"s":"")+":/",d.host+":"+d.port,d.resource,b.protocol,b.util.query(this.options.query,"t="+ +(new Date))].join("/");if(this.isXDomain()&&!b.util.ua.hasCORS){var h=document.getElementsByTagName("script")[0],i=document.createElement("script");i.src=g+"&jsonp="+b.j.length,h.parentNode.insertBefore(i,h),b.j.push(function(a){f(a),i.parentNode.removeChild(i)})}else{var j=b.util.request();j.open("GET",g,!0),this.isXDomain()&&(j.withCredentials=!0),j.onreadystatechange=function(){j.readyState==4&&(j.onreadystatechange=e,j.status==200?f(j.responseText):j.status==403?c.onError(j.responseText):(c.connecting=!1,!c.reconnecting&&c.onError(j.responseText)))},j.send(null)}},d.prototype.getTransport=function(a){var c=a||this.transports,d;for(var e=0,f;f=c[e];e++)if(b.Transport[f]&&b.Transport[f].check(this)&&(!this.isXDomain()||b.Transport[f].xdomainCheck(this)))return new b.Transport[f](this,this.sessionid);return null},d.prototype.connect=function(a){if(this.connecting)return this;var c=this;return c.connecting=!0,this.handshake(function(d,e,f,g){function h(a){c.transport&&c.transport.clearTimeouts(),c.transport=c.getTransport(a);if(!c.transport)return c.publish("connect_failed");c.transport.ready(c,function(){c.connecting=!0,c.publish("connecting",c.transport.name),c.transport.open(),c.options["connect timeout"]&&(c.connectTimeoutTimer=setTimeout(function(){if(!c.connected){c.connecting=!1;if(c.options["try multiple transports"]){var a=c.transports;while(a.length>0&&a.splice(0,1)[0]!=c.transport.name);a.length?h(a):c.publish("connect_failed")}}},c.options["connect timeout"]))})}c.sessionid=d,c.closeTimeout=f*1e3,c.heartbeatTimeout=e*1e3,c.transports||(c.transports=c.origTransports=g?b.util.intersect(g.split(","),c.options.transports):c.options.transports),c.setHeartbeatTimeout(),h(c.transports),c.once("connect",function(){clearTimeout(c.connectTimeoutTimer),a&&typeof a=="function"&&a()})}),this},d.prototype.setHeartbeatTimeout=function(){clearTimeout(this.heartbeatTimeoutTimer);if(this.transport&&!this.transport.heartbeats())return;var a=this;this.heartbeatTimeoutTimer=setTimeout(function(){a.transport.onClose()},this.heartbeatTimeout)},d.prototype.packet=function(a){return this.connected&&!this.doBuffer?this.transport.packet(a):this.buffer.push(a),this},d.prototype.setBuffer=function(a){this.doBuffer=a,!a&&this.connected&&this.buffer.length&&(this.options.manualFlush||this.flushBuffer())},d.prototype.flushBuffer=function(){this.transport.payload(this.buffer),this.buffer=[]},d.prototype.disconnect=function(){if(this.connected||this.connecting)this.open&&this.of("").packet({type:"disconnect"}),this.onDisconnect("booted");return this},d.prototype.disconnectSync=function(){var a=b.util.request(),c=["http"+(this.options.secure?"s":"")+":/",this.options.host+":"+this.options.port,this.options.resource,b.protocol,"",this.sessionid].join("/")+"/?disconnect=1";a.open("GET",c,!1),a.send(null),this.onDisconnect("booted")},d.prototype.isXDomain=function(){var a=c.location.port||("https:"==c.location.protocol?443:80);return this.options.host!==c.location.hostname||this.options.port!=a},d.prototype.onConnect=function(){this.connected||(this.connected=!0,this.connecting=!1,this.doBuffer||this.setBuffer(!1),this.emit("connect"))},d.prototype.onOpen=function(){this.open=!0},d.prototype.onClose=function(){this.open=!1,clearTimeout(this.heartbeatTimeoutTimer)},d.prototype.onPacket=function(a){this.of(a.endpoint).onPacket(a)},d.prototype.onError=function(a){a&&a.advice&&a.advice==="reconnect"&&(this.connected||this.connecting)&&(this.disconnect(),this.options.reconnect&&this.reconnect()),this.publish("error",a&&a.reason?a.reason:a)},d.prototype.onDisconnect=function(a){var b=this.connected,c=this.connecting;this.connected=!1,this.connecting=!1,this.open=!1;if(b||c)this.transport.close(),this.transport.clearTimeouts(),b&&(this.publish("disconnect",a),"booted"!=a&&this.options.reconnect&&!this.reconnecting&&this.reconnect())},d.prototype.reconnect=function(){function e(){if(a.connected){for(var b in a.namespaces)a.namespaces.hasOwnProperty(b)&&""!==b&&a.namespaces[b].packet({type:"connect"});a.publish("reconnect",a.transport.name,a.reconnectionAttempts)}clearTimeout(a.reconnectionTimer),a.removeListener("connect_failed",f),a.removeListener("connect",f),a.reconnecting=!1,delete a.reconnectionAttempts,delete a.reconnectionDelay,delete a.reconnectionTimer,delete a.redoTransports,a.options["try multiple transports"]=c}function f(){if(!a.reconnecting)return;if(a.connected)return e();if(a.connecting&&a.reconnecting)return a.reconnectionTimer=setTimeout(f,1e3);a.reconnectionAttempts++>=b?a.redoTransports?(a.publish("reconnect_failed"),e()):(a.on("connect_failed",f),a.options["try multiple transports"]=!0,a.transports=a.origTransports,a.transport=a.getTransport(),a.redoTransports=!0,a.connect()):(a.reconnectionDelay<d&&(a.reconnectionDelay*=2),a.connect(),a.publish("reconnecting",a.reconnectionDelay,a.reconnectionAttempts),a.reconnectionTimer=setTimeout(f,a.reconnectionDelay))}this.reconnecting=!0,this.reconnectionAttempts=0,this.reconnectionDelay=this.options["reconnection delay"];var a=this,b=this.options["max reconnection attempts"],c=this.options["try multiple transports"],d=this.options["reconnection limit"];this.options["try multiple transports"]=!1,this.reconnectionTimer=setTimeout(f,this.reconnectionDelay),this.on("connect",f)}}("undefined"!=typeof io?io:module.exports,"undefined"!=typeof io?io:module.parent.exports,this),function(a,b){function c(a,b){this.socket=a,this.name=b||"",this.flags={},this.json=new d(this,"json"),this.ackPackets=0,this.acks={}}function d(a,b){this.namespace=a,this.name=b}a.SocketNamespace=c,b.util.mixin(c,b.EventEmitter),c.prototype.$emit=b.EventEmitter.prototype.emit,c.prototype.of=function(){return this.socket.of.apply(this.socket,arguments)},c.prototype.packet=function(a){return a.endpoint=this.name,this.socket.packet(a),this.flags={},this},c.prototype.send=function(a,b){var c={type:this.flags.json?"json":"message",data:a};return"function"==typeof b&&(c.id=++this.ackPackets,c.ack=!0,this.acks[c.id]=b),this.packet(c)},c.prototype.emit=function(a){var b=Array.prototype.slice.call(arguments,1),c=b[b.length-1],d={type:"event",name:a};return"function"==typeof c&&(d.id=++this.ackPackets,d.ack="data",this.acks[d.id]=c,b=b.slice(0,b.length-1)),d.args=b,this.packet(d)},c.prototype.disconnect=function(){return this.name===""?this.socket.disconnect():(this.packet({type:"disconnect"}),this.$emit("disconnect")),this},c.prototype.onPacket=function(a){function d(){c.packet({type:"ack",args:b.util.toArray(arguments),ackId:a.id})}var c=this;switch(a.type){case"connect":this.$emit("connect");break;case"disconnect":this.name===""?this.socket.onDisconnect(a.reason||"booted"):this.$emit("disconnect",a.reason);break;case"message":case"json":var e=["message",a.data];a.ack=="data"?e.push(d):a.ack&&this.packet({type:"ack",ackId:a.id}),this.$emit.apply(this,e);break;case"event":var e=[a.name].concat(a.args);a.ack=="data"&&e.push(d),this.$emit.apply(this,e);break;case"ack":this.acks[a.ackId]&&(this.acks[a.ackId].apply(this,a.args),delete this.acks[a.ackId]);break;case"error":a.advice?this.socket.onError(a):a.reason=="unauthorized"?this.$emit("connect_failed",a.reason):this.$emit("error",a.reason)}},d.prototype.send=function(){this.namespace.flags[this.name]=!0,this.namespace.send.apply(this.namespace,arguments)},d.prototype.emit=function(){this.namespace.flags[this.name]=!0,this.namespace.emit.apply(this.namespace,arguments)}}("undefined"!=typeof io?io:module.exports,"undefined"!=typeof io?io:module.parent.exports),function(a,b,c){function d(a){b.Transport.apply(this,arguments)}a.websocket=d,b.util.inherit(d,b.Transport),d.prototype.name="websocket",d.prototype.open=function(){var a=b.util.query(this.socket.options.query),d=this,e;return e||(e=c.MozWebSocket||c.WebSocket),this.websocket=new e(this.prepareUrl()+a),this.websocket.onopen=function(){d.onOpen(),d.socket.setBuffer(!1)},this.websocket.onmessage=function(a){d.onData(a.data)},this.websocket.onclose=function(){d.onClose(),d.socket.setBuffer(!0)},this.websocket.onerror=function(a){d.onError(a)},this},b.util.ua.iDevice?d.prototype.send=function(a){var b=this;return setTimeout(function(){b.websocket.send(a)},0),this}:d.prototype.send=function(a){return this.websocket.send(a),this},d.prototype.payload=function(a){for(var b=0,c=a.length;b<c;b++)this.packet(a[b]);return this},d.prototype.close=function(){return this.websocket.close(),this},d.prototype.onError=function(a){this.socket.onError(a)},d.prototype.scheme=function(){return this.socket.options.secure?"wss":"ws"},d.check=function(){return"WebSocket"in c&&!("__addTask"in WebSocket)||"MozWebSocket"in c},d.xdomainCheck=function(){return!0},b.transports.push("websocket")}("undefined"!=typeof io?io.Transport:module.exports,"undefined"!=typeof io?io:module.parent.exports,this),function(a,b){function c(){b.Transport.websocket.apply(this,arguments)}a.flashsocket=c,b.util.inherit(c,b.Transport.websocket),c.prototype.name="flashsocket",c.prototype.open=function(){var a=this,c=arguments;return WebSocket.__addTask(function(){b.Transport.websocket.prototype.open.apply(a,c)}),this},c.prototype.send=function(){var a=this,c=arguments;return WebSocket.__addTask(function(){b.Transport.websocket.prototype.send.apply(a,c)}),this},c.prototype.close=function(){return WebSocket.__tasks.length=0,b.Transport.websocket.prototype.close.call(this),this},c.prototype.ready=function(a,d){function e(){var b=a.options,e=b["flash policy port"],g=["http"+(b.secure?"s":"")+":/",b.host+":"+b.port,b.resource,"static/flashsocket","WebSocketMain"+(a.isXDomain()?"Insecure":"")+".swf"];c.loaded||(typeof WEB_SOCKET_SWF_LOCATION=="undefined"&&(WEB_SOCKET_SWF_LOCATION=g.join("/")),e!==843&&WebSocket.loadFlashPolicyFile("xmlsocket://"+b.host+":"+e),WebSocket.__initialize(),c.loaded=!0),d.call(f)}var f=this;if(document.body)return e();b.util.load(e)},c.check=function(){return typeof WebSocket!="undefined"&&"__initialize"in WebSocket&&!!swfobject?swfobject.getFlashPlayerVersion().major>=10:!1},c.xdomainCheck=function(){return!0},typeof window!="undefined"&&(WEB_SOCKET_DISABLE_AUTO_INITIALIZATION=!0),b.transports.push("flashsocket")}("undefined"!=typeof io?io.Transport:module.exports,"undefined"!=typeof io?io:module.parent.exports);if("undefined"!=typeof window)var swfobject=function(){function A(){if(t)return;try{var a=i.getElementsByTagName("body")[0].appendChild(Q("span"));a.parentNode.removeChild(a)}catch(b){return}t=!0;var c=l.length;for(var d=0;d<c;d++)l[d]()}function B(a){t?a():l[l.length]=a}function C(b){if(typeof h.addEventListener!=a)h.addEventListener("load",b,!1);else if(typeof i.addEventListener!=a)i.addEventListener("load",b,!1);else if(typeof h.attachEvent!=a)R(h,"onload",b);else if(typeof h.onload=="function"){var c=h.onload;h.onload=function(){c(),b()}}else h.onload=b}function D(){k?E():F()}function E(){var c=i.getElementsByTagName("body")[0],d=Q(b);d.setAttribute("type",e);var f=c.appendChild(d);if(f){var g=0;(function(){if(typeof f.GetVariable!=a){var b=f.GetVariable("$version");b&&(b=b.split(" ")[1].split(","),y.pv=[parseInt(b[0],10),parseInt(b[1],10),parseInt(b[2],10)])}else if(g<10){g++,setTimeout(arguments.callee,10);return}c.removeChild(d),f=null,F()})()}else F()}function F(){var b=m.length;if(b>0)for(var c=0;c<b;c++){var d=m[c].id,e=m[c].callbackFn,f={success:!1,id:d};if(y.pv[0]>0){var g=P(d);if(g)if(S(m[c].swfVersion)&&!(y.wk&&y.wk<312))U(d,!0),e&&(f.success=!0,f.ref=G(d),e(f));else if(m[c].expressInstall&&H()){var h={};h.data=m[c].expressInstall,h.width=g.getAttribute("width")||"0",h.height=g.getAttribute("height")||"0",g.getAttribute("class")&&(h.styleclass=g.getAttribute("class")),g.getAttribute("align")&&(h.align=g.getAttribute("align"));var i={},j=g.getElementsByTagName("param"),k=j.length;for(var l=0;l<k;l++)j[l].getAttribute("name").toLowerCase()!="movie"&&(i[j[l].getAttribute("name")]=j[l].getAttribute("value"));I(h,i,d,e)}else J(g),e&&e(f)}else{U(d,!0);if(e){var n=G(d);n&&typeof n.SetVariable!=a&&(f.success=!0,f.ref=n),e(f)}}}}function G(c){var d=null,e=P(c);if(e&&e.nodeName=="OBJECT")if(typeof e.SetVariable!=a)d=e;else{var f=e.getElementsByTagName(b)[0];f&&(d=f)}return d}function H(){return!u&&S("6.0.65")&&(y.win||y.mac)&&!(y.wk&&y.wk<312)}function I(b,c,d,e){u=!0,r=e||null,s={success:!1,id:d};var g=P(d);if(g){g.nodeName=="OBJECT"?(p=K(g),q=null):(p=g,q=d),b.id=f;if(typeof b.width==a||!/%$/.test(b.width)&&parseInt(b.width,10)<310)b.width="310";if(typeof b.height==a||!/%$/.test(b.height)&&parseInt(b.height,10)<137)b.height="137";i.title=i.title.slice(0,47)+" - Flash Player Installation";var j=y.ie&&y.win?["Active"].concat("").join("X"):"PlugIn",k="MMredirectURL="+h.location.toString().replace(/&/g,"%26")+"&MMplayerType="+j+"&MMdoctitle="+i.title;typeof c.flashvars!=a?c.flashvars+="&"+k:c.flashvars=k;if(y.ie&&y.win&&g.readyState!=4){var l=Q("div");d+="SWFObjectNew",l.setAttribute("id",d),g.parentNode.insertBefore(l,g),g.style.display="none",function(){g.readyState==4?g.parentNode.removeChild(g):setTimeout(arguments.callee,10)}()}L(b,c,d)}}function J(a){if(y.ie&&y.win&&a.readyState!=4){var b=Q("div");a.parentNode.insertBefore(b,a),b.parentNode.replaceChild(K(a),b),a.style.display="none",function(){a.readyState==4?a.parentNode.removeChild(a):setTimeout(arguments.callee,10)}()}else a.parentNode.replaceChild(K(a),a)}function K(a){var c=Q("div");if(y.win&&y.ie)c.innerHTML=a.innerHTML;else{var d=a.getElementsByTagName(b)[0];if(d){var e=d.childNodes;if(e){var f=e.length;for(var g=0;g<f;g++)(e[g].nodeType!=1||e[g].nodeName!="PARAM")&&e[g].nodeType!=8&&c.appendChild(e[g].cloneNode(!0))}}}return c}function L(c,d,f){var g,h=P(f);if(y.wk&&y.wk<312)return g;if(h){typeof c.id==a&&(c.id=f);if(y.ie&&y.win){var i="";for(var j in c)c[j]!=Object.prototype[j]&&(j.toLowerCase()=="data"?d.movie=c[j]:j.toLowerCase()=="styleclass"?i+=' class="'+c[j]+'"':j.toLowerCase()!="classid"&&(i+=" "+j+'="'+c[j]+'"'));var k="";for(var l in d)d[l]!=Object.prototype[l]&&(k+='<param name="'+l+'" value="'+d[l]+'" />');h.outerHTML='<object classid="clsid:D27CDB6E-AE6D-11cf-96B8-444553540000"'+i+">"+k+"</object>",n[n.length]=c.id,g=P(c.id)}else{var m=Q(b);m.setAttribute("type",e);for(var o in c)c[o]!=Object.prototype[o]&&(o.toLowerCase()=="styleclass"?m.setAttribute("class",c[o]):o.toLowerCase()!="classid"&&m.setAttribute(o,c[o]));for(var p in d)d[p]!=Object.prototype[p]&&p.toLowerCase()!="movie"&&M(m,p,d[p]);h.parentNode.replaceChild(m,h),g=m}}return g}function M(a,b,c){var d=Q("param");d.setAttribute("name",b),d.setAttribute("value",c),a.appendChild(d)}function N(a){var b=P(a);b&&b.nodeName=="OBJECT"&&(y.ie&&y.win?(b.style.display="none",function(){b.readyState==4?O(a):setTimeout(arguments.callee,10)}()):b.parentNode.removeChild(b))}function O(a){var b=P(a);if(b){for(var c in b)typeof b[c]=="function"&&(b[c]=null);b.parentNode.removeChild(b)}}function P(a){var b=null;try{b=i.getElementById(a)}catch(c){}return b}function Q(a){return i.createElement(a)}function R(a,b,c){a.attachEvent(b,c),o[o.length]=[a,b,c]}function S(a){var b=y.pv,c=a.split(".");return c[0]=parseInt(c[0],10),c[1]=parseInt(c[1],10)||0,c[2]=parseInt(c[2],10)||0,b[0]>c[0]||b[0]==c[0]&&b[1]>c[1]||b[0]==c[0]&&b[1]==c[1]&&b[2]>=c[2]?!0:!1}function T(c,d,e,f){if(y.ie&&y.mac)return;var g=i.getElementsByTagName("head")[0];if(!g)return;var h=e&&typeof e=="string"?e:"screen";f&&(v=null,w=null);if(!v||w!=h){var j=Q("style");j.setAttribute("type","text/css"),j.setAttribute("media",h),v=g.appendChild(j),y.ie&&y.win&&typeof i.styleSheets!=a&&i.styleSheets.length>0&&(v=i.styleSheets[i.styleSheets.length-1]),w=h}y.ie&&y.win?v&&typeof v.addRule==b&&v.addRule(c,d):v&&typeof i.createTextNode!=a&&v.appendChild(i.createTextNode(c+" {"+d+"}"))}function U(a,b){if(!x)return;var c=b?"visible":"hidden";t&&P(a)?P(a).style.visibility=c:T("#"+a,"visibility:"+c)}function V(b){var c=/[\\\"<>\.;]/,d=c.exec(b)!=null;return d&&typeof encodeURIComponent!=a?encodeURIComponent(b):b}var a="undefined",b="object",c="Shockwave Flash",d="ShockwaveFlash.ShockwaveFlash",e="application/x-shockwave-flash",f="SWFObjectExprInst",g="onreadystatechange",h=window,i=document,j=navigator,k=!1,l=[D],m=[],n=[],o=[],p,q,r,s,t=!1,u=!1,v,w,x=!0,y=function(){var f=typeof i.getElementById!=a&&typeof i.getElementsByTagName!=a&&typeof i.createElement!=a,g=j.userAgent.toLowerCase(),l=j.platform.toLowerCase(),m=l?/win/.test(l):/win/.test(g),n=l?/mac/.test(l):/mac/.test(g),o=/webkit/.test(g)?parseFloat(g.replace(/^.*webkit\/(\d+(\.\d+)?).*$/,"$1")):!1,p=!1,q=[0,0,0],r=null;if(typeof j.plugins!=a&&typeof j.plugins[c]==b)r=j.plugins[c].description,r&&(typeof j.mimeTypes==a||!j.mimeTypes[e]||!!j.mimeTypes[e].enabledPlugin)&&(k=!0,p=!1,r=r.replace(/^.*\s+(\S+\s+\S+$)/,"$1"),q[0]=parseInt(r.replace(/^(.*)\..*$/,"$1"),10),q[1]=parseInt(r.replace(/^.*\.(.*)\s.*$/,"$1"),10),q[2]=/[a-zA-Z]/.test(r)?parseInt(r.replace(/^.*[a-zA-Z]+(.*)$/,"$1"),10):0);else if(typeof h[["Active"].concat("Object").join("X")]!=a)try{var s=new(window[["Active"].concat("Object").join("X")])(d);s&&(r=s.GetVariable("$version"),r&&(p=!0,r=r.split(" ")[1].split(","),q=[parseInt(r[0],10),parseInt(r[1],10),parseInt(r[2],10)]))}catch(t){}return{w3:f,pv:q,wk:o,ie:p,win:m,mac:n}}(),z=function(){if(!y.w3)return;(typeof i.readyState!=a&&i.readyState=="complete"||typeof i.readyState==a&&(i.getElementsByTagName("body")[0]||i.body))&&A(),t||(typeof i.addEventListener!=a&&i.addEventListener("DOMContentLoaded",A,!1),y.ie&&y.win&&(i.attachEvent(g,function(){i.readyState=="complete"&&(i.detachEvent(g,arguments.callee),A())}),h==top&&function(){if(t)return;try{i.documentElement.doScroll("left")}catch(a){setTimeout(arguments.callee,0);return}A()}()),y.wk&&function(){if(t)return;if(!/loaded|complete/.test(i.readyState)){setTimeout(arguments.callee,0);return}A()}(),C(A))}(),W=function(){y.ie&&y.win&&window.attachEvent("onunload",function(){var a=o.length;for(var b=0;b<a;b++)o[b][0].detachEvent(o[b][1],o[b][2]);var c=n.length;for(var d=0;d<c;d++)N(n[d]);for(var e in y)y[e]=null;y=null;for(var f in swfobject)swfobject[f]=null;swfobject=null})}();return{registerObject:function(a,b,c,d){if(y.w3&&a&&b){var e={};e.id=a,e.swfVersion=b,e.expressInstall=c,e.callbackFn=d,m[m.length]=e,U(a,!1)}else d&&d({success:!1,id:a})},getObjectById:function(a){if(y.w3)return G(a)},embedSWF:function(c,d,e,f,g,h,i,j,k,l){var m={success:!1,id:d};y.w3&&!(y.wk&&y.wk<312)&&c&&d&&e&&f&&g?(U(d,!1),B(function(){e+="",f+="";var n={};if(k&&typeof k===b)for(var o in k)n[o]=k[o];n.data=c,n.width=e,n.height=f;var p={};if(j&&typeof j===b)for(var q in j)p[q]=j[q];if(i&&typeof i===b)for(var r in i)typeof p.flashvars!=a?p.flashvars+="&"+r+"="+i[r]:p.flashvars=r+"="+i[r];if(S(g)){var s=L(n,p,d);n.id==d&&U(d,!0),m.success=!0,m.ref=s}else{if(h&&H()){n.data=h,I(n,p,d,l);return}U(d,!0)}l&&l(m)})):l&&l(m)},switchOffAutoHideShow:function(){x=!1},ua:y,getFlashPlayerVersion:function(){return{major:y.pv[0],minor:y.pv[1],release:y.pv[2]}},hasFlashPlayerVersion:S,createSWF:function(a,b,c){return y.w3?L(a,b,c):undefined},showExpressInstall:function(a,b,c,d){y.w3&&H()&&I(a,b,c,d)},removeSWF:function(a){y.w3&&N(a)},createCSS:function(a,b,c,d){y.w3&&T(a,b,c,d)},addDomLoadEvent:B,addLoadEvent:C,getQueryParamValue:function(a){var b=i.location.search||i.location.hash;if(b){/\?/.test(b)&&(b=b.split("?")[1]);if(a==null)return V(b);var c=b.split("&");for(var d=0;d<c.length;d++)if(c[d].substring(0,c[d].indexOf("="))==a)return V(c[d].substring(c[d].indexOf("=")+1))}return""},expressInstallCallback:function(){if(u){var a=P(f);a&&p&&(a.parentNode.replaceChild(p,a),q&&(U(q,!0),y.ie&&y.win&&(p.style.display="block")),r&&r(s)),u=!1}}}}();(function(){if("undefined"==typeof window||window.WebSocket)return;var a=window.console;if(!a||!a.log||!a.error)a={log:function(){},error:function(){}};if(!swfobject.hasFlashPlayerVersion("10.0.0")){a.error("Flash Player >= 10.0.0 is required.");return}location.protocol=="file:"&&a.error("WARNING: web-socket-js doesn't work in file:///... URL unless you set Flash Security Settings properly. Open the page via Web server i.e. http://..."),WebSocket=function(a,b,c,d,e){var f=this;f.__id=WebSocket.__nextId++,WebSocket.__instances[f.__id]=f,f.readyState=WebSocket.CONNECTING,f.bufferedAmount=0,f.__events={},b?typeof b=="string"&&(b=[b]):b=[],setTimeout(function(){WebSocket.__addTask(function(){WebSocket.__flash.create(f.__id,a,b,c||null,d||0,e||null)})},0)},WebSocket.prototype.send=function(a){if(this.readyState==WebSocket.CONNECTING)throw"INVALID_STATE_ERR: Web Socket connection has not been established";var b=WebSocket.__flash.send(this.__id,encodeURIComponent(a));return b<0?!0:(this.bufferedAmount+=b,!1)},WebSocket.prototype.close=function(){if(this.readyState==WebSocket.CLOSED||this.readyState==WebSocket.CLOSING)return;this.readyState=WebSocket.CLOSING,WebSocket.__flash.close(this.__id)},WebSocket.prototype.addEventListener=function(a,b,c){a in this.__events||(this.__events[a]=[]),this.__events[a].push(b)},WebSocket.prototype.removeEventListener=function(a,b,c){if(!(a in this.__events))return;var d=this.__events[a];for(var e=d.length-1;e>=0;--e)if(d[e]===b){d.splice(e,1);break}},WebSocket.prototype.dispatchEvent=function(a){var b=this.__events[a.type]||[];for(var c=0;c<b.length;++c)b[c](a);var d=this["on"+a.type];d&&d(a)},WebSocket.prototype.__handleEvent=function(a){"readyState"in a&&(this.readyState=a.readyState),"protocol"in a&&(this.protocol=a.protocol);var b;if(a.type=="open"||a.type=="error")b=this.__createSimpleEvent(a.type);else if(a.type=="close")b=this.__createSimpleEvent("close");else{if(a.type!="message")throw"unknown event type: "+a.type;var c=decodeURIComponent(a.message);b=this.__createMessageEvent("message",c)}this.dispatchEvent(b)},WebSocket.prototype.__createSimpleEvent=function(a){if(document.createEvent&&window.Event){var b=document.createEvent("Event");return b.initEvent(a,!1,!1),b}return{type:a,bubbles:!1,cancelable:!1}},WebSocket.prototype.__createMessageEvent=function(a,b){if(document.createEvent&&window.MessageEvent&&!window.opera){var c=document.createEvent("MessageEvent");return c.initMessageEvent("message",!1,!1,b,null,null,window,null),c}return{type:a,data:b,bubbles:!1,cancelable:!1}},WebSocket.CONNECTING=0,WebSocket.OPEN=1,WebSocket.CLOSING=2,WebSocket.CLOSED=3,WebSocket.__flash=null,WebSocket.__instances={},WebSocket.__tasks=[],WebSocket.__nextId=0,WebSocket.loadFlashPolicyFile=function(a){WebSocket.__addTask(function(){WebSocket.__flash.loadManualPolicyFile(a)})},WebSocket.__initialize=function(){if(WebSocket.__flash)return;WebSocket.__swfLocation&&(window.WEB_SOCKET_SWF_LOCATION=WebSocket.__swfLocation);if(!window.WEB_SOCKET_SWF_LOCATION){a.error("[WebSocket] set WEB_SOCKET_SWF_LOCATION to location of WebSocketMain.swf");return}var b=document.createElement("div");b.id="webSocketContainer",b.style.position="absolute",WebSocket.__isFlashLite()?(b.style.left="0px",b.style.top="0px"):(b.style.left="-100px",b.style.top="-100px");var c=document.createElement("div");c.id="webSocketFlash",b.appendChild(c),document.body.appendChild(b),swfobject.embedSWF(WEB_SOCKET_SWF_LOCATION,"webSocketFlash","1","1","10.0.0",null,null,{hasPriority:!0,swliveconnect:!0,allowScriptAccess:"always"},null,function(b){b.success||a.error("[WebSocket] swfobject.embedSWF failed")})},WebSocket.__onFlashInitialized=function(){setTimeout(function(){WebSocket.__flash=document.getElementById("webSocketFlash"),WebSocket.__flash.setCallerUrl(location.href),WebSocket.__flash.setDebug(!!window.WEB_SOCKET_DEBUG);for(var a=0;a<WebSocket.__tasks.length;++a)WebSocket.__tasks[a]();WebSocket.__tasks=[]},0)},WebSocket.__onFlashEvent=function(){return setTimeout(function(){try{var b=WebSocket.__flash.receiveEvents();for(var c=0;c<b.length;++c)WebSocket.__instances[b[c].webSocketId].__handleEvent(b[c])}catch(d){a.error(d)}},0),!0},WebSocket.__log=function(b){a.log(decodeURIComponent(b))},WebSocket.__error=function(b){a.error(decodeURIComponent(b))},WebSocket.__addTask=function(a){WebSocket.__flash?a():WebSocket.__tasks.push(a)},WebSocket.__isFlashLite=function(){if(!window.navigator||!window.navigator.mimeTypes)return!1;var a=window.navigator.mimeTypes["application/x-shockwave-flash"];return!a||!a.enabledPlugin||!a.enabledPlugin.filename?!1:a.enabledPlugin.filename.match(/flashlite/i)?!0:!1},window.WEB_SOCKET_DISABLE_AUTO_INITIALIZATION||(window.addEventListener?window.addEventListener("load",function(){WebSocket.__initialize()},!1):window.attachEvent("onload",function(){WebSocket.__initialize()}))})(),function(a,b,c){function d(a){if(!a)return;b.Transport.apply(this,arguments),this.sendBuffer=[]}function e(){}a.XHR=d,b.util.inherit(d,b.Transport),d.prototype.open=function(){return this.socket.setBuffer(!1),this.onOpen(),this.get(),this.setCloseTimeout(),this},d.prototype.payload=function(a){var c=[];for(var d=0,e=a.length;d<e;d++)c.push(b.parser.encodePacket(a[d]));this.send(b.parser.encodePayload(c))},d.prototype.send=function(a){return this.post(a),this},d.prototype.post=function(a){function d(){this.readyState==4&&(this.onreadystatechange=e,b.posting=!1,this.status==200?b.socket.setBuffer(!1):b.onClose())}function f(){this.onload=e,b.socket.setBuffer(!1)}var b=this;this.socket.setBuffer(!0),this.sendXHR=this.request("POST"),c.XDomainRequest&&this.sendXHR instanceof XDomainRequest?this.sendXHR.onload=this.sendXHR.onerror=f:this.sendXHR.onreadystatechange=d,this.sendXHR.send(a)},d.prototype.close=function(){return this.onClose(),this},d.prototype.request=function(a){var c=b.util.request(this.socket.isXDomain()),d=b.util.query(this.socket.options.query,"t="+ +(new Date));c.open(a||"GET",this.prepareUrl()+d,!0);if(a=="POST")try{c.setRequestHeader?c.setRequestHeader("Content-type","text/plain;charset=UTF-8"):c.contentType="text/plain"}catch(e){}return c},d.prototype.scheme=function(){return this.socket.options.secure?"https":"http"},d.check=function(a,d){try{var e=b.util.request(d),f=c.XDomainRequest&&e instanceof XDomainRequest,g=a&&a.options&&a.options.secure?"https:":"http:",h=c.location&&g!=c.location.protocol;if(e&&(!f||!h))return!0}catch(i){}return!1},d.xdomainCheck=function(a){return d.check(a,!0)}}("undefined"!=typeof io?io.Transport:module.exports,"undefined"!=typeof io?io:module.parent.exports,this),function(a,b){function c(a){b.Transport.XHR.apply(this,arguments)}a.htmlfile=c,b.util.inherit(c,b.Transport.XHR),c.prototype.name="htmlfile",c.prototype.get=function(){this.doc=new(window[["Active"].concat("Object").join("X")])("htmlfile"),this.doc.open(),this.doc.write("<html></html>"),this.doc.close(),this.doc.parentWindow.s=this;var a=this.doc.createElement("div");a.className="socketio",this.doc.body.appendChild(a),this.iframe=this.doc.createElement("iframe"),a.appendChild(this.iframe);var c=this,d=b.util.query(this.socket.options.query,"t="+ +(new Date));this.iframe.src=this.prepareUrl()+d,b.util.on(window,"unload",function(){c.destroy()})},c.prototype._=function(a,b){a=a.replace(/\\\//g,"/"),this.onData(a);try{var c=b.getElementsByTagName("script")[0];c.parentNode.removeChild(c)}catch(d){}},c.prototype.destroy=function(){if(this.iframe){try{this.iframe.src="about:blank"}catch(a){}this.doc=null,this.iframe.parentNode.removeChild(this.iframe),this.iframe=null,CollectGarbage()}},c.prototype.close=function(){return this.destroy(),b.Transport.XHR.prototype.close.call(this)},c.check=function(a){if(typeof window!="undefined"&&["Active"].concat("Object").join("X")in window)try{var c=new(window[["Active"].concat("Object").join("X")])("htmlfile");return c&&b.Transport.XHR.check(a)}catch(d){}return!1},c.xdomainCheck=function(){return!1},b.transports.push("htmlfile")}("undefined"!=typeof io?io.Transport:module.exports,"undefined"!=typeof io?io:module.parent.exports),function(a,b,c){function d(){b.Transport.XHR.apply(this,arguments)}function e(){}a["xhr-polling"]=d,b.util.inherit(d,b.Transport.XHR),b.util.merge(d,b.Transport.XHR),d.prototype.name="xhr-polling",d.prototype.heartbeats=function(){return!1},d.prototype.open=function(){var a=this;return b.Transport.XHR.prototype.open.call(a),!1},d.prototype.get=function(){function b(){this.readyState==4&&(this.onreadystatechange=e,this.status==200?(a.onData(this.responseText),a.get()):a.onClose())}function d(){this.onload=e,this.onerror=e,a.retryCounter=1,a.onData(this.responseText),a.get()}function f(){a.retryCounter++,!a.retryCounter||a.retryCounter>3?a.onClose():a.get()}if(!this.isOpen)return;var a=this;this.xhr=this.request(),c.XDomainRequest&&this.xhr instanceof XDomainRequest?(this.xhr.onload=d,this.xhr.onerror=f):this.xhr.onreadystatechange=b,this.xhr.send(null)},d.prototype.onClose=function(){b.Transport.XHR.prototype.onClose.call(this);if(this.xhr){this.xhr.onreadystatechange=this.xhr.onload=this.xhr.onerror=e;try{this.xhr.abort()}catch(a){}this.xhr=null}},d.prototype.ready=function(a,c){var d=this;b.util.defer(function(){c.call(d)})},b.transports.push("xhr-polling")}("undefined"!=typeof io?io.Transport:module.exports,"undefined"!=typeof io?io:module.parent.exports,this),function(a,b,c){function e(a){b.Transport["xhr-polling"].apply(this,arguments),this.index=b.j.length;var c=this;b.j.push(function(a){c._(a)})}var d=c.document&&"MozAppearance"in c.document.documentElement.style;a["jsonp-polling"]=e,b.util.inherit(e,b.Transport["xhr-polling"]),e.prototype.name="jsonp-polling",e.prototype.post=function(a){function i(){j(),c.socket.setBuffer(!1)}function j(){c.iframe&&c.form.removeChild(c.iframe);try{h=document.createElement('<iframe name="'+c.iframeId+'">')}catch(a){h=document.createElement("iframe"),h.name=c.iframeId}h.id=c.iframeId,c.form.appendChild(h),c.iframe=h}var c=this,d=b.util.query(this.socket.options.query,"t="+ +(new Date)+"&i="+this.index);if(!this.form){var e=document.createElement("form"),f=document.createElement("textarea"),g=this.iframeId="socketio_iframe_"+this.index,h;e.className="socketio",e.style.position="absolute",e.style.top="0px",e.style.left="0px",e.style.display="none",e.target=g,e.method="POST",e.setAttribute("accept-charset","utf-8"),f.name="d",e.appendChild(f),document.body.appendChild(e),this.form=e,this.area=f}this.form.action=this.prepareUrl()+d,j(),this.area.value=b.JSON.stringify(a);try{this.form.submit()}catch(k){}this.iframe.attachEvent?h.onreadystatechange=function(){c.iframe.readyState=="complete"&&i()}:this.iframe.onload=i,this.socket.setBuffer(!0)},e.prototype.get=function(){var a=this,c=document.createElement("script"),e=b.util.query(this.socket.options.query,"t="+ +(new Date)+"&i="+this.index);this.script&&(this.script.parentNode.removeChild(this.script),this.script=null),c.async=!0,c.src=this.prepareUrl()+e,c.onerror=function(){a.onClose()};var f=document.getElementsByTagName("script")[0];f.parentNode.insertBefore(c,f),this.script=c,d&&setTimeout(function(){var a=document.createElement("iframe");document.body.appendChild(a),document.body.removeChild(a)},100)},e.prototype._=function(a){return this.onData(a),this.isOpen&&this.get(),this},e.prototype.ready=function(a,c){var e=this;if(!d)return c.call(this);b.util.load(function(){c.call(e)})},e.check=function(){return"document"in c},e.xdomainCheck=function(){return!0},b.transports.push("jsonp-polling")}("undefined"!=typeof io?io.Transport:module.exports,"undefined"!=typeof io?io:module.parent.exports,this),typeof define=="function"&&define.amd&&define([],function(){return io})})()
